The Two-Loop Master Integrals for $q \bar{q} \to V V$

We compute the full set of two-loop Feynman integrals appearing in massless two-loop four-point functions with two off-shell legs with the same invariant mass. These integrals allow to determine the two-loop corrections to the amplitudes for vector boson pair production at hadron colliders, $q \bar{q} \to V V$, and thus to compute this process to next-to-next-to-leading order accuracy in QCD. The master integrals are derived using the method of differential equations, employing a canonical basis for the integrals. We obtain analytical results for all integrals, expressed in terms of multiple polylogarithms. We optimize our results for numerical evaluation by employing functions which are real valued for physical scattering kinematics and allow for an immediate power series expansion.

==> anc/basis.m <==
(*
*  "The Two-Loop Master Integrals for q \bar{q} -> V V"
*  T. Gehrmann, A. von Manteuffel, L. Tancredi, E. Weihs
*  
*  This Mathematica readable file contains the canonical
*  basis defined in Appendix A, expressed as linear
*  combination of integrals in Reduze 2 format.
*  
*  The basis is written in terms of the variables x and z which are 
*  related to the Mandelstam invariants via
*
*    s = m^2 (1+x)^2/x,  u = -m^2 z,
*
*  see eq. (2.4). Further, we use eps=(4-d)/2, where d is the number
*  of space-time dimensions.
*)

{m[1] -> (eps^2*m^2*(1 + x)^2*INT["PL1", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/x, 
 m[2] -> eps^2*m^2*INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 0}], 
 m[3] -> eps^2*m^2*z*INT["PL1", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 0}], 
 m[4] -> (eps^2*m^2*(1 + x^2 - x*z)*INT["PL1x12", 3, 148, 5, 0, 
     {0, 0, 2, 0, 2, 0, 0, 1, 0}])/x, 
 m[5] -> (eps^2*m^4*(1 + x)^4*INT["PL1", 4, 99, 6, 0, 
     {2, 2, 0, 0, 0, 1, 1, 0, 0}])/x^2, 
 m[6] -> (eps^2*m^4*(1 + x)^2*INT["PL1", 4, 195, 6, 0, 
     {2, 2, 0, 0, 0, 0, 1, 1, 0}])/x, 
 m[7] -> eps^2*m^4*INT["PL1", 4, 387, 6, 0, {2, 2, 0, 0, 0, 0, 0, 1, 1}], 
 m[8] -> -(eps^2*m^4*z*INT["PL1", 4, 394, 6, 0, {0, 2, 0, 2, 0, 0, 0, 1, 
      1}]), m[9] -> -((eps^2*m^4*(1 + x^2 - x*z)*INT["PL1x12", 4, 394, 6, 0, 
      {0, 2, 0, 2, 0, 0, 0, 1, 1}])/x), 
 m[10] -> eps^2*m^4*z^2*INT["PL1", 4, 408, 6, 0, {0, 0, 0, 2, 2, 0, 0, 1, 
     1}], m[11] -> (eps^2*m^4*(1 + x^2 - x*z)^2*INT["PL1x12", 4, 408, 6, 0, 
     {0, 0, 0, 2, 2, 0, 0, 1, 1}])/x^2, 
 m[12] -> eps^2*m^4*INT["PL1", 4, 418, 6, 0, {0, 2, 0, 0, 0, 2, 0, 1, 1}], 
 m[13] -> -((eps^3*m^2*(1 + x)^2*INT["PL1", 4, 53, 5, 0, 
      {1, 0, 2, 0, 1, 1, 0, 0, 0}])/x), 
 m[14] -> eps^3*m^2*(1 + z)*INT["PL1", 4, 142, 5, 0, 
    {0, 1, 2, 1, 0, 0, 0, 1, 0}], 
 m[15] -> (eps^3*m^2*(1 + x + x^2 - x*z)*INT["PL1x12", 4, 142, 5, 0, 
     {0, 1, 2, 1, 0, 0, 0, 1, 0}])/x, 
 m[16] -> -(eps^3*m^2*(1 + z)*INT["PL1", 4, 149, 5, 0, 
     {1, 0, 2, 0, 1, 0, 0, 1, 0}]), 
 m[17] -> -((eps^3*m^2*(1 + x + x^2 - x*z)*INT["PL1x12", 4, 149, 5, 0, 
      {1, 0, 2, 0, 1, 0, 0, 1, 0}])/x), 
 m[18] -> (eps^3*m^2*(1 - x^2)*INT["PL1", 4, 166, 5, 0, 
     {0, 1, 2, 0, 0, 1, 0, 1, 0}])/x, 
 m[19] -> 
  eps^2*((m^2*(1 + x)^2*INT["PL1", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/
      (2*x) + (1 - 3*eps)*(1 - 2*eps)*INT["PL1", 4, 166, 4, 0, 
       {0, 1, 1, 0, 0, 1, 0, 1, 0}]) - 
   (eps^3*m^2*(1 + x)*INT["PL1", 4, 166, 5, 0, {0, 1, 2, 0, 0, 1, 0, 1, 0}])/
    x, m[20] -> (eps^3*m^2*(1 - x^2)*INT["PL1", 4, 198, 5, 0, 
     {0, 1, 2, 0, 0, 0, 1, 1, 0}])/x, 
 m[21] -> 
  eps^2*(-(m^2*INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 0}]) + 
     (1 - 3*eps)*(1 - 2*eps)*INT["PL1", 4, 198, 4, 0, {0, 1, 1, 0, 0, 0, 1, 
        1, 0}]) - (eps^3*m^2*(1 - 2*x^2)*INT["PL1", 4, 198, 5, 0, 
      {0, 1, 2, 0, 0, 0, 1, 1, 0}])/x, 
 m[22] -> (eps^3*m^4*(1 - x)*(1 + x)^3*INT["PL1", 5, 227, 6, 0, 
     {1, 2, 0, 0, 0, 1, 1, 1, 0}])/x^2, 
 m[23] -> (eps^3*m^4*(1 - x^2)*INT["PL1", 5, 419, 6, 0, 
     {1, 2, 0, 0, 0, 1, 0, 1, 1}])/x, 
 m[24] -> (eps^4*m^2*(1 - x^2)*INT["PL1", 5, 199, 5, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0}])/x, 
 m[25] -> eps^4*m^2*(1 + z)*INT["PL1", 5, 398, 5, 0, 
    {0, 1, 1, 1, 0, 0, 0, 1, 1}], 
 m[26] -> (eps^4*m^2*(1 + x + x^2 - x*z)*INT["PL1x12", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1}])/x, 
 m[27] -> (eps^4*m^2*(1 - x^2)*INT["PL1", 5, 422, 5, 0, 
     {0, 1, 1, 0, 0, 1, 0, 1, 1}])/x, 
 m[28] -> (eps^3*m^4*(1 + x)^2*z*INT["PL1", 5, 174, 6, 0, 
     {0, 1, 2, 1, 0, 1, 0, 1, 0}])/x, 
 m[29] -> ((1 - 2*eps)*eps^3*m^2*(1 - x^2)*INT["PL1", 5, 181, 5, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 0}])/x, 
 m[30] -> (eps^3*m^4*(1 + x)^2*z*INT["PL1", 5, 181, 6, 0, 
     {1, 0, 2, 0, 1, 1, 0, 1, 0}])/x, 
 m[31] -> ((1 - 2*eps)*eps^3*m^2*(1 - x^2)*INT["PL1x12", 5, 181, 5, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 0}])/x, 
 m[32] -> (eps^3*m^4*(1 + x)^2*(1 + x^2 - x*z)*INT["PL1x12", 5, 181, 6, 0, 
     {1, 0, 2, 0, 1, 1, 0, 1, 0}])/x^2, 
 m[33] -> (eps^4*m^2*(1 + x + x^2 - x*z)*INT["PL1", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/x, 
 m[34] -> eps^3*m^4*(1 + z)*INT["PL1", 5, 182, 6, 0, 
    {0, 1, 1, 0, 1, 1, 0, 2, 0}], 
 m[35] -> eps^4*m^2*(1 + z)*INT["PL1x12", 5, 182, 5, 0, 
    {0, 1, 1, 0, 1, 1, 0, 1, 0}], 
 m[36] -> (eps^3*m^4*(1 + x + x^2 - x*z)*INT["PL1x12", 5, 182, 6, 0, 
     {0, 1, 1, 0, 1, 1, 0, 2, 0}])/x, 
 m[37] -> (eps^3*m^4*(1 + x)^2*z*INT["PL1", 5, 214, 6, 0, 
     {0, 1, 2, 0, 1, 0, 1, 1, 0}])/x, 
 m[38] -> (eps^3*m^4*(1 + x)^2*(1 + x^2 - x*z)*INT["PL1x12", 5, 214, 6, 0, 
     {0, 1, 2, 0, 1, 0, 1, 1, 0}])/x^2, 
 m[39] -> (eps^3*m^6*(1 + x)^2*z*INT["PL1", 6, 427, 7, 0, 
     {1, 2, 0, 1, 0, 1, 0, 1, 1}])/x, 
 m[40] -> (eps^4*m^4*(1 + x)^2*(1 + z)*INT["PL1", 6, 215, 6, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 0}])/x, 
 m[41] -> (eps^4*m^4*(1 + x)^2*(1 + x + x^2 - x*z)*
    INT["PL1x12", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0}])/x^2, 
 m[42] -> (eps^4*m^4*(-x + (1 + x + x^2)*z)*INT["PL1", 6, 430, 6, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1}])/x, 
 m[43] -> (eps^4*m^6*(1 + x)^4*z*INT["PL1", 7, 247, 7, 0, 
     {1, 1, 1, 0, 1, 1, 1, 1, 0}])/x^2, 
 m[44] -> -(eps^2*m^2*(1 + x)^2*INT["PL1", 3, 38, 5, 0, 
       {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2*x*z) + 
   (5*eps^2*m^2*INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 0}])/
    (2*z) + (9*eps^2*m^2*INT["PL1", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 
       0}])/2 + (6*eps^3*m^2*(1 + z)*INT["PL1", 4, 149, 5, 0, 
      {1, 0, 2, 0, 1, 0, 0, 1, 0}])/z + 
   (4*(1 - 3*eps)*(1 - 2*eps)*eps^2*INT["PL1", 4, 166, 4, 0, 
      {0, 1, 1, 0, 0, 1, 0, 1, 0}])/z - 
   (2*eps^3*m^2*(1 + x)^2*INT["PL1", 4, 166, 5, 0, {0, 1, 2, 0, 0, 1, 0, 1, 
       0}])/(x*z) + (2*eps^3*m^4*(1 + x)^2*INT["PL1", 5, 181, 6, 0, 
      {1, 0, 2, 0, 1, 1, 0, 1, 0}])/x + 
   (6*eps^4*m^2*(1 + x + x^2 - x*z)*INT["PL1", 5, 182, 5, 0, 
      {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x*z) + 
   (4*eps^3*m^4*(1 + z)*INT["PL1", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 
       0}])/z + (eps^4*m^4*(1 + x)^4*INT["PL1", 7, 247, 7, 1, 
      {1, 1, 1, 0, 1, 1, 1, 1, -1}])/x^2, 
 m[45] -> (eps^4*m^4*(1 - x)*(1 + x)^3*INT["PL1", 7, 247, 7, 1, 
     {1, 1, 1, -1, 1, 1, 1, 1, 0}])/x^2, 
 m[46] -> (eps^4*m^6*(1 + x)^2*z^2*INT["PL1", 7, 446, 7, 0, 
     {0, 1, 1, 1, 1, 1, 0, 1, 1}])/x, 
 m[47] -> eps^4*m^4*z*
   (((1 + x)^2*INT["PL1", 6, 430, 6, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1}])/x + 
    (1 + z)*INT["PL1", 7, 446, 7, 1, {-1, 1, 1, 1, 1, 1, 0, 1, 1}]), 
 m[48] -> (eps^3*m^4*(x - z)*(1 - x*z)*INT["PL2", 5, 174, 6, 0, 
     {0, 1, 2, 1, 0, 1, 0, 1, 0}])/x, 
 m[49] -> (eps^3*m^4*(x - z)*(1 - x*z)*INT["PL2x12", 5, 174, 6, 0, 
     {0, 1, 2, 1, 0, 1, 0, 1, 0}])/x, 
 m[50] -> (eps^4*m^2*(1 + x)^2*INT["PL2", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/x, 
 m[51] -> (eps^4*m^2*(1 - x^2)*INT["PL2", 5, 213, 5, 0, 
     {1, 0, 1, 0, 1, 0, 1, 1, 0}])/x, 
 m[52] -> (eps^3*m^4*(1 + x + x^2 - x*z)*INT["PL2", 5, 213, 6, 0, 
     {1, 0, 1, 0, 1, 0, 2, 1, 0}])/x, 
 m[53] -> eps^3*m^4*(1 + z)*INT["PL2", 5, 213, 6, 0, 
    {1, 0, 1, 0, 2, 0, 1, 1, 0}], 
 m[54] -> (eps^3*m^4*(x - z)*(1 - x*z)*INT["PL2", 5, 213, 6, 0, 
     {1, 0, 2, 0, 1, 0, 1, 1, 0}])/x, 
 m[55] -> (eps^3*m^6*(x - z)*(1 - x*z)*INT["PL2", 6, 249, 7, 0, 
     {1, 0, 0, 1, 2, 1, 1, 1, 0}])/x, 
 m[56] -> (eps^4*m^4*(1 + z)*(1 + x^2 - x*z)*INT["PL2", 6, 215, 6, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 0}])/x, 
 m[57] -> (eps^4*m^4*z*(1 + x + x^2 - x*z)*INT["PL2x12", 6, 215, 6, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 0}])/x, 
 m[58] -> (eps^4*m^6*(x - z)*(1 - x*z)*(1 + x^2 - x*z)*
    INT["PL2", 7, 247, 7, 0, {1, 1, 1, 0, 1, 1, 1, 1, 0}])/x^2, 
 m[59] -> (-3*eps^2*m^2*(1 + x + x^2 - x*z)*INT["PL1", 3, 134, 5, 0, 
      {0, 2, 2, 0, 0, 0, 0, 1, 0}])/(2*(x - z)*(1 - x*z)) - 
   (3*eps^2*m^2*z*(1 + x + x^2 - x*z)*INT["PL1", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(4*(x - z)*(1 - x*z)) - 
   (3*eps^2*m^2*(1 + x^2 - x*z)*(1 + x + x^2 - x*z)*
     INT["PL1x12", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 0}])/
    (4*x*(x - z)*(1 - x*z)) + (3*eps^4*m^2*(1 + x)^2*(1 + x + x^2 - x*z)*
     INT["PL2", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/
    (x*(x - z)*(1 - x*z)) + (eps^4*m^4*(1 + x^2 - x*z)*(1 + x + x^2 - x*z)*
     INT["PL2", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}])/x^2 - 
   (eps^3*m^4*(1 + x + x^2 - x*z)*INT["PL2x12", 5, 174, 6, 0, 
      {0, 1, 2, 1, 0, 1, 0, 1, 0}])/x, 
 m[60] -> (eps^4*m^4*(1 - x^2)^2*INT["NPL", 6, 231, 6, 0, 
     {1, 1, 1, 0, 0, 1, 1, 1, 0}])/x^2, 
 m[61] -> eps^4*m^4*(1 + z)^2*INT["NPL", 6, 252, 6, 0, 
    {0, 0, 1, 1, 1, 1, 1, 1, 0}], 
 m[62] -> (eps^4*m^4*(1 + x)^4*INT["NPL", 6, 318, 6, 0, 
     {0, 1, 1, 1, 1, 1, 0, 0, 1}])/x^2, 
 m[63] -> (eps^4*m^4*(1 + x)^2*INT["NPL", 6, 126, 6, 0, 
     {0, 1, 1, 1, 1, 1, 1, 0, 0}])/x, 
 m[64] -> eps^4*m^2*(1 + z)*(INT["NPL", 6, 126, 6, 1, 
     {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - INT["PL1", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}]), 
 m[65] -> (eps^4*m^4*(1 + x)^2*INT["NPL", 6, 207, 6, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0}])/x, 
 m[66] -> -((eps^4*m^4*(1 + x)^2*(1 + x^2 - x*z)*INT["NPL", 6, 207, 6, 0, 
       {1, 1, 1, 1, 0, 0, 1, 1, 0}])/x^2) + 
   (eps^4*m^2*(1 + x + x^2 - x*z)*INT["NPL", 6, 207, 6, 1, 
      {1, 1, 1, 1, 0, 0, 1, 1, -1}])/x + 
   (eps^2*m^2*(1 + x)^2*(INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 
        0}] + z*INT["PL1", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 0}]))/
    (4*x*(1 + z)) + (eps^3*m^2*(1 + x)^2*INT["PL1", 4, 149, 5, 0, 
      {1, 0, 2, 0, 1, 0, 0, 1, 0}])/x, 
 m[67] -> (eps^2*m^2*(1 + x)^2*(INT["PL1", 3, 134, 5, 0, 
       {0, 2, 2, 0, 0, 0, 0, 1, 0}] + 
      ((1 + x^2 - x*z)*INT["PL1x12", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 
          0}])/x))/(4*(1 + x + x^2 - x*z)) + 
   (eps^3*m^2*(1 + x)^2*(eps*INT["PL1", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 
         1, 0}] + INT["PL1x12", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}]))/
    x - eps^4*m^2*(1 + z)*(-INT["NPL", 6, 207, 6, 1, {1, 1, 1, 1, 0, -1, 1, 
        1, 0}] + INT["NPL", 6, 207, 6, 1, {1, 1, 1, 1, 0, 0, 1, 1, -1}] + 
     INT["PL2", 5, 213, 5, 0, {1, 0, 1, 0, 1, 0, 1, 1, 0}]), 
 m[68] -> (eps^4*m^2*(1 - x^2)*(INT["NPL", 6, 207, 6, 1, 
      {1, 1, 1, 1, -1, 0, 1, 1, 0}] - INT["PL1", 5, 182, 5, 0, 
      {0, 1, 1, 0, 1, 1, 0, 1, 0}]))/x, 
 m[69] -> (eps^4*m^4*(1 - x^2)*(1 + z)*INT["NPL", 6, 207, 6, 0, 
      {1, 1, 1, 1, 0, 0, 1, 1, 0}])/x - 
   (eps^4*m^4*(1 + x)*(1 - x^2)*INT["NPL", 6, 231, 6, 0, 
      {1, 1, 1, 0, 0, 1, 1, 1, 0}])/x^2 - 
   (eps^4*m^4*(1 + x)^2*(1 - x^2)*
     (-INT["NPL", 7, 239, 7, 1, {1, 1, 1, 1, -1, 1, 1, 1, 0}] + 
      INT["PL1x12", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0}]))/x^2, 
 m[70] -> eps^4*m^4*(1 + x)*(1 + z)*INT["NPL", 6, 207, 6, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0}] + (eps^4*m^6*(1 + x)^2*(x - z)*(1 - x*z)*
     INT["NPL", 7, 239, 7, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0}])/(2*x^2) + 
   (eps^4*m^4*(1 + x)^2*(1 - x*z)*(INT["NPL", 6, 231, 6, 0, 
       {1, 1, 1, 0, 0, 1, 1, 1, 0}] - 2*INT["NPL", 7, 239, 7, 1, 
        {1, 1, 1, 1, -1, 1, 1, 1, 0}]))/(2*x^2) - 
   (eps^4*m^4*(1 + x)^3*INT["PL1x12", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 
       0}])/x, m[71] -> 
  (3*eps^2*m^2*(1 + x)^2*z*INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 
       0}])/(2*(x - z)*(1 - x*z)) + 
   (3*eps^2*m^2*(1 + x)^2*z^2*INT["PL1", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(4*(x - z)*(1 - x*z)) + 
   eps^4*m^4*(1 + z)*(z*INT["NPL", 7, 254, 7, 1, {-1, 1, 1, 1, 1, 1, 1, 1, 
        0}] + INT["PL1", 6, 430, 6, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1}]) + 
   (3*eps^2*m^2*(1 + x)^2*z*(1 + x^2 - x*z)*INT["PL1x12", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(4*x*(x - z)*(1 - x*z)) + 
   (eps^3*m^4*(1 + x)^2*z*(eps*INT["NPL", 6, 207, 6, 0, 
        {1, 1, 1, 1, 0, 0, 1, 1, 0}] + INT["PL2", 5, 174, 6, 0, 
       {0, 1, 2, 1, 0, 1, 0, 1, 0}]))/x - 
   (3*eps^4*m^2*(1 + x)^4*z*INT["PL2", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 
       0}])/(x*(x - z)*(1 - x*z)), 
 m[72] -> (eps^4*m^4*(1 + x)^2*(3*x - z + 2*x*z - x^2*z + x*z^2)*
     (INT["NPL", 6, 126, 6, 0, {0, 1, 1, 1, 1, 1, 1, 0, 0}] - 
      INT["NPL", 6, 207, 6, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0}]))/
    (2*x^2*(1 + z)) - (eps^4*m^4*(1 + x)^2*z*INT["NPL", 6, 252, 6, 0, 
      {0, 0, 1, 1, 1, 1, 1, 1, 0}])/(2*x) + 
   (eps^4*m^6*(1 + x)^2*(x - z)*z*(1 - x*z)*INT["NPL", 7, 254, 7, 0, 
      {0, 1, 1, 1, 1, 1, 1, 1, 0}])/(2*x^2*(1 + z)) - 
   (eps^2*m^2*(1 + x)^2*z*(3 + 2*x + 3*x^2 - 4*x*z)*
     INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 0}])/
    (2*x*(1 + z)^2*(1 + x + x^2 - x*z)) - 
   (3*eps^2*m^2*(1 + x)^2*z^2*INT["PL1", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(2*x*(1 + z)^2) - 
   (eps^4*m^4*(x - z)*(1 - x*z)*
     (z*INT["NPL", 7, 254, 7, 1, {-1, 1, 1, 1, 1, 1, 1, 1, 0}] + 
      INT["PL1", 6, 430, 6, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1}]))/(x*(1 + z)) + 
   (eps^2*m^2*(1 + x)^2*z*(1 + x^2 - x*z)*INT["PL1x12", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(2*x*(1 + z)*(1 + x + x^2 - x*z)) - 
   (2*eps^3*m^2*(1 + x)^2*z*(INT["PL1", 4, 142, 5, 0, {0, 1, 2, 1, 0, 0, 0, 
        1, 0}] + INT["PL1", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}] - 
      INT["PL1x12", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}]))/
    (x*(1 + z)) - (2*eps^4*m^2*(1 + x)^2*z*
     (-INT["NPL", 6, 126, 6, 1, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
      INT["NPL", 6, 207, 6, 1, {1, 1, 1, 1, 0, -1, 1, 1, 0}] + 
      INT["NPL", 6, 207, 6, 1, {1, 1, 1, 1, 0, 0, 1, 1, -1}] + 
      INT["PL1", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1}] - 
      INT["PL1x12", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}] + 
      INT["PL2", 5, 213, 5, 0, {1, 0, 1, 0, 1, 0, 1, 1, 0}]))/(x*(1 + z)) - 
   (eps^3*m^4*(1 + x)^2*z*(INT["PL1", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 
        0}] - INT["PL2", 5, 213, 6, 0, {1, 0, 1, 0, 2, 0, 1, 1, 0}]))/
    (x*(1 + z)), m[73] -> 
  -((eps^4*m^4*(1 + x)^2*z*(INT["NPL", 6, 126, 6, 0, {0, 1, 1, 1, 1, 1, 1, 0, 
         0}] - INT["NPL", 7, 382, 7, 1, {-1, 1, 1, 1, 1, 1, 1, 0, 1}]))/x) - 
   (5*eps^2*m^2*(1 + x^2)*INT["PL1", 3, 134, 5, 0, {0, 2, 2, 0, 0, 0, 0, 1, 
       0}])/(4*(1 + x^2 - x*z)) - (2*(1 - 3*eps)*(1 - 2*eps)*eps^2*(1 + x^2)*
     INT["PL1", 4, 166, 4, 0, {0, 1, 1, 0, 0, 1, 0, 1, 0}])/(1 + x^2 - x*z) + 
   (eps^2*m^2*(1 + x)^2*(1 + x^2)*(INT["PL1", 3, 38, 5, 0, 
       {0, 2, 2, 0, 0, 1, 0, 0, 0}] + 4*eps*INT["PL1", 4, 166, 5, 0, 
        {0, 1, 2, 0, 0, 1, 0, 1, 0}]))/(4*x*(1 + x^2 - x*z)) - 
   (9*eps^2*m^2*(1 + x^2)*INT["PL1x12", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(4*x) - 
   (eps^3*m^4*(1 + x)^2*(1 + x^2)*INT["PL1x12", 5, 181, 6, 0, 
      {1, 0, 2, 0, 1, 1, 0, 1, 0}])/x^2 - 
   (3*eps^4*m^2*(1 + x^2)*(1 + z)*INT["PL1x12", 5, 182, 5, 0, 
      {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(1 + x^2 - x*z) - 
   (eps^3*m^2*(1 + x^2)*(1 + x + x^2 - x*z)*
     (3*INT["PL1x12", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}] + 
      2*m^2*INT["PL1x12", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 0}]))/
    (x*(1 + x^2 - x*z)), 
 m[74] -> -((eps^4*m^4*(1 + x)^2*(1 + x^2 - 2*x*z)*INT["NPL", 6, 126, 6, 0, 
       {0, 1, 1, 1, 1, 1, 1, 0, 0}])/x^2) + 
   (eps^4*m^6*(1 + x)^4*(1 + x^2 - x*z)*INT["NPL", 7, 382, 7, 0, 
      {0, 1, 1, 1, 1, 1, 1, 0, 1}])/x^3 - 
   (5*eps^2*m^2*(1 + x^2)*(2 + 2*x^2 - 3*x*z)*INT["PL1", 3, 134, 5, 0, 
      {0, 2, 2, 0, 0, 0, 0, 1, 0}])/(4*x*z*(1 + x^2 - x*z)) - 
   (2*(1 - 3*eps)*(1 - 2*eps)*eps^2*(1 + x^2)*(2 + 2*x^2 - 3*x*z)*
     INT["PL1", 4, 166, 4, 0, {0, 1, 1, 0, 0, 1, 0, 1, 0}])/
    (x*z*(1 + x^2 - x*z)) + (eps^2*m^2*(1 + x)^2*(1 + x^2)*
     (2 + 2*x^2 - 3*x*z)*(INT["PL1", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 
        0}] + 4*eps*INT["PL1", 4, 166, 5, 0, {0, 1, 2, 0, 0, 1, 0, 1, 0}]))/
    (4*x^2*z*(1 + x^2 - x*z)) - (6*eps^4*m^2*(1 + x^2)*(1 + x + x^2 - x*z)*
     INT["PL1", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x^2*z) - 
   (eps^3*m^2*(1 + x^2)*(1 + z)*
     (6*INT["PL1", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}] + 
      4*m^2*INT["PL1", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 0}]))/(x*z) - 
   (9*eps^2*m^2*(1 + x^2)*(2*INT["PL1", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 
         1, 0}] - INT["PL1x12", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 0}]))/
    (4*x) - (eps^3*m^4*(1 + x)^2*(1 + x^2)*
     (eps*INT["NPL", 7, 382, 7, 1, {-1, 1, 1, 1, 1, 1, 1, 0, 1}] + 
      2*INT["PL1", 5, 181, 6, 0, {1, 0, 2, 0, 1, 1, 0, 1, 0}] - 
      INT["PL1x12", 5, 181, 6, 0, {1, 0, 2, 0, 1, 1, 0, 1, 0}]))/x^2 + 
   (3*eps^4*m^2*(1 + x^2)*(1 + z)*INT["PL1x12", 5, 182, 5, 0, 
      {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(1 + x^2 - x*z) + 
   (eps^3*m^2*(1 + x^2)*(1 + x + x^2 - x*z)*
     (3*INT["PL1x12", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}] + 
      2*m^2*INT["PL1x12", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 0}]))/
    (x*(1 + x^2 - x*z)), 
 m[75] -> (eps^4*m^4*(1 + x)*(1 + z)*INT["NPL", 6, 126, 6, 0, 
      {0, 1, 1, 1, 1, 1, 1, 0, 0}])/x + 
   (eps^4*m^4*(1 + x)^3*INT["NPL", 6, 318, 6, 0, {0, 1, 1, 1, 1, 1, 0, 0, 
       1}])/(2*x^2) - (eps^4*m^4*(1 + x)*z*INT["NPL", 7, 382, 7, 1, 
      {-1, 1, 1, 1, 1, 1, 1, 0, 1}])/x - 
   (eps^4*m^2*(1 - x^2)*INT["NPL", 7, 382, 7, 2, {-1, 1, 1, 1, 1, 1, 1, -1, 
       1}])/x + (eps^3*m^2*(1 + x)*(2 + x + x^2 - x*z)*
     INT["PL1", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/
    (2*(1 - 2*eps)*x*(1 + x^2 - x*z)) - 
   (eps^2*m^2*(1 + x)*(1 + x + x^2 + x^3 - x^2*z)*INT["PL1", 3, 38, 5, 0, 
      {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(4*(1 - 2*eps)*x*(1 + x^2 - x*z)) - 
   (eps^3*m^2*(2 + 5*x - 3*x^2 + 3*x*z)*INT["PL1", 3, 134, 5, 0, 
      {0, 2, 2, 0, 0, 0, 0, 1, 0}])/(2*(1 - 2*eps)*(1 + x)*(1 + x^2 - x*z)) + 
   (eps^2*m^2*(1 + x + x^2 + x^3 + 4*x*z - x^2*z)*INT["PL1", 3, 134, 5, 0, 
      {0, 2, 2, 0, 0, 0, 0, 1, 0}])/(4*(1 - 2*eps)*(1 + x)*(1 + x^2 - x*z)) - 
   (3*eps^2*m^2*z*INT["PL1", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 0}])/
    (4*(1 + x)) + (2*eps^4*m^2*(1 + x)*INT["PL1", 4, 53, 5, 0, 
      {1, 0, 2, 0, 1, 1, 0, 0, 0}])/((1 - 2*eps)*x) - 
   (eps^3*m^2*(1 + x)^2*INT["PL1", 4, 53, 5, 0, {1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    (2*(1 - 2*eps)*x) + (12*eps^4*INT["PL1", 4, 166, 4, 0, 
      {0, 1, 1, 0, 0, 1, 0, 1, 0}])/(1 + x^2 - x*z) - 
   (eps^3*(7 + 7*x + 3*x^2 + 3*x^3 + 3*x*z - 3*x^2*z)*
     INT["PL1", 4, 166, 4, 0, {0, 1, 1, 0, 0, 1, 0, 1, 0}])/
    ((1 + x)*(1 + x^2 - x*z)) + (eps^2*(1 + x + x^2 + x^3 + x*z - x^2*z)*
     INT["PL1", 4, 166, 4, 0, {0, 1, 1, 0, 0, 1, 0, 1, 0}])/
    ((1 + x)*(1 + x^2 - x*z)) + (2*eps^4*m^2*(1 + x)^2*
     INT["PL1", 4, 166, 5, 0, {0, 1, 2, 0, 0, 1, 0, 1, 0}])/
    ((1 - 2*eps)*x*(1 + x^2 - x*z)) - 
   (eps^3*m^2*(1 + x)*(1 + x^2)*INT["PL1", 4, 166, 5, 0, 
      {0, 1, 2, 0, 0, 1, 0, 1, 0}])/((1 - 2*eps)*x*(1 + x^2 - x*z)) - 
   (3*eps^4*m^2*(1 + x + x^2 - x*z)*INT["PL1", 5, 182, 5, 0, 
      {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x*(1 + x)) - 
   (eps^3*m^4*(1 + z)*INT["PL1", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 0}])/
    (1 + x) - (9*eps^3*m^2*INT["PL1x12", 3, 148, 5, 0, 
      {0, 0, 2, 0, 2, 0, 0, 1, 0}])/(2*(1 - 2*eps)*x) + 
   (3*eps^2*m^2*(2 + x + 2*x^2 + x^3 + x*z - x^2*z)*
     INT["PL1x12", 3, 148, 5, 0, {0, 0, 2, 0, 2, 0, 0, 1, 0}])/
    (4*(1 - 2*eps)*x*(1 + x)) - (6*eps^4*m^2*(1 + x + x^2 - x*z)*
     INT["PL1x12", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}])/
    ((1 - 2*eps)*x*(1 + x^2 - x*z)) + 
   (3*eps^3*m^2*(1 + x + x^2 - x*z)*(1 + x + x^2 + x^3 + x*z - x^2*z)*
     INT["PL1x12", 4, 149, 5, 0, {1, 0, 2, 0, 1, 0, 0, 1, 0}])/
    (2*(1 - 2*eps)*x*(1 + x)*(1 + x^2 - x*z)) - 
   (2*eps^4*m^4*(1 + x)^2*INT["PL1x12", 5, 181, 6, 0, 
      {1, 0, 2, 0, 1, 1, 0, 1, 0}])/((1 - 2*eps)*x^2) + 
   (eps^3*m^4*(1 + x)*(1 + x + x^2 + x^3 + x*z - x^2*z)*
     INT["PL1x12", 5, 181, 6, 0, {1, 0, 2, 0, 1, 1, 0, 1, 0}])/
    (2*(1 - 2*eps)*x^2) + (3*eps^4*m^2*(1 + x^2)*(1 + z)*
     INT["PL1x12", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/
    ((1 - 2*eps)*(1 + x)*(1 + x^2 - x*z)) - 
   (2*eps^5*m^2*(1 + 3*x - x^4 + 2*x*z + x^3*z)*INT["PL1x12", 5, 182, 5, 0, 
      {0, 1, 1, 0, 1, 1, 0, 1, 0}])/((1 - 2*eps)*x*(1 + x^2 - x*z)) - 
   (4*eps^4*m^4*(1 + x + x^2 - x*z)*INT["PL1x12", 5, 182, 6, 0, 
      {0, 1, 1, 0, 1, 1, 0, 2, 0}])/((1 - 2*eps)*x*(1 + x^2 - x*z)) + 
   (eps^3*m^4*(1 + x + x^2 - x*z)*(3 + x + 3*x^2 + x^3 + x*z - x^2*z)*
     INT["PL1x12", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 0}])/
    (2*(1 - 2*eps)*x*(1 + x)*(1 + x^2 - x*z))}


==> anc/solsmallb.m <==
(*
*  "The Two-Loop Master Integrals for q \bar{q} -> V V"
*  T. Gehrmann, A. von Manteuffel, L. Tancredi, E. Weihs
*  
*  This Mathematica readable file contains the two-loop master
*  integrals for qqb -> V V computed in the canonical basis 
*  defined in Appendix A and in the ancillary file basis.m.
*  
*  This file contains an expansion in the threshold region,
*
*    b->0   for fixed ct
*
*  up to and including O(b^4). The variables are
*
*    b = Sqrt[1-4m^2/s]
*    ct = Cos[theta]
*
*  where theta is the scattering angle (for q1) and
*
*    -u/m^2 = 1 + 2 b (b+ct)/(1-b^2).
*
*  For the coefficients we employ GHPLs.
*
*  The integration measure is defined in formula (3.20).
*  In particular we factor out the prefactor
*  
*    (Se/(16*Pi^2))^2*(m2)^(-2*eps)
*
*  with
*  
*    Se = (4*Pi)^eps*Gamma[1 + eps] Gamma[(1 - eps)]^2/Gamma[(1 - 2*eps)],
*
*  where eps=(4-d)/2 and d is the number of space-time dimensions.
*)

{-1 + eps*(2*b^2 + b^4 - (2*I)*Pi + 4*Log[2]) + 
  eps^2*(2*Pi^2 + b^2*((4*I)*Pi - 8*Log[2]) + 
    b^4*(-2 + (2*I)*Pi - 4*Log[2]) + (8*I)*Pi*Log[2] - 8*Log[2]^2) + 
  eps^3*(((4*I)/3)*Pi^3 - 8*Pi^2*Log[2] - (16*I)*Pi*Log[2]^2 + 
    (32*Log[2]^3)/3 + b^4*((-4*I)*Pi - 2*Pi^2 + (8 - (8*I)*Pi)*Log[2] + 
      8*Log[2]^2) + b^2*(-4*Pi^2 - (16*I)*Pi*Log[2] + 16*Log[2]^2) + 
    6*Zeta[3]) + eps^4*((-17*Pi^4)/30 + 16*Pi^2*Log[2]^2 + 
    ((64*I)/3)*Pi*Log[2]^3 - (32*Log[2]^4)/3 + 
    Log[2]*(((-16*I)/3)*Pi^3 - 24*Zeta[3]) + 
    b^2*(((-8*I)/3)*Pi^3 + 16*Pi^2*Log[2] + (32*I)*Pi*Log[2]^2 - 
      (64*Log[2]^3)/3 - 12*Zeta[3]) + b^4*(4*Pi^2 - ((4*I)/3)*Pi^3 + 
      ((16*I)*Pi + 8*Pi^2)*Log[2] + (-16 + (16*I)*Pi)*Log[2]^2 - 
      (32*Log[2]^3)/3 - 6*Zeta[3]) + (12*I)*Pi*Zeta[3]), 
 -1 - (2*I)*eps*Pi + 2*eps^2*Pi^2 + eps^3*(((4*I)/3)*Pi^3 + 6*Zeta[3]) + 
  eps^4*((-17*Pi^4)/30 + (12*I)*Pi*Zeta[3]), 
 1 + (-4*b*ct + b^2*(-4 + 4*ct^2) + b^3*(4*ct - (16*ct^3)/3) + 
    b^4*(-8*ct^2 + 8*ct^4))*eps + (8*b^2*ct^2 + b^3*(16*ct - 16*ct^3) + 
    b^4*(8 - 32*ct^2 + (88*ct^4)/3))*eps^2 + 
  eps^3*((-32*b^3*ct^3)/3 + b^4*(-32*ct^2 + 32*ct^4) - 6*Zeta[3]) + 
  eps^4*(-Pi^4/10 + 24*b*ct*Zeta[3] + b^2*(24*Zeta[3] - 24*ct^2*Zeta[3]) + 
    b^4*(ct^4*(32/3 - 48*Zeta[3]) + 48*ct^2*Zeta[3]) + 
    b^3*(-24*ct*Zeta[3] + 32*ct^3*Zeta[3])), 
 1 + (4*b*ct + b^2*(-4 + 4*ct^2) + b^3*(-4*ct + (16*ct^3)/3) + 
    b^4*(-8*ct^2 + 8*ct^4))*eps + (8*b^2*ct^2 + b^3*(-16*ct + 16*ct^3) + 
    b^4*(8 - 32*ct^2 + (88*ct^4)/3))*eps^2 + 
  eps^3*((32*b^3*ct^3)/3 + b^4*(-32*ct^2 + 32*ct^4) - 6*Zeta[3]) + 
  eps^4*(-Pi^4/10 - 24*b*ct*Zeta[3] + b^2*(24*Zeta[3] - 24*ct^2*Zeta[3]) + 
    b^4*(ct^4*(32/3 - 48*Zeta[3]) + 48*ct^2*Zeta[3]) + 
    b^3*(24*ct*Zeta[3] - 32*ct^3*Zeta[3])), 
 -1 + eps*(2*b^2 + b^4 - (2*I)*Pi + 4*Log[2]) + 
  eps^2*(2*Pi^2 + b^2*((4*I)*Pi - 8*Log[2]) + 
    b^4*(-2 + (2*I)*Pi - 4*Log[2]) + (8*I)*Pi*Log[2] - 8*Log[2]^2) + 
  eps^3*(((4*I)/3)*Pi^3 - 8*Pi^2*Log[2] - (16*I)*Pi*Log[2]^2 + 
    (32*Log[2]^3)/3 + b^4*((-4*I)*Pi - 2*Pi^2 + (8 - (8*I)*Pi)*Log[2] + 
      8*Log[2]^2) + b^2*(-4*Pi^2 - (16*I)*Pi*Log[2] + 16*Log[2]^2)) + 
  eps^4*((-2*Pi^4)/3 - ((16*I)/3)*Pi^3*Log[2] + 16*Pi^2*Log[2]^2 + 
    ((64*I)/3)*Pi*Log[2]^3 - (32*Log[2]^4)/3 + 
    b^2*(((-8*I)/3)*Pi^3 + 16*Pi^2*Log[2] + (32*I)*Pi*Log[2]^2 - 
      (64*Log[2]^3)/3) + b^4*(4*Pi^2 - ((4*I)/3)*Pi^3 + 
      ((16*I)*Pi + 8*Pi^2)*Log[2] + (-16 + (16*I)*Pi)*Log[2]^2 - 
      (32*Log[2]^3)/3)), -1 + eps*(b^2 + b^4/2 - (2*I)*Pi + 2*Log[2]) + 
  eps^2*(2*Pi^2 + b^2*((2*I)*Pi - 2*Log[2]) + b^4*(-1/2 + I*Pi - Log[2]) + 
    (4*I)*Pi*Log[2] - 2*Log[2]^2) + eps^3*(((4*I)/3)*Pi^3 - 4*Pi^2*Log[2] - 
    (4*I)*Pi*Log[2]^2 + (4*Log[2]^3)/3 + 
    b^4*((-I)*Pi - Pi^2 + (1 - (2*I)*Pi)*Log[2] + Log[2]^2) + 
    b^2*(-2*Pi^2 - (4*I)*Pi*Log[2] + 2*Log[2]^2)) + 
  eps^4*((-2*Pi^4)/3 - ((8*I)/3)*Pi^3*Log[2] + 4*Pi^2*Log[2]^2 + 
    ((8*I)/3)*Pi*Log[2]^3 - (2*Log[2]^4)/3 + 
    b^2*(((-4*I)/3)*Pi^3 + 4*Pi^2*Log[2] + (4*I)*Pi*Log[2]^2 - 
      (4*Log[2]^3)/3) + b^4*(Pi^2 - ((2*I)/3)*Pi^3 + 
      ((2*I)*Pi + 2*Pi^2)*Log[2] + (-1 + (2*I)*Pi)*Log[2]^2 - 
      (2*Log[2]^3)/3)), -1 - (2*I)*eps*Pi + 2*eps^2*Pi^2 + 
  ((4*I)/3)*eps^3*Pi^3 - (2*eps^4*Pi^4)/3, 
 -1 + eps*(2*b*ct + b^2*(2 - 2*ct^2) + b^3*(-2*ct + (8*ct^3)/3) + 
    b^4*(4*ct^2 - 4*ct^4) - I*Pi) + 
  eps^2*(b^3*(ct*(-4 - (2*I)*Pi) + ct^3*(4 + ((8*I)/3)*Pi)) + 
    b^4*(-2 + ct^4*(-22/3 - (4*I)*Pi) + ct^2*(8 + (4*I)*Pi)) + 
    b^2*(ct^2*(-2 - (2*I)*Pi) + (2*I)*Pi) + (2*I)*b*ct*Pi + Pi^2/2) + 
  eps^3*(-(b*ct*Pi^2) + (I/6)*Pi^3 + b^2*(-Pi^2 + ct^2*((-2*I)*Pi + Pi^2)) + 
    b^3*(ct^3*(4/3 + (4*I)*Pi - (4*Pi^2)/3) + ct*((-4*I)*Pi + Pi^2)) + 
    b^4*((-2*I)*Pi + ct^2*(4 + (8*I)*Pi - 2*Pi^2) + 
      ct^4*(-4 - ((22*I)/3)*Pi + 2*Pi^2))) + 
  eps^4*((-I/3)*b*ct*Pi^3 - Pi^4/24 + 
    b^2*((-I/3)*Pi^3 + ct^2*(Pi^2 + (I/3)*Pi^3)) + 
    b^3*(ct*(2*Pi^2 + (I/3)*Pi^3) + ct^3*(((4*I)/3)*Pi - 2*Pi^2 - 
        ((4*I)/9)*Pi^3)) + 
    b^4*(Pi^2 + ct^2*((4*I)*Pi - 4*Pi^2 - ((2*I)/3)*Pi^3) + 
      ct^4*(-2/3 - (4*I)*Pi + (11*Pi^2)/3 + ((2*I)/3)*Pi^3))), 
 -1 + eps*(-2*b*ct + b^2*(2 - 2*ct^2) + b^3*(2*ct - (8*ct^3)/3) + 
    b^4*(4*ct^2 - 4*ct^4) - I*Pi) + 
  eps^2*(b^3*(ct*(4 + (2*I)*Pi) + ct^3*(-4 - ((8*I)/3)*Pi)) + 
    b^4*(-2 + ct^4*(-22/3 - (4*I)*Pi) + ct^2*(8 + (4*I)*Pi)) + 
    b^2*(ct^2*(-2 - (2*I)*Pi) + (2*I)*Pi) - (2*I)*b*ct*Pi + Pi^2/2) + 
  eps^3*(b*ct*Pi^2 + (I/6)*Pi^3 + b^2*(-Pi^2 + ct^2*((-2*I)*Pi + Pi^2)) + 
    b^3*(ct*((4*I)*Pi - Pi^2) + ct^3*(-4/3 - (4*I)*Pi + (4*Pi^2)/3)) + 
    b^4*((-2*I)*Pi + ct^2*(4 + (8*I)*Pi - 2*Pi^2) + 
      ct^4*(-4 - ((22*I)/3)*Pi + 2*Pi^2))) + 
  eps^4*((I/3)*b*ct*Pi^3 - Pi^4/24 + 
    b^2*((-I/3)*Pi^3 + ct^2*(Pi^2 + (I/3)*Pi^3)) + 
    b^3*(ct*(-2*Pi^2 - (I/3)*Pi^3) + ct^3*(((-4*I)/3)*Pi + 2*Pi^2 + 
        ((4*I)/9)*Pi^3)) + 
    b^4*(Pi^2 + ct^2*((4*I)*Pi - 4*Pi^2 - ((2*I)/3)*Pi^3) + 
      ct^4*(-2/3 - (4*I)*Pi + (11*Pi^2)/3 + ((2*I)/3)*Pi^3))), 
 -1 + (4*b*ct + b^2*(4 - 4*ct^2) + b^3*(-4*ct + (16*ct^3)/3) + 
    b^4*(8*ct^2 - 8*ct^4))*eps + (-8*b^2*ct^2 + b^3*(-16*ct + 16*ct^3) + 
    b^4*(-8 + 32*ct^2 - (88*ct^4)/3))*eps^2 + 
  ((32*b^3*ct^3)/3 + b^4*(32*ct^2 - 32*ct^4))*eps^3 - (32*b^4*ct^4*eps^4)/3, 
 -1 + (-4*b*ct + b^2*(4 - 4*ct^2) + b^3*(4*ct - (16*ct^3)/3) + 
    b^4*(8*ct^2 - 8*ct^4))*eps + (-8*b^2*ct^2 + b^3*(16*ct - 16*ct^3) + 
    b^4*(-8 + 32*ct^2 - (88*ct^4)/3))*eps^2 + 
  ((-32*b^3*ct^3)/3 + b^4*(32*ct^2 - 32*ct^4))*eps^3 - (32*b^4*ct^4*eps^4)/3, 
 -1 - (2*I)*eps*Pi + 2*eps^2*Pi^2 + ((4*I)/3)*eps^3*Pi^3 - (2*eps^4*Pi^4)/3, 
 -1/4 + eps*(b^2/2 + b^4/4 - (I/2)*Pi + Log[2]) + 
  eps^2*((5*Pi^2)/12 + b^2*(I*Pi - 2*Log[2]) + 
    b^4*(-1/2 + (I/2)*Pi - Log[2]) + (2*I)*Pi*Log[2] - 2*Log[2]^2) + 
  eps^3*((I/6)*Pi^3 - (5*Pi^2*Log[2])/3 - (4*I)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/3 + b^4*((-I)*Pi - (5*Pi^2)/12 + (2 - (2*I)*Pi)*Log[2] + 
      2*Log[2]^2) + b^2*((-5*Pi^2)/6 - (4*I)*Pi*Log[2] + 4*Log[2]^2) + 
    Zeta[3]) + eps^4*((10*Pi^2*Log[2]^2)/3 + ((16*I)/3)*Pi*Log[2]^3 - 
    (8*Log[2]^4)/3 + Log[2]*(((-2*I)/3)*Pi^3 - 4*Zeta[3]) + 
    b^2*((-I/3)*Pi^3 + (10*Pi^2*Log[2])/3 + (8*I)*Pi*Log[2]^2 - 
      (16*Log[2]^3)/3 - 2*Zeta[3]) + b^4*((5*Pi^2)/6 - (I/6)*Pi^3 + 
      ((4*I)*Pi + (5*Pi^2)/3)*Log[2] + (-4 + (4*I)*Pi)*Log[2]^2 - 
      (8*Log[2]^3)/3 - Zeta[3]) + (2*I)*Pi*Zeta[3]), 
 eps*(b*ct + b^2*(1 - ct^2) + b^3*(-ct + (4*ct^3)/3) + 
    b^4*(2*ct^2 - 2*ct^4) + (I/2)*Pi) + 
  eps^2*(b^3*(ct*(-3 - I*Pi) + ct^3*(8/3 + ((7*I)/6)*Pi)) + 
    b^4*(-3/2 + ct^4*(-9/2 - ((15*I)/8)*Pi) + ct^2*(5 + (2*I)*Pi) - 
      (I/4)*Pi) + b^2*(ct^2*(-3/2 - ((3*I)/4)*Pi) + (I/2)*Pi) + 
    (I/2)*b*ct*Pi - (5*Pi^2)/8 - (I/2)*Pi*Log[2]) + 
  eps^3*(((-5*I)/12)*Pi^3 + (5*Pi^2*Log[2])/8 + (I/4)*Pi*Log[2]^2 + 
    b*(-(ct*Pi^2)/8 + ((3*I)/2)*ct*Pi*Log[2]) + 
    b^2*(-Pi^2/8 + ct^2*(((-3*I)/4)*Pi + (7*Pi^2)/16) + 
      (((3*I)/2)*Pi - ((5*I)/4)*ct^2*Pi)*Log[2]) + 
    b^3*(ct^3*(3/2 + ((19*I)/12)*Pi - (19*Pi^2)/24) + 
      ct*(((-3*I)/2)*Pi + (3*Pi^2)/4) + ((-I)*ct*Pi + ((3*I)/2)*ct^3*Pi)*
       Log[2]) + b^4*(((-3*I)/4)*Pi + (5*Pi^2)/16 + 
      ct^2*(9/2 + ((13*I)/4)*Pi - (3*Pi^2)/2) + 
      ct^4*(-31/8 - ((47*I)/16)*Pi + (43*Pi^2)/32) + 
      ((I/4)*Pi + (2*I)*ct^2*Pi - ((17*I)/8)*ct^4*Pi)*Log[2]) - 
    (21*Zeta[3])/16) + eps^4*((53*Pi^4)/240 + ((5*I)/12)*Pi^3*Log[2] - 
    (Pi^2*Log[2]^2)/4 - (I/12)*Pi*Log[2]^3 - Log[2]^4/16 - 
    (3*PolyLog[4, 1/2])/2 + b*((-15*ct*Pi^2*Log[2])/8 - 
      ((3*I)/4)*ct*Pi*Log[2]^2 + ct*((-I/12)*Pi^3 - (33*Zeta[3])/16)) - 
    ((37*I)/8)*Pi*Zeta[3] + b^2*((-I/12)*Pi^3 + 
      ((-15*Pi^2)/8 + ct^2*(((-9*I)/4)*Pi + (25*Pi^2)/16))*Log[2] + 
      (((-3*I)/4)*Pi + ((5*I)/8)*ct^2*Pi)*Log[2]^2 - (33*Zeta[3])/16 + 
      ct^2*((3*Pi^2)/16 + ((7*I)/24)*Pi^3 + (87*Zeta[3])/32)) + 
    b^3*((ct^3*(((15*I)/4)*Pi - (15*Pi^2)/8) + 
        ct*(((-9*I)/2)*Pi + (5*Pi^2)/4))*Log[2] + 
      ((I/2)*ct*Pi - ((3*I)/4)*ct^3*Pi)*Log[2]^2 + 
      ct^3*(((3*I)/4)*Pi - (31*Pi^2)/48 - ((19*I)/36)*Pi^3 - 
        (65*Zeta[3])/16) + ct*((3*Pi^2)/8 + (I/2)*Pi^3 + (27*Zeta[3])/8)) + 
    b^4*((3*Pi^2)/16 + ((5*I)/24)*Pi^3 + (((-9*I)/4)*Pi - (5*Pi^2)/16 + 
        ct^2*(((27*I)/4)*Pi - (5*Pi^2)/2) + ct^4*(((-97*I)/16)*Pi + 
          (85*Pi^2)/32))*Log[2] + ((-I/8)*Pi - I*ct^2*Pi + 
        ((17*I)/16)*ct^4*Pi)*Log[2]^2 + ct^2*(((9*I)/4)*Pi - (25*Pi^2)/16 - 
        I*Pi^3 - (27*Zeta[3])/4) + (21*Zeta[3])/32 + 
      ct^4*(-9/8 - ((17*I)/8)*Pi + (91*Pi^2)/64 + ((43*I)/48)*Pi^3 + 
        (411*Zeta[3])/64))), 
 eps*(-(b*ct) + b^2*(1 - ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(2*ct^2 - 2*ct^4) + (I/2)*Pi) + 
  eps^2*(b^3*(ct*(3 + I*Pi) + ct^3*(-8/3 - ((7*I)/6)*Pi)) + 
    b^4*(-3/2 + ct^4*(-9/2 - ((15*I)/8)*Pi) + ct^2*(5 + (2*I)*Pi) - 
      (I/4)*Pi) + b^2*(ct^2*(-3/2 - ((3*I)/4)*Pi) + (I/2)*Pi) - 
    (I/2)*b*ct*Pi - (5*Pi^2)/8 - (I/2)*Pi*Log[2]) + 
  eps^3*(((-5*I)/12)*Pi^3 + (5*Pi^2*Log[2])/8 + (I/4)*Pi*Log[2]^2 + 
    b*((ct*Pi^2)/8 - ((3*I)/2)*ct*Pi*Log[2]) + 
    b^2*(-Pi^2/8 + ct^2*(((-3*I)/4)*Pi + (7*Pi^2)/16) + 
      (((3*I)/2)*Pi - ((5*I)/4)*ct^2*Pi)*Log[2]) + 
    b^3*(ct*(((3*I)/2)*Pi - (3*Pi^2)/4) + ct^3*(-3/2 - ((19*I)/12)*Pi + 
        (19*Pi^2)/24) + (I*ct*Pi - ((3*I)/2)*ct^3*Pi)*Log[2]) + 
    b^4*(((-3*I)/4)*Pi + (5*Pi^2)/16 + ct^2*(9/2 + ((13*I)/4)*Pi - 
        (3*Pi^2)/2) + ct^4*(-31/8 - ((47*I)/16)*Pi + (43*Pi^2)/32) + 
      ((I/4)*Pi + (2*I)*ct^2*Pi - ((17*I)/8)*ct^4*Pi)*Log[2]) - 
    (21*Zeta[3])/16) + eps^4*((53*Pi^4)/240 + ((5*I)/12)*Pi^3*Log[2] - 
    (Pi^2*Log[2]^2)/4 - (I/12)*Pi*Log[2]^3 - Log[2]^4/16 - 
    (3*PolyLog[4, 1/2])/2 - ((37*I)/8)*Pi*Zeta[3] + 
    b*((15*ct*Pi^2*Log[2])/8 + ((3*I)/4)*ct*Pi*Log[2]^2 + 
      ct*((I/12)*Pi^3 + (33*Zeta[3])/16)) + 
    b^2*((-I/12)*Pi^3 + ((-15*Pi^2)/8 + ct^2*(((-9*I)/4)*Pi + (25*Pi^2)/16))*
       Log[2] + (((-3*I)/4)*Pi + ((5*I)/8)*ct^2*Pi)*Log[2]^2 - 
      (33*Zeta[3])/16 + ct^2*((3*Pi^2)/16 + ((7*I)/24)*Pi^3 + 
        (87*Zeta[3])/32)) + 
    b^3*((ct*(((9*I)/2)*Pi - (5*Pi^2)/4) + ct^3*(((-15*I)/4)*Pi + 
          (15*Pi^2)/8))*Log[2] + ((-I/2)*ct*Pi + ((3*I)/4)*ct^3*Pi)*
       Log[2]^2 + ct*((-3*Pi^2)/8 - (I/2)*Pi^3 - (27*Zeta[3])/8) + 
      ct^3*(((-3*I)/4)*Pi + (31*Pi^2)/48 + ((19*I)/36)*Pi^3 + 
        (65*Zeta[3])/16)) + b^4*((3*Pi^2)/16 + ((5*I)/24)*Pi^3 + 
      (((-9*I)/4)*Pi - (5*Pi^2)/16 + ct^2*(((27*I)/4)*Pi - (5*Pi^2)/2) + 
        ct^4*(((-97*I)/16)*Pi + (85*Pi^2)/32))*Log[2] + 
      ((-I/8)*Pi - I*ct^2*Pi + ((17*I)/16)*ct^4*Pi)*Log[2]^2 + 
      ct^2*(((9*I)/4)*Pi - (25*Pi^2)/16 - I*Pi^3 - (27*Zeta[3])/4) + 
      (21*Zeta[3])/32 + ct^4*(-9/8 - ((17*I)/8)*Pi + (91*Pi^2)/64 + 
        ((43*I)/48)*Pi^3 + (411*Zeta[3])/64))), 
 eps*(-(b*ct) + b^2*(-1 + ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(-2*ct^2 + 2*ct^4) - (I/2)*Pi) + 
  eps^2*(b^3*(5*ct + ct^3*(-14/3 + (I/6)*Pi)) + 
    b^4*(5/2 - 9*ct^2 + ct^4*(49/6 - (I/8)*Pi) + (I/4)*Pi) + 
    b^2*(ct^2*(5/2 - (I/4)*Pi) + (I/2)*Pi) + (I/2)*b*ct*Pi + (3*Pi^2)/8 + 
    (I/2)*Pi*Log[2]) + eps^3*((I/6)*Pi^3 - (3*Pi^2*Log[2])/8 - 
    (I/4)*Pi*Log[2]^2 + b*((-3*ct*Pi^2)/8 - (I/2)*ct*Pi*Log[2]) + 
    b^3*((-I/2)*ct*Pi + ct^3*(-7/2 + (I/4)*Pi - Pi^2/8) - 
      (I/6)*ct^3*Pi*Log[2]) + b^2*((-3*Pi^2)/8 + 
      ct^2*((-I/4)*Pi + (3*Pi^2)/16) + ((-I/2)*Pi + (I/4)*ct^2*Pi)*Log[2]) + 
    b^4*(ct^2*(-21/2 + (I/4)*Pi) - (I/4)*Pi - (3*Pi^2)/16 + 
      ct^4*(235/24 - ((11*I)/48)*Pi + (3*Pi^2)/32) + 
      ((-I/4)*Pi + (I/8)*ct^4*Pi)*Log[2]) - (21*Zeta[3])/16) + 
  eps^4*((-7*Pi^4)/240 - (I/6)*Pi^3*Log[2] + (Pi^2*Log[2]^2)/4 + 
    (I/12)*Pi*Log[2]^3 - Log[2]^4/16 - (3*PolyLog[4, 1/2])/2 + 
    (2*I)*Pi*Zeta[3] + b^2*((-I/6)*Pi^3 + 
      ((3*Pi^2)/8 + ct^2*((I/4)*Pi - (3*Pi^2)/16))*Log[2] + 
      ((I/4)*Pi - (I/8)*ct^2*Pi)*Log[2]^2 + 
      ct^2*((3*Pi^2)/16 + (I/12)*Pi^3 - (213*Zeta[3])/32) + 
      (117*Zeta[3])/16) + b*((3*ct*Pi^2*Log[2])/8 + (I/4)*ct*Pi*Log[2]^2 + 
      ct*((-I/6)*Pi^3 + (117*Zeta[3])/16)) + 
    b^3*(((I/2)*ct*Pi + ct^3*((-I/4)*Pi + Pi^2/8))*Log[2] + 
      (I/12)*ct^3*Pi*Log[2]^2 + ct*((3*Pi^2)/8 - 6*Zeta[3]) + 
      ct^3*((I/12)*Pi - (3*Pi^2)/16 - (I/18)*Pi^3 + (135*Zeta[3])/16)) + 
    b^4*((3*Pi^2)/16 - (I/12)*Pi^3 + ((I/4)*Pi - (I/4)*ct^2*Pi + 
        (3*Pi^2)/16 + ct^4*(((11*I)/48)*Pi - (3*Pi^2)/32))*Log[2] + 
      ((I/8)*Pi - (I/16)*ct^4*Pi)*Log[2]^2 + 
      ct^4*(85/24 - (I/8)*Pi + (11*Pi^2)/64 + (I/24)*Pi^3 - 
        (789*Zeta[3])/64) + (21*Zeta[3])/32 + 
      ct^2*((I/4)*Pi - (3*Pi^2)/16 + 12*Zeta[3]))), 
 eps*(b*ct + b^2*(-1 + ct^2) + b^3*(-ct + (4*ct^3)/3) + 
    b^4*(-2*ct^2 + 2*ct^4) - (I/2)*Pi) + 
  eps^2*(b^3*(-5*ct + ct^3*(14/3 - (I/6)*Pi)) + 
    b^4*(5/2 - 9*ct^2 + ct^4*(49/6 - (I/8)*Pi) + (I/4)*Pi) + 
    b^2*(ct^2*(5/2 - (I/4)*Pi) + (I/2)*Pi) - (I/2)*b*ct*Pi + (3*Pi^2)/8 + 
    (I/2)*Pi*Log[2]) + eps^3*((I/6)*Pi^3 - (3*Pi^2*Log[2])/8 - 
    (I/4)*Pi*Log[2]^2 + b*((3*ct*Pi^2)/8 + (I/2)*ct*Pi*Log[2]) + 
    b^3*((I/2)*ct*Pi + ct^3*(7/2 - (I/4)*Pi + Pi^2/8) + 
      (I/6)*ct^3*Pi*Log[2]) + b^2*((-3*Pi^2)/8 + 
      ct^2*((-I/4)*Pi + (3*Pi^2)/16) + ((-I/2)*Pi + (I/4)*ct^2*Pi)*Log[2]) + 
    b^4*(ct^2*(-21/2 + (I/4)*Pi) - (I/4)*Pi - (3*Pi^2)/16 + 
      ct^4*(235/24 - ((11*I)/48)*Pi + (3*Pi^2)/32) + 
      ((-I/4)*Pi + (I/8)*ct^4*Pi)*Log[2]) - (21*Zeta[3])/16) + 
  eps^4*((-7*Pi^4)/240 - (I/6)*Pi^3*Log[2] + (Pi^2*Log[2]^2)/4 + 
    (I/12)*Pi*Log[2]^3 - Log[2]^4/16 - (3*PolyLog[4, 1/2])/2 + 
    b*((-3*ct*Pi^2*Log[2])/8 - (I/4)*ct*Pi*Log[2]^2 + 
      ct*((I/6)*Pi^3 - (117*Zeta[3])/16)) + (2*I)*Pi*Zeta[3] + 
    b^2*((-I/6)*Pi^3 + ((3*Pi^2)/8 + ct^2*((I/4)*Pi - (3*Pi^2)/16))*Log[2] + 
      ((I/4)*Pi - (I/8)*ct^2*Pi)*Log[2]^2 + 
      ct^2*((3*Pi^2)/16 + (I/12)*Pi^3 - (213*Zeta[3])/32) + 
      (117*Zeta[3])/16) + b^3*(((-I/2)*ct*Pi + ct^3*((I/4)*Pi - Pi^2/8))*
       Log[2] - (I/12)*ct^3*Pi*Log[2]^2 + ct^3*((-I/12)*Pi + (3*Pi^2)/16 + 
        (I/18)*Pi^3 - (135*Zeta[3])/16) + ct*((-3*Pi^2)/8 + 6*Zeta[3])) + 
    b^4*((3*Pi^2)/16 - (I/12)*Pi^3 + ((I/4)*Pi - (I/4)*ct^2*Pi + 
        (3*Pi^2)/16 + ct^4*(((11*I)/48)*Pi - (3*Pi^2)/32))*Log[2] + 
      ((I/8)*Pi - (I/16)*ct^4*Pi)*Log[2]^2 + 
      ct^4*(85/24 - (I/8)*Pi + (11*Pi^2)/64 + (I/24)*Pi^3 - 
        (789*Zeta[3])/64) + (21*Zeta[3])/32 + 
      ct^2*((I/4)*Pi - (3*Pi^2)/16 + 12*Zeta[3]))), 
 eps^2*(8*b*Log[2] + b^3*(4/3 + (8*Log[2])/3)) + 
  eps^3*(b*((16 + (16*I)*Pi)*Log[2] - 16*Log[2]^2) + 
    b^3*(8/9 + ((8*I)/3)*Pi + (-8/9 + ((16*I)/3)*Pi)*Log[2] - 
      (16*Log[2]^2)/3)) + 
  eps^4*(b^3*(16/27 + ((16*I)/9)*Pi - (8*Pi^2)/3 + 
      (236/27 - ((16*I)/9)*Pi - (16*Pi^2)/3)*Log[2] + 
      (16/9 - ((32*I)/3)*Pi)*Log[2]^2 + (64*Log[2]^3)/9 + (7*Zeta[3])/2) + 
    b*((32 + (32*I)*Pi - 16*Pi^2)*Log[2] + (-32 - (32*I)*Pi)*Log[2]^2 + 
      (64*Log[2]^3)/3 + (21*Zeta[3])/2)), 
 -1 + eps*(b^2 + b^4/2 - (2*I)*Pi + 2*Log[2]) + 
  eps^2*(2*Pi^2 + b^2*((2*I)*Pi - 4*Log[2]) + b^4*(-1 + I*Pi - 2*Log[2]) + 
    b^3*(-2/3 - (4*Log[2])/3) - 4*b*Log[2] + (4*I)*Pi*Log[2] - 4*Log[2]^2) + 
  eps^3*(((4*I)/3)*Pi^3 - 4*Pi^2*Log[2] - (8*I)*Pi*Log[2]^2 + 
    (16*Log[2]^3)/3 + b^3*(-4/9 - ((4*I)/3)*Pi + (4/9 - ((8*I)/3)*Pi)*
       Log[2] + (8*Log[2]^2)/3) + b^4*(-1/2 - (2*I)*Pi - Pi^2 - 
      (4*I)*Pi*Log[2] + 4*Log[2]^2) + b*((-8 - (8*I)*Pi)*Log[2] + 
      8*Log[2]^2) + b^2*(-2*Pi^2 + (-6 - (8*I)*Pi)*Log[2] + 8*Log[2]^2) + 
    (3*Zeta[3])/4) + eps^4*((-11*Pi^4)/20 + (17*Pi^2*Log[2]^2)/2 + 
    ((32*I)/3)*Pi*Log[2]^3 - (35*Log[2]^4)/6 - 12*PolyLog[4, 1/2] + 
    Log[2]*(((-8*I)/3)*Pi^3 - (69*Zeta[3])/4) + 
    b*((-16 - (16*I)*Pi + 8*Pi^2)*Log[2] + (16 + (16*I)*Pi)*Log[2]^2 - 
      (32*Log[2]^3)/3 - (21*Zeta[3])/4) + 
    b^2*(((-4*I)/3)*Pi^3 + (-12 - (12*I)*Pi + 8*Pi^2)*Log[2] + 
      (12 + (16*I)*Pi)*Log[2]^2 - (32*Log[2]^3)/3 - (27*Zeta[3])/8) + 
    b^3*(-8/27 - ((8*I)/9)*Pi + (4*Pi^2)/3 + 
      (-118/27 + ((8*I)/9)*Pi + (8*Pi^2)/3)*Log[2] + 
      (-8/9 + ((16*I)/3)*Pi)*Log[2]^2 - (32*Log[2]^3)/9 - (7*Zeta[3])/4) + 
    b^4*(-1/3 - I*Pi + 2*Pi^2 - ((2*I)/3)*Pi^3 + (-25/6 + 4*Pi^2)*Log[2] + 
      (8*I)*Pi*Log[2]^2 - (16*Log[2]^3)/3 - (27*Zeta[3])/16) + 
    ((3*I)/2)*Pi*Zeta[3]), eps^2*(8*b*Log[2] + b^3*(4/3 + (8*Log[2])/3)) + 
  eps^3*(b*((16 + (16*I)*Pi)*Log[2] - 8*Log[2]^2) + 
    b^3*(8/9 + ((8*I)/3)*Pi + (40/9 + ((16*I)/3)*Pi)*Log[2] - 
      (8*Log[2]^2)/3)) + 
  eps^4*(b^3*(16/27 + ((16*I)/9)*Pi - (8*Pi^2)/3 + 
      (800/27 + ((80*I)/9)*Pi - (16*Pi^2)/3)*Log[2] + 
      (-40/9 - ((16*I)/3)*Pi)*Log[2]^2 + (16*Log[2]^3)/9 + 6*Zeta[3]) + 
    b*((32 + (32*I)*Pi - 16*Pi^2)*Log[2] + (-16 - (16*I)*Pi)*Log[2]^2 + 
      (16*Log[2]^3)/3 + 18*Zeta[3])), 
 1/2 + eps*(b^2 + b^4/2 + I*Pi + 2*Log[2]) + 
  eps^2*(-Pi^2 + b^3*(-2 - 4*Log[2]) + b^2*((2*I)*Pi - 2*Log[2]) + 
    b^4*(-1/2 + I*Pi - Log[2]) - 12*b*Log[2] + (4*I)*Pi*Log[2] - 
    2*Log[2]^2) + eps^3*(((-2*I)/3)*Pi^3 - 4*Pi^2*Log[2] - 
    (4*I)*Pi*Log[2]^2 + (4*Log[2]^3)/3 + 
    b^4*(1 - I*Pi - Pi^2 + (9 - (2*I)*Pi)*Log[2] + Log[2]^2) + 
    b^2*(-2*Pi^2 + (12 - (4*I)*Pi)*Log[2] + 2*Log[2]^2) + 
    b^3*(-4/3 - (4*I)*Pi + (-20/3 - (8*I)*Pi)*Log[2] + 4*Log[2]^2) + 
    b*((-24 - (24*I)*Pi)*Log[2] + 12*Log[2]^2) + (3*Zeta[3])/2) + 
  eps^4*((3*Pi^4)/20 - ((8*I)/3)*Pi^3*Log[2] + 3*Pi^2*Log[2]^2 + 
    ((8*I)/3)*Pi*Log[2]^3 + Log[2]^4/3 + 24*PolyLog[4, 1/2] + 
    b*((-48 - (48*I)*Pi + 24*Pi^2)*Log[2] + (24 + (24*I)*Pi)*Log[2]^2 - 
      8*Log[2]^3 - 27*Zeta[3]) + b^2*(((-4*I)/3)*Pi^3 + 
      (24 + (24*I)*Pi + 4*Pi^2)*Log[2] + (-12 + (4*I)*Pi)*Log[2]^2 - 
      (4*Log[2]^3)/3 - (21*Zeta[3])/2) + 
    b^3*(-8/9 - ((8*I)/3)*Pi + 4*Pi^2 + (-400/9 - ((40*I)/3)*Pi + 8*Pi^2)*
       Log[2] + (20/3 + (8*I)*Pi)*Log[2]^2 - (8*Log[2]^3)/3 - 9*Zeta[3]) + 
    b^4*(2/3 + (2*I)*Pi + Pi^2 - ((2*I)/3)*Pi^3 + (28/3 + (18*I)*Pi + 2*Pi^2)*
       Log[2] + (-9 + (2*I)*Pi)*Log[2]^2 - (2*Log[2]^3)/3 - (21*Zeta[3])/4) + 
    (3*I)*Pi*Zeta[3]), eps^2*(8*b*Log[2] + b^3*(4/3 + (8*Log[2])/3)) + 
  eps^3*(b*((16 + (16*I)*Pi)*Log[2] - 24*Log[2]^2) + 
    b^3*(8/9 + ((8*I)/3)*Pi + (-56/9 + ((16*I)/3)*Pi)*Log[2] - 8*Log[2]^2)) + 
  eps^4*(b^3*(16/27 + ((16*I)/9)*Pi - (8*Pi^2)/3 + 
      (-112/27 - ((112*I)/9)*Pi - (16*Pi^2)/3)*Log[2] + 
      (40/3 - (16*I)*Pi)*Log[2]^2 + (112*Log[2]^3)/9) + 
    b*((32 + (32*I)*Pi - 16*Pi^2)*Log[2] + (-48 - (48*I)*Pi)*Log[2]^2 + 
      (112*Log[2]^3)/3)), eps^2*(8*b*Log[2] + b^3*(4/3 + (8*Log[2])/3)) + 
  eps^3*(b*((16 + (16*I)*Pi)*Log[2] - 8*Log[2]^2) + 
    b^3*(8/9 + ((8*I)/3)*Pi + (40/9 + ((16*I)/3)*Pi)*Log[2] - 
      (8*Log[2]^2)/3)) + 
  eps^4*(b^3*(16/27 + ((16*I)/9)*Pi - (8*Pi^2)/3 + 
      (368/27 + ((80*I)/9)*Pi - (16*Pi^2)/3)*Log[2] + 
      (-40/9 - ((16*I)/3)*Pi)*Log[2]^2 + (16*Log[2]^3)/9) + 
    b*((32 + (32*I)*Pi - 16*Pi^2)*Log[2] + (-16 - (16*I)*Pi)*Log[2]^2 + 
      (16*Log[2]^3)/3)), 
 eps^4*(b^3*(-4*Log[2] + (8*Log[2]^2)/3 - (7*Zeta[3])/2) - (21*b*Zeta[3])/2), 
 eps^4*(((21*I)/4)*Pi*Zeta[3] + b*(ct*Pi^2*Log[2] + (3*ct*Zeta[3])/2) + 
   b^2*((Pi^2 + ct^2*((2*I)*Pi - Pi^2))*Log[2] + (3*Zeta[3])/2 - 
     (3*ct^2*Zeta[3])/2) + 
   b^3*((ct*((4*I)*Pi - Pi^2) + ct^3*((-4*I)*Pi + (4*Pi^2)/3))*Log[2] - 
     (3*ct*Zeta[3])/2 + ct^3*(Pi^2/6 + 2*Zeta[3])) + 
   b^4*(((2*I)*Pi + ct^4*(((22*I)/3)*Pi - 2*Pi^2) + 
       ct^2*((-8*I)*Pi + 2*Pi^2))*Log[2] + 
     ct^4*((-I/6)*Pi - Pi^2/2 - 3*Zeta[3]) + ct^2*(Pi^2/2 + 3*Zeta[3]))), 
 eps^4*(((21*I)/4)*Pi*Zeta[3] + b*(-(ct*Pi^2*Log[2]) - (3*ct*Zeta[3])/2) + 
   b^3*((ct^3*((4*I)*Pi - (4*Pi^2)/3) + ct*((-4*I)*Pi + Pi^2))*Log[2] + 
     ct^3*(-Pi^2/6 - 2*Zeta[3]) + (3*ct*Zeta[3])/2) + 
   b^2*((Pi^2 + ct^2*((2*I)*Pi - Pi^2))*Log[2] + (3*Zeta[3])/2 - 
     (3*ct^2*Zeta[3])/2) + 
   b^4*(((2*I)*Pi + ct^4*(((22*I)/3)*Pi - 2*Pi^2) + 
       ct^2*((-8*I)*Pi + 2*Pi^2))*Log[2] + 
     ct^4*((-I/6)*Pi - Pi^2/2 - 3*Zeta[3]) + ct^2*(Pi^2/2 + 3*Zeta[3]))), 
 eps^4*(b^3*(-16*Log[2] - 6*Zeta[3]) - 18*b*Zeta[3]), 
 -1/2 + eps*(3*b*ct + b^2*(4 - 3*ct^2) + b^3*(-3*ct + 4*ct^3) + 
    b^4*(1/2 + 6*ct^2 - 6*ct^4) + (I/2)*Pi + 2*Log[2]) + 
  eps^2*((-7*Pi^2)/8 + ((5*I)/2)*Pi*Log[2] - 4*Log[2]^2 + 
    b*(((3*I)/2)*ct*Pi - 12*ct*Log[2]) + 
    b^2*(ct^2*(-9/2 + ((3*I)/4)*Pi) + (I/2)*Pi + (-16 + 12*ct^2)*Log[2]) + 
    b^3*(ct^3*(12 - ((5*I)/2)*Pi) + ct*(-15 + (3*I)*Pi) + 
      (12*ct - 16*ct^3)*Log[2]) + b^4*(-23/2 + ct^4*(-51/2 + ((39*I)/8)*Pi) + 
      ct^2*(33 - (6*I)*Pi) + ((7*I)/4)*Pi + (-2 - 24*ct^2 + 24*ct^4)*
       Log[2])) + eps^3*(((-7*I)/12)*Pi^3 - (17*Pi^2*Log[2])/8 - 
    ((29*I)/4)*Pi*Log[2]^2 + (16*Log[2]^3)/3 + 
    b*((-3*ct*Pi^2)/8 + ct*(-24 - ((39*I)/2)*Pi)*Log[2] + 24*ct*Log[2]^2) + 
    b^2*((-3*I)*Pi + (11*Pi^2)/8 + ct^2*(((3*I)/4)*Pi - (39*Pi^2)/16) + 
      (-36 + ct^2*(42 + ((69*I)/4)*Pi) - ((49*I)/2)*Pi)*Log[2] + 
      (32 - 24*ct^2)*Log[2]^2) + b^3*(ct*(-4 - ((3*I)/2)*Pi - (21*Pi^2)/4) + 
      ct^3*(43/6 - ((9*I)/4)*Pi + (41*Pi^2)/8) + 
      (ct*(76 + (15*I)*Pi) + ct^3*(-224/3 - ((43*I)/2)*Pi))*Log[2] + 
      (-24*ct + 32*ct^3)*Log[2]^2) + b^4*(-5 - ((7*I)/2)*Pi - (31*Pi^2)/16 + 
      ct^4*(-217/8 + ((87*I)/16)*Pi - (291*Pi^2)/32) + 
      ct^2*(69/2 - ((21*I)/4)*Pi + (21*Pi^2)/2) + 
      (30 + ct^2*(-156 - (30*I)*Pi) + ct^4*(134 + ((249*I)/8)*Pi) - 
        ((19*I)/4)*Pi)*Log[2] + (4 + 48*ct^2 - 48*ct^4)*Log[2]^2) + 
    (69*Zeta[3])/16) + eps^4*((29*Pi^4)/80 + (27*Pi^2*Log[2]^2)/4 + 
    ((125*I)/12)*Pi*Log[2]^3 - (241*Log[2]^4)/48 + (15*PolyLog[4, 1/2])/2 + 
    b*(ct*(-48 - (48*I)*Pi + (147*Pi^2)/8)*Log[2] + ct*(48 + ((183*I)/4)*Pi)*
       Log[2]^2 - 32*ct*Log[2]^3 + ct*((-I/4)*Pi^3 - (351*Zeta[3])/16)) + 
    Log[2]*(((-17*I)/12)*Pi^3 - (27*Zeta[3])/4) + ((21*I)/8)*Pi*Zeta[3] + 
    b^2*((-3*I)*Pi + (15*Pi^2)/4 + ((11*I)/12)*Pi^3 + 
      (-90 - (69*I)*Pi + (181*Pi^2)/8 + ct^2*(102 + ((297*I)/4)*Pi - 
          (249*Pi^2)/16))*Log[2] + (72 + ct^2*(-84 - ((357*I)/8)*Pi) + 
        ((241*I)/4)*Pi)*Log[2]^2 + (-128/3 + 32*ct^2)*Log[2]^3 - 
      (489*Zeta[3])/16 + ct^2*((3*I)*Pi - (51*Pi^2)/16 - ((13*I)/8)*Pi^3 + 
        (765*Zeta[3])/32)) + 
    b^3*((ct*(584/3 + ((247*I)/2)*Pi - (51*Pi^2)/4) + 
        ct^3*(-1870/9 - ((1477*I)/12)*Pi + (151*Pi^2)/8))*Log[2] + 
      (ct*(-152 - ((87*I)/2)*Pi) + ct^3*(448/3 + ((235*I)/4)*Pi))*Log[2]^2 + 
      (32*ct - (128*ct^3)/3)*Log[2]^3 + ct^3*(16/9 - ((89*I)/12)*Pi + 
        (141*Pi^2)/16 + ((41*I)/12)*Pi^3 - (531*Zeta[3])/16) + 
      ct*(-8/3 + (7*I)*Pi - (45*Pi^2)/8 - ((7*I)/2)*Pi^3 + 
        (207*Zeta[3])/8)) + b^4*(-49/12 + ((31*I)/8)*Pi - (11*Pi^2)/8 - 
      ((31*I)/24)*Pi^3 + (235/3 + ((81*I)/2)*Pi + (79*Pi^2)/16 + 
        ct^4*(2483/6 + ((3385*I)/16)*Pi - (861*Pi^2)/32) + 
        ct^2*(-488 - ((963*I)/4)*Pi + (51*Pi^2)/2))*Log[2] + 
      (-60 + ct^2*(312 + (87*I)*Pi) + ct^4*(-268 - ((1401*I)/16)*Pi) + 
        ((67*I)/8)*Pi)*Log[2]^2 + (-16/3 - 64*ct^2 + 64*ct^4)*Log[2]^3 + 
      ct^2*(31/2 - (18*I)*Pi + (369*Pi^2)/16 + (7*I)*Pi^3 - 
        (207*Zeta[3])/4) - (75*Zeta[3])/32 + 
      ct^4*(-347/24 + ((31*I)/2)*Pi - (1251*Pi^2)/64 - ((97*I)/16)*Pi^3 + 
        (3249*Zeta[3])/64))), 
 eps^2*(b^3*(-4/3 - (8*Log[2])/3) - 8*b*Log[2]) + 
  eps^3*(b^2*((2*I)*ct*Pi + 8*ct*Log[2]) + 
    b^4*(ct*(4 - I*Pi) + ct^3*(-8/3 + ((7*I)/3)*Pi) + (16*ct^3*Log[2])/3) + 
    b^3*(-4/3 + ct^2*(4/3 - (2*I)*Pi) - Pi^2/9 + 
      (8/3 - (16*ct^2)/3 - (4*I)*Pi)*Log[2] + (16*Log[2]^2)/3) + 
    b*(-Pi^2/3 + (-24 - (12*I)*Pi)*Log[2] + 16*Log[2]^2)) + 
  eps^4*(b^2*(ct*((3*I)*Pi - (7*Pi^2)/6) + ct*(36 + (10*I)*Pi)*Log[2] - 
      16*ct*Log[2]^2) + b^4*(ct^3*(-17/3 + ((37*I)/4)*Pi - (55*Pi^2)/36) + 
      ct*(5 - ((27*I)/4)*Pi + (3*Pi^2)/4) + 
      (ct*(-20 + I*Pi) + ct^3*(124/3 + ((17*I)/3)*Pi))*Log[2] - 
      (32*ct^3*Log[2]^2)/3) + b*(-Pi^2 + (-72 - (36*I)*Pi + (31*Pi^2)/3)*
       Log[2] + (48 + (30*I)*Pi)*Log[2]^2 - (64*Log[2]^3)/3 - 
      (13*Zeta[3])/2) + b^3*(-4/3 + (2*I)*Pi + Pi^2/9 + 
      ct^2*(4/3 - (6*I)*Pi + (23*Pi^2)/18) + 
      (32/3 + ct^2*(-104/3 - (6*I)*Pi) + (4*I)*Pi + (31*Pi^2)/9)*Log[2] + 
      (-16/3 + (32*ct^2)/3 + (10*I)*Pi)*Log[2]^2 - (64*Log[2]^3)/9 - 
      (13*Zeta[3])/6)), -1/4 + eps*(2*b*ct + b^2*(5/2 - 2*ct^2) + 
    b^3*(-2*ct + (8*ct^3)/3) + b^4*(1/4 + 4*ct^2 - 4*ct^4) + (I/2)*Pi + 
    Log[2]) + eps^2*(-Pi^2/3 + I*Pi*Log[2] - 2*Log[2]^2 + 
    b*((-I)*ct*Pi - 8*ct*Log[2]) + b^2*(ct^2*(-5 + ((5*I)/2)*Pi) - (2*I)*Pi + 
      (-10 + 8*ct^2)*Log[2]) + b^3*(ct*(-14 + (4*I)*Pi) + 
      ct^3*(12 - ((13*I)/3)*Pi) + (8*ct - (32*ct^3)/3)*Log[2]) + 
    b^4*(-19/2 + ct^4*(-73/3 + ((29*I)/4)*Pi) + ct^2*(30 - (8*I)*Pi) + I*Pi + 
      (-1 - 16*ct^2 + 16*ct^4)*Log[2])) + 
  eps^3*((-I/6)*Pi^3 - (11*Pi^2*Log[2])/12 - ((7*I)/2)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/3 + b*((5*ct*Pi^2)/12 + ct*(-24 - (11*I)*Pi)*Log[2] + 
      16*ct*Log[2]^2) + b^2*((-3*I)*Pi + (13*Pi^2)/12 + 
      ct^2*(((11*I)/2)*Pi - (37*Pi^2)/24) + 
      (-36 + ct^2*(44 + ((19*I)/2)*Pi) - (13*I)*Pi)*Log[2] + 
      (20 - 16*ct^2)*Log[2]^2) + b^3*(ct*(-4 + (13*I)*Pi - (8*Pi^2)/3) + 
      ct^3*(11 - ((29*I)/2)*Pi + (101*Pi^2)/36) + 
      (ct*(72 + (8*I)*Pi) + ct^3*(-224/3 - ((35*I)/3)*Pi))*Log[2] + 
      (-16*ct + (64*ct^3)/3)*Log[2]^2) + 
    b^4*(-5 + ((25*I)/4)*Pi - (19*Pi^2)/24 + 
      ct^4*(-157/4 + ((733*I)/24)*Pi - (229*Pi^2)/48) + 
      ct^2*(47 - (36*I)*Pi + (16*Pi^2)/3) + 
      (22 + ct^2*(-144 - (16*I)*Pi) + ct^4*(388/3 + ((67*I)/4)*Pi) - 
        ((5*I)/2)*Pi)*Log[2] + (2 + 32*ct^2 - 32*ct^4)*Log[2]^2) + 
    (29*Zeta[3])/8) + eps^4*((7*Pi^4)/120 + (17*Pi^2*Log[2]^2)/6 + 
    ((31*I)/6)*Pi*Log[2]^3 - (61*Log[2]^4)/24 + 3*PolyLog[4, 1/2] + 
    b*(ct*(-72 - (36*I)*Pi + (115*Pi^2)/12)*Log[2] + 
      ct*(48 + ((59*I)/2)*Pi)*Log[2]^2 - (64*ct*Log[2]^3)/3 + 
      ct*(-Pi^2 + (I/3)*Pi^3 - (169*Zeta[3])/8)) + 
    Log[2]*((-I/3)*Pi^3 - 4*Zeta[3]) - (2*I)*Pi*Zeta[3] + 
    b^2*(((-9*I)/2)*Pi + (3*Pi^2)/4 + ((2*I)/3)*Pi^3 + 
      (-126 - (51*I)*Pi + (137*Pi^2)/12 + ct^2*(162 + ((121*I)/2)*Pi - 
          (203*Pi^2)/24))*Log[2] + (72 + ct^2*(-88 - ((115*I)/4)*Pi) + 
        ((73*I)/2)*Pi)*Log[2]^2 + (-80/3 + (64*ct^2)/3)*Log[2]^3 - 
      (227*Zeta[3])/8 + ct^2*(((15*I)/2)*Pi - (55*Pi^2)/24 - ((5*I)/6)*Pi^3 + 
        (401*Zeta[3])/16)) + 
    b^3*((ct*(296 + (95*I)*Pi - (22*Pi^2)/3) + 
        ct^3*(-320 - ((195*I)/2)*Pi + (379*Pi^2)/36))*Log[2] + 
      (ct*(-144 - (28*I)*Pi) + ct^3*(448/3 + ((227*I)/6)*Pi))*Log[2]^2 + 
      ((64*ct)/3 - (256*ct^3)/9)*Log[2]^3 + 
      ct^3*(4 - ((169*I)/6)*Pi + (559*Pi^2)/72 + ((13*I)/9)*Pi^3 - 
        (865*Zeta[3])/24) + ct*(-4 + (24*I)*Pi - (27*Pi^2)/4 - 
        ((4*I)/3)*Pi^3 + 29*Zeta[3])) + 
    b^4*(-23/4 + ((249*I)/16)*Pi - (181*Pi^2)/48 - (I/3)*Pi^3 + 
      (109 + ((107*I)/4)*Pi + (49*Pi^2)/24 + 
        ct^4*(1843/3 + ((3923*I)/24)*Pi - (731*Pi^2)/48) + 
        ct^2*(-702 - (180*I)*Pi + (44*Pi^2)/3))*Log[2] + 
      (-44 + ct^2*(288 + (56*I)*Pi) + ct^4*(-776/3 - ((451*I)/8)*Pi) + 
        ((17*I)/4)*Pi)*Log[2]^2 + (-8/3 - (128*ct^2)/3 + (128*ct^4)/3)*
       Log[2]^3 + ct^2*(59/2 - ((689*I)/8)*Pi + 21*Pi^2 + ((8*I)/3)*Pi^3 - 
        58*Zeta[3]) + (5*Zeta[3])/16 + ct^4*(-63/2 + ((1165*I)/16)*Pi - 
        (5045*Pi^2)/288 - ((29*I)/12)*Pi^3 + (1793*Zeta[3])/32))), 
 eps^2*(b^3*(-4/3 - (8*Log[2])/3) - 8*b*Log[2]) + 
  eps^3*(b^2*((-2*I)*ct*Pi - 8*ct*Log[2]) + 
    b^4*(ct*(-4 + I*Pi) + ct^3*(8/3 - ((7*I)/3)*Pi) - (16*ct^3*Log[2])/3) + 
    b^3*(-4/3 + ct^2*(4/3 - (2*I)*Pi) - Pi^2/9 + 
      (8/3 - (16*ct^2)/3 - (4*I)*Pi)*Log[2] + (16*Log[2]^2)/3) + 
    b*(-Pi^2/3 + (-24 - (12*I)*Pi)*Log[2] + 16*Log[2]^2)) + 
  eps^4*(b^2*(ct*((-3*I)*Pi + (7*Pi^2)/6) + ct*(-36 - (10*I)*Pi)*Log[2] + 
      16*ct*Log[2]^2) + b^4*(ct*(-5 + ((27*I)/4)*Pi - (3*Pi^2)/4) + 
      ct^3*(17/3 - ((37*I)/4)*Pi + (55*Pi^2)/36) + 
      (ct*(20 - I*Pi) + ct^3*(-124/3 - ((17*I)/3)*Pi))*Log[2] + 
      (32*ct^3*Log[2]^2)/3) + b*(-Pi^2 + (-72 - (36*I)*Pi + (31*Pi^2)/3)*
       Log[2] + (48 + (30*I)*Pi)*Log[2]^2 - (64*Log[2]^3)/3 - 
      (13*Zeta[3])/2) + b^3*(-4/3 + (2*I)*Pi + Pi^2/9 + 
      ct^2*(4/3 - (6*I)*Pi + (23*Pi^2)/18) + 
      (32/3 + ct^2*(-104/3 - (6*I)*Pi) + (4*I)*Pi + (31*Pi^2)/9)*Log[2] + 
      (-16/3 + (32*ct^2)/3 + (10*I)*Pi)*Log[2]^2 - (64*Log[2]^3)/9 - 
      (13*Zeta[3])/6)), -1/4 + eps*(-2*b*ct + b^2*(5/2 - 2*ct^2) + 
    b^3*(2*ct - (8*ct^3)/3) + b^4*(1/4 + 4*ct^2 - 4*ct^4) + (I/2)*Pi + 
    Log[2]) + eps^2*(-Pi^2/3 + I*Pi*Log[2] - 2*Log[2]^2 + 
    b*(I*ct*Pi + 8*ct*Log[2]) + b^2*(ct^2*(-5 + ((5*I)/2)*Pi) - (2*I)*Pi + 
      (-10 + 8*ct^2)*Log[2]) + b^3*(ct*(14 - (4*I)*Pi) + 
      ct^3*(-12 + ((13*I)/3)*Pi) + (-8*ct + (32*ct^3)/3)*Log[2]) + 
    b^4*(-19/2 + ct^4*(-73/3 + ((29*I)/4)*Pi) + ct^2*(30 - (8*I)*Pi) + I*Pi + 
      (-1 - 16*ct^2 + 16*ct^4)*Log[2])) + 
  eps^3*((-I/6)*Pi^3 - (11*Pi^2*Log[2])/12 - ((7*I)/2)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/3 + b*((-5*ct*Pi^2)/12 + ct*(24 + (11*I)*Pi)*Log[2] - 
      16*ct*Log[2]^2) + b^2*((-3*I)*Pi + (13*Pi^2)/12 + 
      ct^2*(((11*I)/2)*Pi - (37*Pi^2)/24) + 
      (-36 + ct^2*(44 + ((19*I)/2)*Pi) - (13*I)*Pi)*Log[2] + 
      (20 - 16*ct^2)*Log[2]^2) + 
    b^3*(ct^3*(-11 + ((29*I)/2)*Pi - (101*Pi^2)/36) + 
      ct*(4 - (13*I)*Pi + (8*Pi^2)/3) + (ct*(-72 - (8*I)*Pi) + 
        ct^3*(224/3 + ((35*I)/3)*Pi))*Log[2] + (16*ct - (64*ct^3)/3)*
       Log[2]^2) + b^4*(-5 + ((25*I)/4)*Pi - (19*Pi^2)/24 + 
      ct^4*(-157/4 + ((733*I)/24)*Pi - (229*Pi^2)/48) + 
      ct^2*(47 - (36*I)*Pi + (16*Pi^2)/3) + 
      (22 + ct^2*(-144 - (16*I)*Pi) + ct^4*(388/3 + ((67*I)/4)*Pi) - 
        ((5*I)/2)*Pi)*Log[2] + (2 + 32*ct^2 - 32*ct^4)*Log[2]^2) + 
    (29*Zeta[3])/8) + eps^4*((7*Pi^4)/120 + (17*Pi^2*Log[2]^2)/6 + 
    ((31*I)/6)*Pi*Log[2]^3 - (61*Log[2]^4)/24 + 3*PolyLog[4, 1/2] + 
    Log[2]*((-I/3)*Pi^3 - 4*Zeta[3]) - (2*I)*Pi*Zeta[3] + 
    b*(ct*(72 + (36*I)*Pi - (115*Pi^2)/12)*Log[2] + ct*(-48 - ((59*I)/2)*Pi)*
       Log[2]^2 + (64*ct*Log[2]^3)/3 + ct*(Pi^2 - (I/3)*Pi^3 + 
        (169*Zeta[3])/8)) + b^2*(((-9*I)/2)*Pi + (3*Pi^2)/4 + 
      ((2*I)/3)*Pi^3 + (-126 - (51*I)*Pi + (137*Pi^2)/12 + 
        ct^2*(162 + ((121*I)/2)*Pi - (203*Pi^2)/24))*Log[2] + 
      (72 + ct^2*(-88 - ((115*I)/4)*Pi) + ((73*I)/2)*Pi)*Log[2]^2 + 
      (-80/3 + (64*ct^2)/3)*Log[2]^3 - (227*Zeta[3])/8 + 
      ct^2*(((15*I)/2)*Pi - (55*Pi^2)/24 - ((5*I)/6)*Pi^3 + 
        (401*Zeta[3])/16)) + 
    b^3*((ct^3*(320 + ((195*I)/2)*Pi - (379*Pi^2)/36) + 
        ct*(-296 - (95*I)*Pi + (22*Pi^2)/3))*Log[2] + 
      (ct*(144 + (28*I)*Pi) + ct^3*(-448/3 - ((227*I)/6)*Pi))*Log[2]^2 + 
      ((-64*ct)/3 + (256*ct^3)/9)*Log[2]^3 + 
      ct*(4 - (24*I)*Pi + (27*Pi^2)/4 + ((4*I)/3)*Pi^3 - 29*Zeta[3]) + 
      ct^3*(-4 + ((169*I)/6)*Pi - (559*Pi^2)/72 - ((13*I)/9)*Pi^3 + 
        (865*Zeta[3])/24)) + b^4*(-23/4 + ((249*I)/16)*Pi - (181*Pi^2)/48 - 
      (I/3)*Pi^3 + (109 + ((107*I)/4)*Pi + (49*Pi^2)/24 + 
        ct^4*(1843/3 + ((3923*I)/24)*Pi - (731*Pi^2)/48) + 
        ct^2*(-702 - (180*I)*Pi + (44*Pi^2)/3))*Log[2] + 
      (-44 + ct^2*(288 + (56*I)*Pi) + ct^4*(-776/3 - ((451*I)/8)*Pi) + 
        ((17*I)/4)*Pi)*Log[2]^2 + (-8/3 - (128*ct^2)/3 + (128*ct^4)/3)*
       Log[2]^3 + ct^2*(59/2 - ((689*I)/8)*Pi + 21*Pi^2 + ((8*I)/3)*Pi^3 - 
        58*Zeta[3]) + (5*Zeta[3])/16 + ct^4*(-63/2 + ((1165*I)/16)*Pi - 
        (5045*Pi^2)/288 - ((29*I)/12)*Pi^3 + (1793*Zeta[3])/32))), 
 eps^3*((-I/12)*Pi^3 + (Pi^2*Log[2])/4 - (I/2)*Pi*Log[2]^2 + 
    b^4*(-2/3 + ct^2*(4 - ((5*I)/2)*Pi) - (I/4)*Pi + 
      ct^4*(-35/12 + ((71*I)/24)*Pi + Pi^2/16) + 
      (2/3 - 4*ct^2 + ct^4*(22/3 - (I/4)*Pi))*Log[2]) + 
    b^3*(ct*(-4/3 + (2*I)*Pi) + ct^3*(11/9 - ((13*I)/6)*Pi - Pi^2/12) + 
      ((4*ct)/3 + ct^3*(-56/9 + (I/3)*Pi))*Log[2]) + 
    b^2*((-I)*Pi + ct^2*(((3*I)/2)*Pi + Pi^2/8) + ct^2*(6 - (I/2)*Pi)*
       Log[2]) + b*(-(ct*Pi^2)/4 + ct*(-8 + I*Pi)*Log[2]) + (21*Zeta[3])/8) + 
  eps^4*((7*Pi^4)/480 - Pi^2*Log[2]^2 + (I/2)*Pi*Log[2]^3 + (9*Log[2]^4)/8 + 
    27*PolyLog[4, 1/2] + b*(ct*(-16 - (16*I)*Pi - (9*Pi^2)/4)*Log[2] + 
      ct*(16 + ((5*I)/2)*Pi)*Log[2]^2 + ct*((I/6)*Pi^3 - (105*Zeta[3])/8)) + 
    b^3*(ct*(-8/9 + ((13*I)/3)*Pi - (3*Pi^2)/2) + 
      (ct*(224/9 + ((2*I)/3)*Pi) + ct^3*(-1006/27 - ((179*I)/18)*Pi - 
          (3*Pi^2)/4))*Log[2] + ((-8*ct)/3 + ct^3*(112/9 + ((5*I)/6)*Pi))*
       Log[2]^2 + ct^3*(16/27 - ((115*I)/18)*Pi + (37*Pi^2)/24 + 
        (I/18)*Pi^3 - (35*Zeta[3])/8)) + 
    b^2*((-I)*Pi + (3*Pi^2)/4 + 
      (-10 + I*Pi + ct^2*(46 + ((15*I)/2)*Pi + Pi^2/8))*Log[2] + 
      ct^2*(-12 + ((3*I)/4)*Pi)*Log[2]^2 + 
      ct^2*(I*Pi - (3*Pi^2)/8 + (I/4)*Pi^3 - (63*Zeta[3])/16)) + 
    b^4*(-31/36 + ((31*I)/24)*Pi + (3*Pi^2)/16 + 
      ct^2*(41/6 - ((39*I)/4)*Pi + (15*Pi^2)/8) + 
      (-8/9 + ct^2*(-124/3 - ((11*I)/2)*Pi) + ((19*I)/12)*Pi + 
        ct^4*(1129/18 + ((239*I)/24)*Pi + Pi^2/16))*Log[2] + 
      (-4/3 + 8*ct^2 + ct^4*(-44/3 + ((3*I)/8)*Pi))*Log[2]^2 + 
      ct^4*(-53/9 + ((227*I)/24)*Pi - (57*Pi^2)/32 + (I/8)*Pi^3 - 
        (63*Zeta[3])/32)) + ((5*I)/8)*Pi*Zeta[3] + 
    Log[2]*((I/2)*Pi^3 + (63*Zeta[3])/4)), 
 eps*(2*b*ct + b^2*(2 - 2*ct^2) + b^3*(-2*ct + (8*ct^3)/3) + 
    b^4*(4*ct^2 - 4*ct^4) + I*Pi) + 
  eps^2*((-5*Pi^2)/4 + I*Pi*Log[2] + b*(I*ct*Pi + 4*ct*Log[2]) + 
    b^2*(ct^2*(-3 - ((3*I)/2)*Pi) + (2*I)*Pi + (4 - 4*ct^2)*Log[2]) + 
    b^3*(ct*(-4 - (2*I)*Pi) + ct^3*(16/3 + ((7*I)/3)*Pi) + 
      (-4*ct + (16*ct^3)/3)*Log[2]) + b^4*(-1 + ct^4*(-9 - ((15*I)/4)*Pi) + 
      ct^2*(8 + (4*I)*Pi) + (8*ct^2 - 8*ct^4)*Log[2])) + 
  eps^3*(((-5*I)/6)*Pi^3 - (5*Pi^2*Log[2])/4 + (I/2)*Pi*Log[2]^2 + 
    b*(-(ct*Pi^2)/4 + ct*(24 + (5*I)*Pi)*Log[2] - 8*ct*Log[2]^2) + 
    b^2*((3*I)*Pi - (3*Pi^2)/2 + ct^2*(((-9*I)/2)*Pi + (7*Pi^2)/8) + 
      (24 + ct^2*(-30 - ((11*I)/2)*Pi) + (6*I)*Pi)*Log[2] + 
      (-8 + 8*ct^2)*Log[2]^2) + 
    b^3*(ct^3*(1/3 + ((55*I)/6)*Pi - (19*Pi^2)/12) + 
      ct*(4 - (8*I)*Pi + (3*Pi^2)/2) + (ct*(-36 - (6*I)*Pi) + 
        ct^3*(136/3 + ((23*I)/3)*Pi))*Log[2] + (8*ct - (32*ct^3)/3)*
       Log[2]^2) + b^4*(4 - ((9*I)/4)*Pi + 
      ct^2*(-6 + ((37*I)/2)*Pi - 3*Pi^2) + 
      ct^4*(1/4 - ((137*I)/8)*Pi + (43*Pi^2)/16) + 
      (-6 + ct^4*(-74 - ((47*I)/4)*Pi) + ct^2*(76 + (12*I)*Pi))*Log[2] + 
      (-16*ct^2 + 16*ct^4)*Log[2]^2) - (21*Zeta[3])/8) + 
  eps^4*((9*Pi^4)/16 + 2*Pi^2*Log[2]^2 - ((5*I)/6)*Pi*Log[2]^3 - 
    (15*Log[2]^4)/8 - 45*PolyLog[4, 1/2] + 
    Log[2]*(((-4*I)/3)*Pi^3 - (105*Zeta[3])/4) + ((5*I)/4)*Pi*Zeta[3] + 
    b^2*((3*I)*Pi - (9*Pi^2)/4 - I*Pi^3 + (78 + (45*I)*Pi - (11*Pi^2)/2 + 
        ct^2*(-138 - ((99*I)/2)*Pi + (45*Pi^2)/8))*Log[2] + 
      (-48 + ct^2*(60 + ((63*I)/4)*Pi) - (17*I)*Pi)*Log[2]^2 + 
      (32/3 - (32*ct^2)/3)*Log[2]^3 + (15*Zeta[3])/4 + 
      ct^2*((-3*I)*Pi + (15*Pi^2)/8 + (I/3)*Pi^3 + (45*Zeta[3])/16)) + 
    b^4*(47/12 - ((47*I)/8)*Pi + (19*Pi^2)/16 + 
      (-140/3 - ((31*I)/4)*Pi + ct^2*(388 + ((255*I)/2)*Pi - 11*Pi^2) + 
        ct^4*(-2269/6 - ((987*I)/8)*Pi + (177*Pi^2)/16))*Log[2] + 
      (12 + ct^4*(148 + ((267*I)/8)*Pi) + ct^2*(-152 - (34*I)*Pi))*Log[2]^2 + 
      ((64*ct^2)/3 - (64*ct^4)/3)*Log[2]^3 + 
      ct^4*(79/6 - ((313*I)/8)*Pi + (351*Pi^2)/32 + ((5*I)/3)*Pi^3 - 
        (135*Zeta[3])/32) + ct^2*(-41/2 + ((177*I)/4)*Pi - (99*Pi^2)/8 - 
        (2*I)*Pi^3 + (15*Zeta[3])/2)) + 
    b^3*((ct^3*(1798/9 + ((469*I)/6)*Pi - (77*Pi^2)/12) + 
        ct*(-512/3 - (60*I)*Pi + (11*Pi^2)/2))*Log[2] + 
      (ct*(72 + (17*I)*Pi) + ct^3*(-272/3 - ((143*I)/6)*Pi))*Log[2]^2 + 
      ((-32*ct)/3 + (128*ct^3)/9)*Log[2]^3 + 
      ct*(8/3 - (13*I)*Pi + 5*Pi^2 + I*Pi^3 - (15*Zeta[3])/4) + 
      ct^3*(-16/9 + ((109*I)/6)*Pi - (145*Pi^2)/24 - ((11*I)/9)*Pi^3 + 
        (89*Zeta[3])/8)) + b*(ct*(48 + (48*I)*Pi - (11*Pi^2)/4)*Log[2] + 
      ct*(-48 - ((41*I)/2)*Pi)*Log[2]^2 + (32*ct*Log[2]^3)/3 + 
      ct*(((-2*I)/3)*Pi^3 + (177*Zeta[3])/8))), 
 eps^3*((-I/12)*Pi^3 + (Pi^2*Log[2])/4 - (I/2)*Pi*Log[2]^2 + 
    b^4*(-2/3 + ct^2*(4 - ((5*I)/2)*Pi) - (I/4)*Pi + 
      ct^4*(-35/12 + ((71*I)/24)*Pi + Pi^2/16) + 
      (2/3 - 4*ct^2 + ct^4*(22/3 - (I/4)*Pi))*Log[2]) + 
    b^3*(ct*(4/3 - (2*I)*Pi) + ct^3*(-11/9 + ((13*I)/6)*Pi + Pi^2/12) + 
      ((-4*ct)/3 + ct^3*(56/9 - (I/3)*Pi))*Log[2]) + 
    b^2*((-I)*Pi + ct^2*(((3*I)/2)*Pi + Pi^2/8) + ct^2*(6 - (I/2)*Pi)*
       Log[2]) + b*((ct*Pi^2)/4 + ct*(8 - I*Pi)*Log[2]) + (21*Zeta[3])/8) + 
  eps^4*((7*Pi^4)/480 - Pi^2*Log[2]^2 + (I/2)*Pi*Log[2]^3 + (9*Log[2]^4)/8 + 
    27*PolyLog[4, 1/2] + b^2*((-I)*Pi + (3*Pi^2)/4 + 
      (-10 + I*Pi + ct^2*(46 + ((15*I)/2)*Pi + Pi^2/8))*Log[2] + 
      ct^2*(-12 + ((3*I)/4)*Pi)*Log[2]^2 + 
      ct^2*(I*Pi - (3*Pi^2)/8 + (I/4)*Pi^3 - (63*Zeta[3])/16)) + 
    b^4*(-31/36 + ((31*I)/24)*Pi + (3*Pi^2)/16 + 
      ct^2*(41/6 - ((39*I)/4)*Pi + (15*Pi^2)/8) + 
      (-8/9 + ct^2*(-124/3 - ((11*I)/2)*Pi) + ((19*I)/12)*Pi + 
        ct^4*(1129/18 + ((239*I)/24)*Pi + Pi^2/16))*Log[2] + 
      (-4/3 + 8*ct^2 + ct^4*(-44/3 + ((3*I)/8)*Pi))*Log[2]^2 + 
      ct^4*(-53/9 + ((227*I)/24)*Pi - (57*Pi^2)/32 + (I/8)*Pi^3 - 
        (63*Zeta[3])/32)) + ((5*I)/8)*Pi*Zeta[3] + 
    Log[2]*((I/2)*Pi^3 + (63*Zeta[3])/4) + 
    b^3*(ct*(8/9 - ((13*I)/3)*Pi + (3*Pi^2)/2) + 
      (ct*(-224/9 - ((2*I)/3)*Pi) + ct^3*(1006/27 + ((179*I)/18)*Pi + 
          (3*Pi^2)/4))*Log[2] + ((8*ct)/3 + ct^3*(-112/9 - ((5*I)/6)*Pi))*
       Log[2]^2 + ct^3*(-16/27 + ((115*I)/18)*Pi - (37*Pi^2)/24 - 
        (I/18)*Pi^3 + (35*Zeta[3])/8)) + 
    b*(ct*(16 + (16*I)*Pi + (9*Pi^2)/4)*Log[2] + ct*(-16 - ((5*I)/2)*Pi)*
       Log[2]^2 + ct*((-I/6)*Pi^3 + (105*Zeta[3])/8))), 
 eps*(-2*b*ct + b^2*(2 - 2*ct^2) + b^3*(2*ct - (8*ct^3)/3) + 
    b^4*(4*ct^2 - 4*ct^4) + I*Pi) + 
  eps^2*((-5*Pi^2)/4 + I*Pi*Log[2] + b*((-I)*ct*Pi - 4*ct*Log[2]) + 
    b^2*(ct^2*(-3 - ((3*I)/2)*Pi) + (2*I)*Pi + (4 - 4*ct^2)*Log[2]) + 
    b^3*(ct*(4 + (2*I)*Pi) + ct^3*(-16/3 - ((7*I)/3)*Pi) + 
      (4*ct - (16*ct^3)/3)*Log[2]) + b^4*(-1 + ct^4*(-9 - ((15*I)/4)*Pi) + 
      ct^2*(8 + (4*I)*Pi) + (8*ct^2 - 8*ct^4)*Log[2])) + 
  eps^3*(((-5*I)/6)*Pi^3 - (5*Pi^2*Log[2])/4 + (I/2)*Pi*Log[2]^2 + 
    b*((ct*Pi^2)/4 + ct*(-24 - (5*I)*Pi)*Log[2] + 8*ct*Log[2]^2) + 
    b^2*((3*I)*Pi - (3*Pi^2)/2 + ct^2*(((-9*I)/2)*Pi + (7*Pi^2)/8) + 
      (24 + ct^2*(-30 - ((11*I)/2)*Pi) + (6*I)*Pi)*Log[2] + 
      (-8 + 8*ct^2)*Log[2]^2) + b^3*(ct*(-4 + (8*I)*Pi - (3*Pi^2)/2) + 
      ct^3*(-1/3 - ((55*I)/6)*Pi + (19*Pi^2)/12) + 
      (ct*(36 + (6*I)*Pi) + ct^3*(-136/3 - ((23*I)/3)*Pi))*Log[2] + 
      (-8*ct + (32*ct^3)/3)*Log[2]^2) + 
    b^4*(4 - ((9*I)/4)*Pi + ct^2*(-6 + ((37*I)/2)*Pi - 3*Pi^2) + 
      ct^4*(1/4 - ((137*I)/8)*Pi + (43*Pi^2)/16) + 
      (-6 + ct^4*(-74 - ((47*I)/4)*Pi) + ct^2*(76 + (12*I)*Pi))*Log[2] + 
      (-16*ct^2 + 16*ct^4)*Log[2]^2) - (21*Zeta[3])/8) + 
  eps^4*((9*Pi^4)/16 + 2*Pi^2*Log[2]^2 - ((5*I)/6)*Pi*Log[2]^3 - 
    (15*Log[2]^4)/8 - 45*PolyLog[4, 1/2] + 
    b*(ct*(-48 - (48*I)*Pi + (11*Pi^2)/4)*Log[2] + ct*(48 + ((41*I)/2)*Pi)*
       Log[2]^2 - (32*ct*Log[2]^3)/3 + ct*(((2*I)/3)*Pi^3 - 
        (177*Zeta[3])/8)) + Log[2]*(((-4*I)/3)*Pi^3 - (105*Zeta[3])/4) + 
    ((5*I)/4)*Pi*Zeta[3] + b^2*((3*I)*Pi - (9*Pi^2)/4 - I*Pi^3 + 
      (78 + (45*I)*Pi - (11*Pi^2)/2 + ct^2*(-138 - ((99*I)/2)*Pi + 
          (45*Pi^2)/8))*Log[2] + (-48 + ct^2*(60 + ((63*I)/4)*Pi) - 
        (17*I)*Pi)*Log[2]^2 + (32/3 - (32*ct^2)/3)*Log[2]^3 + 
      (15*Zeta[3])/4 + ct^2*((-3*I)*Pi + (15*Pi^2)/8 + (I/3)*Pi^3 + 
        (45*Zeta[3])/16)) + 
    b^3*((ct*(512/3 + (60*I)*Pi - (11*Pi^2)/2) + 
        ct^3*(-1798/9 - ((469*I)/6)*Pi + (77*Pi^2)/12))*Log[2] + 
      (ct*(-72 - (17*I)*Pi) + ct^3*(272/3 + ((143*I)/6)*Pi))*Log[2]^2 + 
      ((32*ct)/3 - (128*ct^3)/9)*Log[2]^3 + 
      ct^3*(16/9 - ((109*I)/6)*Pi + (145*Pi^2)/24 + ((11*I)/9)*Pi^3 - 
        (89*Zeta[3])/8) + ct*(-8/3 + (13*I)*Pi - 5*Pi^2 - I*Pi^3 + 
        (15*Zeta[3])/4)) + b^4*(47/12 - ((47*I)/8)*Pi + (19*Pi^2)/16 + 
      (-140/3 - ((31*I)/4)*Pi + ct^2*(388 + ((255*I)/2)*Pi - 11*Pi^2) + 
        ct^4*(-2269/6 - ((987*I)/8)*Pi + (177*Pi^2)/16))*Log[2] + 
      (12 + ct^4*(148 + ((267*I)/8)*Pi) + ct^2*(-152 - (34*I)*Pi))*Log[2]^2 + 
      ((64*ct^2)/3 - (64*ct^4)/3)*Log[2]^3 + 
      ct^4*(79/6 - ((313*I)/8)*Pi + (351*Pi^2)/32 + ((5*I)/3)*Pi^3 - 
        (135*Zeta[3])/32) + ct^2*(-41/2 + ((177*I)/4)*Pi - (99*Pi^2)/8 - 
        (2*I)*Pi^3 + (15*Zeta[3])/2))), 
 -1 + eps*(6*b*ct + b^2*(7 - 6*ct^2) + b^3*(-6*ct + 8*ct^3) + 
    b^4*(1/2 + 12*ct^2 - 12*ct^4) + I*Pi + 2*Log[2]) + 
  eps^2*(-Pi^2 - 12*b*ct*Log[2] + (4*I)*Pi*Log[2] - 2*Log[2]^2 + 
    b^2*(ct^2*(-12 + (3*I)*Pi) - I*Pi + (-14 + 12*ct^2)*Log[2]) + 
    b^3*(ct^3*(28 - (6*I)*Pi) + ct*(-30 + (6*I)*Pi) + 
      (12*ct - 16*ct^3)*Log[2]) + b^4*(-37/2 + ct^4*(-56 + ((21*I)/2)*Pi) + 
      ct^2*(66 - (12*I)*Pi) + ((5*I)/2)*Pi + (-1 - 24*ct^2 + 24*ct^4)*
       Log[2])) + eps^3*(((-2*I)/3)*Pi^3 - 4*Pi^2*Log[2] - 
    (4*I)*Pi*Log[2]^2 + (4*Log[2]^3)/3 + 
    b*(ct*(-24 - (24*I)*Pi)*Log[2] + 12*ct*Log[2]^2) + 
    b^2*((-3*I)*Pi + Pi^2 + ct^2*((3*I)*Pi - 3*Pi^2) + 
      (-36 + ct^2*(48 + (24*I)*Pi) - (28*I)*Pi)*Log[2] + 
      (14 - 12*ct^2)*Log[2]^2) + b^3*(ct*(-4 + (6*I)*Pi - 6*Pi^2) + 
      ct^3*(56/3 - (10*I)*Pi + 6*Pi^2) + 
      (ct*(76 + (24*I)*Pi) + ct^3*(-248/3 - (32*I)*Pi))*Log[2] + 
      (-12*ct + 16*ct^3)*Log[2]^2) + b^4*(-5 + ((5*I)/4)*Pi - (5*Pi^2)/2 + 
      ct^4*(-66 + ((93*I)/4)*Pi - (21*Pi^2)/2) + 
      ct^2*(72 - ((51*I)/2)*Pi + 12*Pi^2) + 
      (21 + ct^2*(-156 - (48*I)*Pi) + ct^4*(144 + (48*I)*Pi) - (2*I)*Pi)*
       Log[2] + (1 + 24*ct^2 - 24*ct^4)*Log[2]^2) + (21*Zeta[3])/2) + 
  eps^4*((3*Pi^4)/10 - ((8*I)/3)*Pi^3*Log[2] + 3*Pi^2*Log[2]^2 + 
    ((8*I)/3)*Pi*Log[2]^3 + Log[2]^4/3 + 24*PolyLog[4, 1/2] + 
    (3*I)*Pi*Zeta[3] + b*(ct*(-48 - (48*I)*Pi + 24*Pi^2)*Log[2] + 
      ct*(24 + (24*I)*Pi)*Log[2]^2 - 8*ct*Log[2]^3 - 63*ct*Zeta[3]) + 
    b^2*((-3*I)*Pi + 3*Pi^2 + ((2*I)/3)*Pi^3 + 
      (-96 - (72*I)*Pi + 28*Pi^2 + ct^2*(120 + (96*I)*Pi - 24*Pi^2))*Log[2] + 
      (36 + ct^2*(-48 - (24*I)*Pi) + (28*I)*Pi)*Log[2]^2 + 
      (-28/3 + 8*ct^2)*Log[2]^3 - (147*Zeta[3])/2 + 
      ct^2*((3*I)*Pi - 3*Pi^2 - (2*I)*Pi^3 + 63*Zeta[3])) + 
    b^3*((ct*(608/3 + (152*I)*Pi - 24*Pi^2) + 
        ct^3*(-2224/9 - ((496*I)/3)*Pi + 32*Pi^2))*Log[2] + 
      (ct*(-76 - (24*I)*Pi) + ct^3*(248/3 + (32*I)*Pi))*Log[2]^2 + 
      (8*ct - (32*ct^3)/3)*Log[2]^3 + ct^3*(16/9 - ((38*I)/3)*Pi + 10*Pi^2 + 
        (4*I)*Pi^3 - 84*Zeta[3]) + ct*(-8/3 + (10*I)*Pi - 6*Pi^2 - 
        (4*I)*Pi^3 + 63*Zeta[3])) + b^4*(-13/3 + ((37*I)/8)*Pi - (5*Pi^2)/4 - 
      ((5*I)/3)*Pi^3 + (160/3 + (42*I)*Pi + 2*Pi^2 + 
        ct^4*(484 + (288*I)*Pi - 48*Pi^2) + ct^2*(-528 - (312*I)*Pi + 
          48*Pi^2))*Log[2] + (-21 + ct^4*(-144 - (48*I)*Pi) + 
        ct^2*(156 + (48*I)*Pi) + (2*I)*Pi)*Log[2]^2 + 
      (-2/3 - 16*ct^2 + 16*ct^4)*Log[2]^3 + 
      ct^2*(18 - ((153*I)/4)*Pi + (51*Pi^2)/2 + (8*I)*Pi^3 - 126*Zeta[3]) - 
      (21*Zeta[3])/4 + ct^4*(-29 + ((285*I)/8)*Pi - (93*Pi^2)/4 - 
        (7*I)*Pi^3 + 126*Zeta[3]))), 
 -1 + eps*(-6*b*ct + b^2*(7 - 6*ct^2) + b^3*(6*ct - 8*ct^3) + 
    b^4*(1/2 + 12*ct^2 - 12*ct^4) + I*Pi + 2*Log[2]) + 
  eps^2*(-Pi^2 + 12*b*ct*Log[2] + (4*I)*Pi*Log[2] - 2*Log[2]^2 + 
    b^2*(ct^2*(-12 + (3*I)*Pi) - I*Pi + (-14 + 12*ct^2)*Log[2]) + 
    b^3*(ct*(30 - (6*I)*Pi) + ct^3*(-28 + (6*I)*Pi) + 
      (-12*ct + 16*ct^3)*Log[2]) + b^4*(-37/2 + ct^4*(-56 + ((21*I)/2)*Pi) + 
      ct^2*(66 - (12*I)*Pi) + ((5*I)/2)*Pi + (-1 - 24*ct^2 + 24*ct^4)*
       Log[2])) + eps^3*(((-2*I)/3)*Pi^3 - 4*Pi^2*Log[2] - 
    (4*I)*Pi*Log[2]^2 + (4*Log[2]^3)/3 + 
    b*(ct*(24 + (24*I)*Pi)*Log[2] - 12*ct*Log[2]^2) + 
    b^2*((-3*I)*Pi + Pi^2 + ct^2*((3*I)*Pi - 3*Pi^2) + 
      (-36 + ct^2*(48 + (24*I)*Pi) - (28*I)*Pi)*Log[2] + 
      (14 - 12*ct^2)*Log[2]^2) + b^3*(ct^3*(-56/3 + (10*I)*Pi - 6*Pi^2) + 
      ct*(4 - (6*I)*Pi + 6*Pi^2) + (ct*(-76 - (24*I)*Pi) + 
        ct^3*(248/3 + (32*I)*Pi))*Log[2] + (12*ct - 16*ct^3)*Log[2]^2) + 
    b^4*(-5 + ((5*I)/4)*Pi - (5*Pi^2)/2 + ct^4*(-66 + ((93*I)/4)*Pi - 
        (21*Pi^2)/2) + ct^2*(72 - ((51*I)/2)*Pi + 12*Pi^2) + 
      (21 + ct^2*(-156 - (48*I)*Pi) + ct^4*(144 + (48*I)*Pi) - (2*I)*Pi)*
       Log[2] + (1 + 24*ct^2 - 24*ct^4)*Log[2]^2) + (21*Zeta[3])/2) + 
  eps^4*((3*Pi^4)/10 - ((8*I)/3)*Pi^3*Log[2] + 3*Pi^2*Log[2]^2 + 
    ((8*I)/3)*Pi*Log[2]^3 + Log[2]^4/3 + 24*PolyLog[4, 1/2] + 
    (3*I)*Pi*Zeta[3] + b*(ct*(48 + (48*I)*Pi - 24*Pi^2)*Log[2] + 
      ct*(-24 - (24*I)*Pi)*Log[2]^2 + 8*ct*Log[2]^3 + 63*ct*Zeta[3]) + 
    b^2*((-3*I)*Pi + 3*Pi^2 + ((2*I)/3)*Pi^3 + 
      (-96 - (72*I)*Pi + 28*Pi^2 + ct^2*(120 + (96*I)*Pi - 24*Pi^2))*Log[2] + 
      (36 + ct^2*(-48 - (24*I)*Pi) + (28*I)*Pi)*Log[2]^2 + 
      (-28/3 + 8*ct^2)*Log[2]^3 - (147*Zeta[3])/2 + 
      ct^2*((3*I)*Pi - 3*Pi^2 - (2*I)*Pi^3 + 63*Zeta[3])) + 
    b^3*((ct^3*(2224/9 + ((496*I)/3)*Pi - 32*Pi^2) + 
        ct*(-608/3 - (152*I)*Pi + 24*Pi^2))*Log[2] + 
      (ct*(76 + (24*I)*Pi) + ct^3*(-248/3 - (32*I)*Pi))*Log[2]^2 + 
      (-8*ct + (32*ct^3)/3)*Log[2]^3 + ct*(8/3 - (10*I)*Pi + 6*Pi^2 + 
        (4*I)*Pi^3 - 63*Zeta[3]) + ct^3*(-16/9 + ((38*I)/3)*Pi - 10*Pi^2 - 
        (4*I)*Pi^3 + 84*Zeta[3])) + b^4*(-13/3 + ((37*I)/8)*Pi - (5*Pi^2)/4 - 
      ((5*I)/3)*Pi^3 + (160/3 + (42*I)*Pi + 2*Pi^2 + 
        ct^4*(484 + (288*I)*Pi - 48*Pi^2) + ct^2*(-528 - (312*I)*Pi + 
          48*Pi^2))*Log[2] + (-21 + ct^4*(-144 - (48*I)*Pi) + 
        ct^2*(156 + (48*I)*Pi) + (2*I)*Pi)*Log[2]^2 + 
      (-2/3 - 16*ct^2 + 16*ct^4)*Log[2]^3 + 
      ct^2*(18 - ((153*I)/4)*Pi + (51*Pi^2)/2 + (8*I)*Pi^3 - 126*Zeta[3]) - 
      (21*Zeta[3])/4 + ct^4*(-29 + ((285*I)/8)*Pi - (93*Pi^2)/4 - 
        (7*I)*Pi^3 + 126*Zeta[3]))), 
 -1 + eps*(4*b*ct + b^2*(5 - 4*ct^2) + b^3*(-4*ct + (16*ct^3)/3) + 
    b^4*(1/2 + 8*ct^2 - 8*ct^4) + 2*Log[2]) + 
  eps^2*(-Pi^2 + (4*I)*Pi*Log[2] - 2*Log[2]^2 + 
    b*((4*I)*ct*Pi - 8*ct*Log[2]) + b^2*(ct^2*(-4 - (2*I)*Pi) + (4*I)*Pi + 
      (-10 + 8*ct^2)*Log[2]) + b^3*(-12*ct + ct^3*(32/3 + ((4*I)/3)*Pi) + 
      (8*ct - (32*ct^3)/3)*Log[2]) + 
    b^4*(-17/2 + 28*ct^2 + ct^4*(-68/3 - I*Pi) + (2*I)*Pi + 
      (-1 - 16*ct^2 + 16*ct^4)*Log[2])) + 
  eps^3*((-I)*Pi^3 - 4*Pi^2*Log[2] - (4*I)*Pi*Log[2]^2 + (4*Log[2]^3)/3 + 
    b*(-2*ct*Pi^2 + ct*(-16 - (16*I)*Pi)*Log[2] + 8*ct*Log[2]^2) + 
    b^2*((-2*I)*Pi - Pi^2 + ct^2*((-2*I)*Pi - Pi^2) + 
      (-24 + ct^2*(24 + (16*I)*Pi) - (20*I)*Pi)*Log[2] + 
      (10 - 8*ct^2)*Log[2]^2) + b^3*(ct*(-8/3 - (8*I)*Pi - 4*Pi^2) + 
      ct^3*(40/9 + ((16*I)/3)*Pi + (10*Pi^2)/3) + 
      (ct*(104/3 + (16*I)*Pi) + ct^3*(-352/9 - ((64*I)/3)*Pi))*Log[2] + 
      (-8*ct + (32*ct^3)/3)*Log[2]^2) + 
    b^4*(-10/3 - ((15*I)/2)*Pi - (5*Pi^2)/2 + 
      ct^4*(-50/3 - ((67*I)/6)*Pi - (13*Pi^2)/2) + 
      ct^2*(20 + (15*I)*Pi + 8*Pi^2) + (19/3 + ct^2*(-72 - (32*I)*Pi) + 
        ct^4*(200/3 + (32*I)*Pi) - (2*I)*Pi)*Log[2] + 
      (1 + 16*ct^2 - 16*ct^4)*Log[2]^2)) + 
  eps^4*((7*Pi^4)/12 - ((8*I)/3)*Pi^3*Log[2] + 4*Pi^2*Log[2]^2 + 
    ((8*I)/3)*Pi*Log[2]^3 - (2*Log[2]^4)/3 + 
    b*(((-2*I)/3)*ct*Pi^3 + ct*(-32 - (32*I)*Pi + 16*Pi^2)*Log[2] + 
      ct*(16 + (16*I)*Pi)*Log[2]^2 - (16*ct*Log[2]^3)/3) + 
    b^2*((-2*I)*Pi + 3*Pi^2 + (I/3)*Pi^3 + 
      ct^2*((2*I)*Pi - Pi^2 - ((5*I)/3)*Pi^3) + 
      (-56 - (48*I)*Pi + 20*Pi^2 + ct^2*(56 + (48*I)*Pi - 16*Pi^2))*Log[2] + 
      (24 + ct^2*(-24 - (16*I)*Pi) + (20*I)*Pi)*Log[2]^2 + 
      (-20/3 + (16*ct^2)/3)*Log[2]^3) + 
    b^3*(ct^3*(32/27 - ((16*I)/9)*Pi + (8*Pi^2)/3 + ((34*I)/9)*Pi^3) + 
      ct*(-16/9 + ((8*I)/3)*Pi - (4*I)*Pi^3) + 
      (ct*(784/9 + ((208*I)/3)*Pi - 16*Pi^2) + 
        ct^3*(-2720/27 - ((704*I)/9)*Pi + (64*Pi^2)/3))*Log[2] + 
      (ct*(-104/3 - (16*I)*Pi) + ct^3*(352/9 + ((64*I)/3)*Pi))*Log[2]^2 + 
      ((16*ct)/3 - (64*ct^3)/9)*Log[2]^3) + 
    b^4*(-23/9 - ((11*I)/12)*Pi + (11*Pi^2)/4 - ((11*I)/6)*Pi^3 + 
      ct^4*(-67/9 - ((19*I)/12)*Pi - (71*Pi^2)/12 - ((41*I)/6)*Pi^3) + 
      ct^2*(26/3 + ((5*I)/2)*Pi + (11*Pi^2)/2 + (8*I)*Pi^3) + 
      (164/9 + ((38*I)/3)*Pi + 2*Pi^2 + ct^4*(1660/9 + ((400*I)/3)*Pi - 
          32*Pi^2) + ct^2*(-608/3 - (144*I)*Pi + 32*Pi^2))*Log[2] + 
      (-19/3 + ct^4*(-200/3 - (32*I)*Pi) + ct^2*(72 + (32*I)*Pi) + (2*I)*Pi)*
       Log[2]^2 + (-2/3 - (32*ct^2)/3 + (32*ct^4)/3)*Log[2]^3)), 
 eps*(-(b*ct) + b^2*(-1 + ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(-2*ct^2 + 2*ct^4) - (I/2)*Pi) + 
  eps^2*(b^3*(6*ct + ct^3*(-16/3 + (I/3)*Pi)) + 
    b^4*(3 - 10*ct^2 + ct^4*(9 - (I/4)*Pi) + (I/2)*Pi) + 
    b^2*(ct^2*(3 - (I/2)*Pi) + I*Pi) + I*b*ct*Pi + Pi^2/4 + I*Pi*Log[2]) + 
  eps^3*((-I/12)*Pi^3 - (Pi^2*Log[2])/2 - I*Pi*Log[2]^2 + 
    b*(-(ct*Pi^2) - 8*ct*Log[2] + 4*ct*Log[2]^2) + 
    b^2*((-I)*Pi - Pi^2 + ct^2*(I*Pi + (3*Pi^2)/4) + 
      (-8 + ct^2*(8 - I*Pi))*Log[2] + (4 - 4*ct^2)*Log[2]^2) + 
    b^3*(ct^3*(-28/9 - ((8*I)/3)*Pi - (5*Pi^2)/6) + 
      ct*(-4/3 + (2*I)*Pi + Pi^2/2) + (ct*(28/3 - (2*I)*Pi) + 
        ct^3*(-104/9 + (2*I)*Pi))*Log[2] + (-4*ct + (16*ct^3)/3)*Log[2]^2) + 
    b^4*(-4/3 + ((3*I)/4)*Pi - Pi^2/4 + ct^2*(-8 - ((13*I)/2)*Pi - Pi^2) + 
      ct^4*(47/6 + ((11*I)/2)*Pi + (9*Pi^2)/8) + 
      (4/3 + ct^4*(56/3 - ((7*I)/2)*Pi) + ct^2*(-20 + (4*I)*Pi) - I*Pi)*
       Log[2] + (8*ct^2 - 8*ct^4)*Log[2]^2) - (21*Zeta[3])/4) + 
  eps^4*((67*Pi^4)/480 + ((2*I)/3)*Pi*Log[2]^3 + Log[2]^4/2 + 
    12*PolyLog[4, 1/2] - ((71*I)/8)*Pi*Zeta[3] + 
    b^4*(-25/18 + ((113*I)/24)*Pi + (3*Pi^2)/8 + (I/12)*Pi^3 + 
      (344/9 - ((11*I)/6)*Pi + Pi^2/2 + ct^2*(-560/3 - (16*I)*Pi - 5*Pi^2) + 
        ct^4*(1474/9 + ((49*I)/3)*Pi + (19*Pi^2)/4))*Log[2] + 
      (-16 + ct^2*(100 + (18*I)*Pi) + ct^4*(-92 - ((37*I)/2)*Pi) + I*Pi)*
       Log[2]^2 + (-16*ct^2 + 16*ct^4)*Log[2]^3 + 
      ct^2*(23/3 - ((95*I)/4)*Pi + Pi^2/2 - ((2*I)/3)*Pi^3 - (3*Zeta[3])/2) + 
      ct^4*(-19/9 + ((463*I)/24)*Pi - Pi^2/4 + ((5*I)/8)*Pi^3 - 
        (9*Zeta[3])/8) + (21*Zeta[3])/4) + 
    b^2*((-I)*Pi + Pi^2/2 - (I/6)*Pi^3 + (-28 - (14*I)*Pi - (3*Pi^2)/2 + 
        ct^2*(52 + (11*I)*Pi + 2*Pi^2))*Log[2] + 
      (24 + ct^2*(-36 - (10*I)*Pi) + (11*I)*Pi)*Log[2]^2 + 
      (-8 + 8*ct^2)*Log[2]^3 + ct^2*(I*Pi + Pi^2/4 + (I/4)*Pi^3 - 
        (9*Zeta[3])/2) + (39*Zeta[3])/4) + Log[2]*((I/6)*Pi^3 + 21*Zeta[3]) + 
    b^3*((ct^3*(-2488/27 - ((109*I)/9)*Pi - 3*Pi^2) + 
        ct*(848/9 + ((26*I)/3)*Pi + (5*Pi^2)/2))*Log[2] + 
      (ct*(-52 - (9*I)*Pi) + ct^3*(56 + ((38*I)/3)*Pi))*Log[2]^2 + 
      (8*ct - (32*ct^3)/3)*Log[2]^3 + ct*(-8/9 + ((16*I)/3)*Pi + Pi^2/2 + 
        (I/3)*Pi^3 + (3*Zeta[3])/4) + ct^3*(16/27 - ((65*I)/9)*Pi - Pi^2/12 - 
        ((7*I)/18)*Pi^3 + (5*Zeta[3])/2)) + 
    b*(ct*(-16 - (16*I)*Pi - (3*Pi^2)/2)*Log[2] + ct*(24 + (11*I)*Pi)*
       Log[2]^2 - 8*ct*Log[2]^3 + ct*((-I/6)*Pi^3 + (39*Zeta[3])/4))), 
 eps*(b*ct + b^2*(-1 + ct^2) + b^3*(-ct + (4*ct^3)/3) + 
    b^4*(-2*ct^2 + 2*ct^4) - (I/2)*Pi) + 
  eps^2*(b^3*(-6*ct + ct^3*(16/3 - (I/3)*Pi)) + 
    b^4*(3 - 10*ct^2 + ct^4*(9 - (I/4)*Pi) + (I/2)*Pi) + 
    b^2*(ct^2*(3 - (I/2)*Pi) + I*Pi) - I*b*ct*Pi + Pi^2/4 + I*Pi*Log[2]) + 
  eps^3*((-I/12)*Pi^3 - (Pi^2*Log[2])/2 - I*Pi*Log[2]^2 + 
    b*(ct*Pi^2 + 8*ct*Log[2] - 4*ct*Log[2]^2) + 
    b^2*((-I)*Pi - Pi^2 + ct^2*(I*Pi + (3*Pi^2)/4) + 
      (-8 + ct^2*(8 - I*Pi))*Log[2] + (4 - 4*ct^2)*Log[2]^2) + 
    b^3*(ct*(4/3 - (2*I)*Pi - Pi^2/2) + ct^3*(28/9 + ((8*I)/3)*Pi + 
        (5*Pi^2)/6) + (ct^3*(104/9 - (2*I)*Pi) + ct*(-28/3 + (2*I)*Pi))*
       Log[2] + (4*ct - (16*ct^3)/3)*Log[2]^2) + 
    b^4*(-4/3 + ((3*I)/4)*Pi - Pi^2/4 + ct^2*(-8 - ((13*I)/2)*Pi - Pi^2) + 
      ct^4*(47/6 + ((11*I)/2)*Pi + (9*Pi^2)/8) + 
      (4/3 + ct^4*(56/3 - ((7*I)/2)*Pi) + ct^2*(-20 + (4*I)*Pi) - I*Pi)*
       Log[2] + (8*ct^2 - 8*ct^4)*Log[2]^2) - (21*Zeta[3])/4) + 
  eps^4*((67*Pi^4)/480 + ((2*I)/3)*Pi*Log[2]^3 + Log[2]^4/2 + 
    12*PolyLog[4, 1/2] + b*(ct*(16 + (16*I)*Pi + (3*Pi^2)/2)*Log[2] + 
      ct*(-24 - (11*I)*Pi)*Log[2]^2 + 8*ct*Log[2]^3 + 
      ct*((I/6)*Pi^3 - (39*Zeta[3])/4)) + 
    b^3*((ct*(-848/9 - ((26*I)/3)*Pi - (5*Pi^2)/2) + 
        ct^3*(2488/27 + ((109*I)/9)*Pi + 3*Pi^2))*Log[2] + 
      (ct*(52 + (9*I)*Pi) + ct^3*(-56 - ((38*I)/3)*Pi))*Log[2]^2 + 
      (-8*ct + (32*ct^3)/3)*Log[2]^3 + ct^3*(-16/27 + ((65*I)/9)*Pi + 
        Pi^2/12 + ((7*I)/18)*Pi^3 - (5*Zeta[3])/2) + 
      ct*(8/9 - ((16*I)/3)*Pi - Pi^2/2 - (I/3)*Pi^3 - (3*Zeta[3])/4)) - 
    ((71*I)/8)*Pi*Zeta[3] + b^4*(-25/18 + ((113*I)/24)*Pi + (3*Pi^2)/8 + 
      (I/12)*Pi^3 + (344/9 - ((11*I)/6)*Pi + Pi^2/2 + 
        ct^2*(-560/3 - (16*I)*Pi - 5*Pi^2) + ct^4*(1474/9 + ((49*I)/3)*Pi + 
          (19*Pi^2)/4))*Log[2] + (-16 + ct^2*(100 + (18*I)*Pi) + 
        ct^4*(-92 - ((37*I)/2)*Pi) + I*Pi)*Log[2]^2 + 
      (-16*ct^2 + 16*ct^4)*Log[2]^3 + ct^2*(23/3 - ((95*I)/4)*Pi + Pi^2/2 - 
        ((2*I)/3)*Pi^3 - (3*Zeta[3])/2) + ct^4*(-19/9 + ((463*I)/24)*Pi - 
        Pi^2/4 + ((5*I)/8)*Pi^3 - (9*Zeta[3])/8) + (21*Zeta[3])/4) + 
    b^2*((-I)*Pi + Pi^2/2 - (I/6)*Pi^3 + (-28 - (14*I)*Pi - (3*Pi^2)/2 + 
        ct^2*(52 + (11*I)*Pi + 2*Pi^2))*Log[2] + 
      (24 + ct^2*(-36 - (10*I)*Pi) + (11*I)*Pi)*Log[2]^2 + 
      (-8 + 8*ct^2)*Log[2]^3 + ct^2*(I*Pi + Pi^2/4 + (I/4)*Pi^3 - 
        (9*Zeta[3])/2) + (39*Zeta[3])/4) + Log[2]*((I/6)*Pi^3 + 21*Zeta[3])), 
 eps^3*((-I/12)*Pi^3 - (Pi^2*Log[2])/4 - (I/2)*Pi*Log[2]^2 + 
    b^3*(ct^3*(11/9 - ((23*I)/6)*Pi - (7*Pi^2)/12) + 
      ct*(-4/3 + (4*I)*Pi + Pi^2/2) + (ct*(28/3 + (2*I)*Pi) + 
        ct^3*(-128/9 - ((7*I)/3)*Pi))*Log[2]) + 
    b^4*(-2 + ((7*I)/4)*Pi + ct^2*(6 - ((19*I)/2)*Pi - Pi^2) + 
      ct^4*(-53/12 + ((191*I)/24)*Pi + (15*Pi^2)/16) + 
      (-6 + ct^4*(22 + ((15*I)/4)*Pi) + ct^2*(-20 - (4*I)*Pi))*Log[2]) + 
    b*(-(ct*Pi^2)/4 + ct*(-8 - I*Pi)*Log[2]) + 
    b^2*((-I)*Pi - Pi^2/2 + ct^2*(((3*I)/2)*Pi + (3*Pi^2)/8) + 
      (-16 + ct^2*(10 + ((3*I)/2)*Pi) - (2*I)*Pi)*Log[2]) - (21*Zeta[3])/8) + 
  eps^4*((-7*Pi^4)/160 + (I/2)*Pi*Log[2]^3 + (3*Log[2]^4)/8 + 
    9*PolyLog[4, 1/2] - ((31*I)/8)*Pi*Zeta[3] + (21*Log[2]*Zeta[3])/4 + 
    b^2*((-I)*Pi + Pi^2/4 + ((2*I)/3)*Pi^3 + 
      (-46 - (31*I)*Pi + (7*Pi^2)/2 + ct^2*(58 + ((43*I)/2)*Pi - 
          (25*Pi^2)/8))*Log[2] + (32 + ct^2*(-20 - ((25*I)/4)*Pi) + (7*I)*Pi)*
       Log[2]^2 + ct^2*(I*Pi + (3*Pi^2)/8 - ((2*I)/3)*Pi^3 - 
        (273*Zeta[3])/16) + (63*Zeta[3])/4) + 
    b*(ct*(-16 - (16*I)*Pi + (7*Pi^2)/4)*Log[2] + ct*(16 + ((7*I)/2)*Pi)*
       Log[2]^2 + ct*((I/3)*Pi^3 + (63*Zeta[3])/8)) + 
    b^3*((ct*(1304/9 + ((80*I)/3)*Pi - (11*Pi^2)/2) + 
        ct^3*(-3814/27 - ((629*I)/18)*Pi + (73*Pi^2)/12))*Log[2] + 
      (ct*(-56/3 - (11*I)*Pi) + ct^3*(256/9 + ((73*I)/6)*Pi))*Log[2]^2 + 
      ct*(-8/9 + ((19*I)/3)*Pi + 2*Pi^2 - ((4*I)/3)*Pi^3 - (147*Zeta[3])/4) + 
      ct^3*(16/27 - ((157*I)/18)*Pi - (13*Pi^2)/8 + ((13*I)/9)*Pi^3 + 
        (315*Zeta[3])/8)) + b^4*(-23/12 + ((53*I)/8)*Pi + (41*Pi^2)/16 - 
      ((2*I)/3)*Pi^3 + (248/3 - ((7*I)/4)*Pi - 2*Pi^2 + 
        ct^4*(643/2 + ((1543*I)/24)*Pi - (205*Pi^2)/16) + 
        ct^2*(-392 - ((137*I)/2)*Pi + 15*Pi^2))*Log[2] + 
      (12 + ct^4*(-44 - ((205*I)/8)*Pi) + ct^2*(40 + (30*I)*Pi) - (4*I)*Pi)*
       Log[2]^2 + ct^4*(-22/3 + ((731*I)/24)*Pi + (487*Pi^2)/96 - 
        ((10*I)/3)*Pi^3 - (3045*Zeta[3])/32) - 21*Zeta[3] + 
      ct^2*(17/2 - ((155*I)/4)*Pi - (57*Pi^2)/8 + (4*I)*Pi^3 + 
        (231*Zeta[3])/2))), 
 1/4 + eps*(-2*b*ct + b^2*(-5/2 + 2*ct^2) + b^3*(2*ct - (8*ct^3)/3) + 
    b^4*(-1/4 - 4*ct^2 + 4*ct^4) - (I/2)*Pi - Log[2]) + 
  eps^2*(Pi^2/4 + 2*Log[2]^2 + b*((2*I)*ct*Pi + 8*ct*Log[2]) + 
    b^2*(ct^2*(6 - (3*I)*Pi) + (3*I)*Pi + (10 - 8*ct^2)*Log[2]) + 
    b^3*(ct*(16 - (4*I)*Pi) + ct^3*(-40/3 + ((14*I)/3)*Pi) + 
      (-8*ct + (32*ct^3)/3)*Log[2]) + b^4*(21/2 + ct^4*(26 - ((15*I)/2)*Pi) + 
      ct^2*(-32 + (8*I)*Pi) - (I/2)*Pi + (1 + 16*ct^2 - 16*ct^4)*Log[2])) + 
  eps^3*((2*I)*Pi*Log[2]^2 - (8*Log[2]^3)/3 + 
    b*((-4*ct*Pi^2)/3 + ct*(16 + (8*I)*Pi)*Log[2] - 16*ct*Log[2]^2) + 
    b^2*((2*I)*Pi - (11*Pi^2)/6 + ct^2*((-6*I)*Pi + (11*Pi^2)/6) + 
      (24 + ct^2*(-40 - (6*I)*Pi) + (8*I)*Pi)*Log[2] + 
      (-20 + 16*ct^2)*Log[2]^2) + 
    b^3*(ct^3*(-112/9 + (16*I)*Pi - (25*Pi^2)/9) + 
      ct*(8/3 - (16*I)*Pi + (7*Pi^2)/3) + (ct*(-224/3 - (4*I)*Pi) + 
        ct^3*(640/9 + ((20*I)/3)*Pi))*Log[2] + (16*ct - (64*ct^3)/3)*
       Log[2]^2) + b^4*(10/3 - ((19*I)/2)*Pi + Pi^2/4 + 
      ct^2*(-52 + (41*I)*Pi - (14*Pi^2)/3) + 
      ct^4*(43 - ((101*I)/3)*Pi + (53*Pi^2)/12) + 
      (-94/3 + ct^2*(144 + (8*I)*Pi) + ct^4*(-376/3 - (9*I)*Pi) + (2*I)*Pi)*
       Log[2] + (-2 - 32*ct^2 + 32*ct^4)*Log[2]^2) - (9*Zeta[3])/2) + 
  eps^4*((23*Pi^4)/240 - 2*Pi^2*Log[2]^2 - (4*I)*Pi*Log[2]^3 + 
    (11*Log[2]^4)/3 + 24*PolyLog[4, 1/2] - ((23*I)/4)*Pi*Zeta[3] + 
    Log[2]*((-I/3)*Pi^3 + 18*Zeta[3]) + 
    b^2*((4*I)*Pi + Pi^2 - I*Pi^3 + (104 + (20*I)*Pi - (17*Pi^2)/3 + 
        ct^2*(-136 - (50*I)*Pi + (14*Pi^2)/3))*Log[2] + 
      (-72 + ct^2*(96 + (24*I)*Pi) - (30*I)*Pi)*Log[2]^2 + 
      (80/3 - (64*ct^2)/3)*Log[2]^3 + ct^2*((-8*I)*Pi + (5*Pi^2)/2 + 
        ((5*I)/6)*Pi^3 - 40*Zeta[3]) + (77*Zeta[3])/2) + 
    b*(ct*(64 + (16*I)*Pi - (17*Pi^2)/3)*Log[2] + ct*(-48 - (26*I)*Pi)*
       Log[2]^2 + (64*ct*Log[2]^3)/3 + ct*((4*Pi^2)/3 - I*Pi^3 + 
        (59*Zeta[3])/2)) + 
    b^3*((ct^3*(7312/27 + ((790*I)/9)*Pi - (50*Pi^2)/9) + 
        ct*(-2192/9 - ((284*I)/3)*Pi + (11*Pi^2)/3))*Log[2] + 
      (ct*(160 + (22*I)*Pi) + ct^3*(-160 - ((92*I)/3)*Pi))*Log[2]^2 + 
      ((-64*ct)/3 + (256*ct^3)/9)*Log[2]^3 + 
      ct*(32/9 - ((76*I)/3)*Pi + (85*Pi^2)/9 + ((2*I)/3)*Pi^3 - 
        (101*Zeta[3])/2) + ct^3*(-112/27 + ((242*I)/9)*Pi - (481*Pi^2)/54 - 
        I*Pi^3 + (181*Zeta[3])/3)) + b^4*(43/9 - ((50*I)/3)*Pi + 
      (257*Pi^2)/36 - (I/6)*Pi^3 + (-808/9 - ((127*I)/3)*Pi - Pi^2 + 
        ct^2*(1816/3 + (172*I)*Pi - (22*Pi^2)/3) + 
        ct^4*(-4732/9 - ((458*I)/3)*Pi + (47*Pi^2)/6))*Log[2] + 
      (52 + ct^2*(-304 - (44*I)*Pi) + ct^4*(272 + (45*I)*Pi) - (4*I)*Pi)*
       Log[2]^2 + (8/3 + (128*ct^2)/3 - (128*ct^4)/3)*Log[2]^3 + 
      ct^4*(286/9 - ((409*I)/6)*Pi + (365*Pi^2)/18 + ((17*I)/12)*Pi^3 - 
        (383*Zeta[3])/4) - 6*Zeta[3] + ct^2*(-82/3 + (82*I)*Pi - 
        (76*Pi^2)/3 - ((4*I)/3)*Pi^3 + 101*Zeta[3]))), 
 -1/4 + eps*(2*b*ct + b^2*(5/2 - 2*ct^2) + b^3*(-2*ct + (8*ct^3)/3) + 
    b^4*(1/4 + 4*ct^2 - 4*ct^4) + (I/2)*Pi + Log[2]) + 
  eps^2*(-Pi^2/3 + I*Pi*Log[2] - 2*Log[2]^2 + b*((-I)*ct*Pi - 8*ct*Log[2]) + 
    b^2*(ct^2*(-5 + ((5*I)/2)*Pi) - (2*I)*Pi + (-10 + 8*ct^2)*Log[2]) + 
    b^3*(ct*(-14 + (4*I)*Pi) + ct^3*(12 - ((13*I)/3)*Pi) + 
      (8*ct - (32*ct^3)/3)*Log[2]) + 
    b^4*(-19/2 + ct^4*(-73/3 + ((29*I)/4)*Pi) + ct^2*(30 - (8*I)*Pi) + I*Pi + 
      (-1 - 16*ct^2 + 16*ct^4)*Log[2])) + 
  eps^3*((-I/6)*Pi^3 - (11*Pi^2*Log[2])/12 - ((7*I)/2)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/3 + b*((3*ct*Pi^2)/4 + ct*(-16 - (15*I)*Pi)*Log[2] + 
      16*ct*Log[2]^2) + b^2*((-2*I)*Pi + (17*Pi^2)/12 + 
      ct^2*(((5*I)/2)*Pi - (15*Pi^2)/8) + (-24 + ct^2*(36 + ((27*I)/2)*Pi) - 
        (17*I)*Pi)*Log[2] + (20 - 16*ct^2)*Log[2]^2) + 
    b^3*(ct*(-8/3 + (7*I)*Pi - 3*Pi^2) + ct^3*(79/9 - ((55*I)/6)*Pi + 
        (13*Pi^2)/4) + (ct*(200/3 + (12*I)*Pi) + ct^3*(-592/9 - (17*I)*Pi))*
       Log[2] + (-16*ct + (64*ct^3)/3)*Log[2]^2) + 
    b^4*(-10/3 + (4*I)*Pi - (19*Pi^2)/24 + ct^4*(-133/4 + ((527*I)/24)*Pi - 
        (87*Pi^2)/16) + ct^2*(39 - ((53*I)/2)*Pi + 6*Pi^2) + 
      (82/3 + ct^2*(-136 - (24*I)*Pi) + ct^4*(356/3 + ((99*I)/4)*Pi) - 
        ((5*I)/2)*Pi)*Log[2] + (2 + 32*ct^2 - 32*ct^4)*Log[2]^2) + 
    (65*Zeta[3])/8) + eps^4*((-3*Pi^4)/40 + (11*Pi^2*Log[2]^2)/6 + 
    ((31*I)/6)*Pi*Log[2]^3 - (37*Log[2]^4)/24 + 27*PolyLog[4, 1/2] + 
    b*(ct*(-16 - (40*I)*Pi + (53*Pi^2)/4)*Log[2] + ct*(48 + ((71*I)/2)*Pi)*
       Log[2]^2 - (64*ct*Log[2]^3)/3 + ct*((2*Pi^2)/3 + I*Pi^3 - 
        (345*Zeta[3])/8)) + (7*I)*Pi*Zeta[3] + 
    Log[2]*((-I/3)*Pi^3 + (19*Zeta[3])/2) + 
    b^2*((-I)*Pi + (4*Pi^2)/3 + ((4*I)/3)*Pi^3 + 
      (-72 - (48*I)*Pi + (181*Pi^2)/12 + ct^2*(104 + ((151*I)/2)*Pi - 
          (97*Pi^2)/8))*Log[2] + (72 + ct^2*(-88 - ((139*I)/4)*Pi) + 
        ((85*I)/2)*Pi)*Log[2]^2 + (-80/3 + (64*ct^2)/3)*Log[2]^3 - 
      (475*Zeta[3])/8 + ct^2*((-I)*Pi - (11*Pi^2)/8 - ((3*I)/2)*Pi^3 + 
        (837*Zeta[3])/16)) + 
    b^3*((ct*(2096/9 + ((383*I)/3)*Pi - 11*Pi^2) + 
        ct^3*(-6436/27 - ((2363*I)/18)*Pi + (185*Pi^2)/12))*Log[2] + 
      (ct*(-144 - (34*I)*Pi) + ct^3*(448/3 + ((275*I)/6)*Pi))*Log[2]^2 + 
      ((64*ct)/3 - (256*ct^3)/9)*Log[2]^3 + 
      ct^3*(-8/27 - ((151*I)/18)*Pi + (1261*Pi^2)/216 + ((7*I)/3)*Pi^3 - 
        (607*Zeta[3])/8) + ct*(-8/9 + ((22*I)/3)*Pi - (121*Pi^2)/36 - 
        (2*I)*Pi^3 + (123*Zeta[3])/2)) + 
    b^4*(-26/9 + ((239*I)/24)*Pi - (17*Pi^2)/8 - (I/3)*Pi^3 + 
      (884/9 + ((295*I)/6)*Pi + (49*Pi^2)/24 + 
        ct^4*(1471/3 + ((5557*I)/24)*Pi - (361*Pi^2)/16) + 
        ct^2*(-580 - ((517*I)/2)*Pi + 22*Pi^2))*Log[2] + 
      (-44 + ct^2*(288 + (68*I)*Pi) + ct^4*(-776/3 - ((547*I)/8)*Pi) + 
        ((17*I)/4)*Pi)*Log[2]^2 + (-8/3 - (128*ct^2)/3 + (128*ct^4)/3)*
       Log[2]^3 + ct^2*(12 - ((171*I)/4)*Pi + (427*Pi^2)/24 + (4*I)*Pi^3 - 
        123*Zeta[3]) + (17*Zeta[3])/16 + ct^4*(-181/12 + ((263*I)/8)*Pi - 
        (4307*Pi^2)/288 - ((15*I)/4)*Pi^3 + (3789*Zeta[3])/32))), 
 eps^2*(b^3*(-4/3 - (8*Log[2])/3) - 8*b*Log[2]) + 
  eps^3*(b^2*((4*I)*ct*Pi + 16*ct*Log[2]) + 
    b^4*(ct*(8 - (2*I)*Pi) + ct^3*(-16/3 + ((14*I)/3)*Pi) + 
      (32*ct^3*Log[2])/3) + b^3*(-16/9 + ct^2*(8/3 - (4*I)*Pi) + 
      ((8*I)/3)*Pi - (2*Pi^2)/9 + (88/9 - (32*ct^2)/3 - ((8*I)/3)*Pi)*
       Log[2] + 8*Log[2]^2) + b*((-2*Pi^2)/3 + (-32 - (8*I)*Pi)*Log[2] + 
      24*Log[2]^2)) + 
  eps^4*(b^2*(ct*((4*I)*Pi - 2*Pi^2) + ct*(80 + (24*I)*Pi)*Log[2] - 
      48*ct*Log[2]^2) + b^4*(ct^3*(-92/9 + ((55*I)/3)*Pi - (7*Pi^2)/3) + 
      ct*(28/3 - (15*I)*Pi + Pi^2) + (ct*(-160/3 + (4*I)*Pi) + 
        ct^3*(848/9 + (12*I)*Pi))*Log[2] - 32*ct^3*Log[2]^2) + 
    b*((-4*Pi^2)/3 + ((2*I)/3)*Pi^3 + (-96 - (48*I)*Pi + (8*Pi^2)/3)*Log[2] + 
      (96 + (48*I)*Pi)*Log[2]^2 - (112*Log[2]^3)/3 - 10*Zeta[3]) + 
    b^3*(-16/9 + ((16*I)/3)*Pi - (46*Pi^2)/27 + ((2*I)/9)*Pi^3 + 
      ct^2*(16/9 - ((32*I)/3)*Pi + 2*Pi^2) + 
      (160/3 + ct^2*(-688/9 - ((40*I)/3)*Pi) + ((40*I)/3)*Pi + (8*Pi^2)/9)*
       Log[2] + (-24 + 32*ct^2 + (16*I)*Pi)*Log[2]^2 - (112*Log[2]^3)/9 - 
      (10*Zeta[3])/3)), -1/4 + eps*(2*b*ct + b^2*(5/2 - 2*ct^2) + 
    b^3*(-2*ct + (8*ct^3)/3) + b^4*(1/4 + 4*ct^2 - 4*ct^4) + (I/2)*Pi + 
    Log[2]) + eps^2*(-2*Log[2]^2 + b*((-2*I)*ct*Pi - 8*ct*Log[2]) + 
    b^2*(ct^2*(-6 + (3*I)*Pi) - (3*I)*Pi + (-10 + 8*ct^2)*Log[2]) + 
    b^3*(ct*(-16 + (4*I)*Pi) + ct^3*(40/3 - ((14*I)/3)*Pi) + 
      (8*ct - (32*ct^3)/3)*Log[2]) + 
    b^4*(-21/2 + ct^4*(-26 + ((15*I)/2)*Pi) + ct^2*(32 - (8*I)*Pi) + 
      (I/2)*Pi + (-1 - 16*ct^2 + 16*ct^4)*Log[2])) + 
  eps^3*((I/2)*Pi^3 + 2*Pi^2*Log[2] - (2*I)*Pi*Log[2]^2 + (8*Log[2]^3)/3 + 
    b*(2*ct*Pi^2 - (4*I)*ct*Pi*Log[2] + 16*ct*Log[2]^2) + 
    b^2*(2*Pi^2 - ct^2*Pi^2 + (ct^2*(24 + (2*I)*Pi) - (4*I)*Pi)*Log[2] + 
      (20 - 16*ct^2)*Log[2]^2) + 
    b^3*((4*I)*ct*Pi + ct^3*(8 - ((22*I)/3)*Pi + (2*Pi^2)/3) + 
      (64*ct + ct^3*(-160/3 - ((4*I)/3)*Pi))*Log[2] + 
      (-16*ct + (64*ct^3)/3)*Log[2]^2) + 
    b^4*(ct^2*(36 - (28*I)*Pi) + (5*I)*Pi + Pi^2 + 
      ct^4*(-32 + ((45*I)/2)*Pi - Pi^2/2) + 
      (42 - 128*ct^2 + ct^4*(104 + I*Pi) - (2*I)*Pi)*Log[2] + 
      (2 + 32*ct^2 - 32*ct^4)*Log[2]^2) + (3*Zeta[3])/2) + 
  eps^4*((-137*Pi^4)/720 + (2*Pi^2*Log[2]^2)/3 + (4*I)*Pi*Log[2]^3 - 
    (11*Log[2]^4)/6 + 20*PolyLog[4, 1/2] + ((41*I)/4)*Pi*Zeta[3] + 
    Log[2]*(((4*I)/3)*Pi^3 + 22*Zeta[3]) + 
    b^2*(-2*Pi^2 - (I/3)*Pi^3 + (-16 - 5*Pi^2 + 
        ct^2*(48 + (22*I)*Pi + (13*Pi^2)/2))*Log[2] + 
      (ct^2*(-48 - (26*I)*Pi) + (32*I)*Pi)*Log[2]^2 + 
      (-80/3 + (64*ct^2)/3)*Log[2]^3 + ct^2*(I*Pi^3 - (141*Zeta[3])/4) + 
      (75*Zeta[3])/2) + b*(-3*ct*Pi^2*Log[2] + (24*I)*ct*Pi*Log[2]^2 - 
      (64*ct*Log[2]^3)/3 + (39*ct*Zeta[3])/2) + 
    b^3*((ct^3*(-176 - ((136*I)/3)*Pi - 9*Pi^2) + 
        ct*(160 + (60*I)*Pi + 8*Pi^2))*Log[2] + 
      (ct*(-128 - (32*I)*Pi) + ct^3*(320/3 + (40*I)*Pi))*Log[2]^2 + 
      ((64*ct)/3 - (256*ct^3)/9)*Log[2]^3 + 
      ct*((8*I)*Pi - 2*Pi^2 + ((4*I)/3)*Pi^3 - 72*Zeta[3]) + 
      ct^3*(((-16*I)/3)*Pi + (13*Pi^2)/6 - ((4*I)/3)*Pi^3 + 
        (157*Zeta[3])/2)) + b^4*(-2/3 + (12*I)*Pi - (5*Pi^2)/2 - (I/6)*Pi^3 + 
      (392/3 + (42*I)*Pi - Pi^2/2 + ct^2*(-1856/3 - (116*I)*Pi - 8*Pi^2) + 
        ct^4*(4480/9 + ((275*I)/3)*Pi + (37*Pi^2)/4))*Log[2] + 
      (-84 + ct^4*(-208 - (73*I)*Pi) + ct^2*(256 + (80*I)*Pi) - (4*I)*Pi)*
       Log[2]^2 + (-8/3 - (128*ct^2)/3 + (128*ct^4)/3)*Log[2]^3 + 
      ct^4*(-106/9 + ((187*I)/6)*Pi - (71*Pi^2)/24 + (I/2)*Pi^3 - 
        (1509*Zeta[3])/8) - (153*Zeta[3])/4 + 
      ct^2*(20/3 - (36*I)*Pi + (9*Pi^2)/2 + 228*Zeta[3]))), 
 eps*(b*ct + b^2*(1 - ct^2) + b^3*(-ct + (4*ct^3)/3) + 
    b^4*(2*ct^2 - 2*ct^4) + (I/2)*Pi) + 
  eps^2*((3*Pi^2)/8 - (I/2)*Pi*Log[2] + b*(((-7*I)/2)*ct*Pi - 4*ct*Log[2]) + 
    b^2*(ct^2*(-11/2 + ((17*I)/4)*Pi) - ((9*I)/2)*Pi + 
      (-4 + 4*ct^2)*Log[2]) + b^3*(ct*(-13 + (5*I)*Pi) + 
      ct^3*(12 - ((37*I)/6)*Pi) + (4*ct - (16*ct^3)/3)*Log[2]) + 
    b^4*(-15/2 + ct^4*(-139/6 + ((77*I)/8)*Pi) + ct^2*(27 - (10*I)*Pi) + 
      (I/4)*Pi + (-8*ct^2 + 8*ct^4)*Log[2])) + 
  eps^3*((I/2)*Pi^3 + (11*Pi^2*Log[2])/8 - (I/4)*Pi*Log[2]^2 + 
    b*((13*ct*Pi^2)/8 + ct*(-16 - ((7*I)/2)*Pi)*Log[2] + 8*ct*Log[2]^2) + 
    b^2*((-2*I)*Pi + (9*Pi^2)/8 + ct^2*(((23*I)/4)*Pi - (7*Pi^2)/16) + 
      (-24 + ct^2*(36 + ((13*I)/4)*Pi) - ((7*I)/2)*Pi)*Log[2] + 
      (8 - 8*ct^2)*Log[2]^2) + 
    b^3*(ct^3*(209/18 - ((77*I)/4)*Pi - (5*Pi^2)/24) + 
      ct*(-8/3 + ((35*I)/2)*Pi + (3*Pi^2)/4) + 
      (ct*(176/3 + (3*I)*Pi) + ct^3*(-568/9 - ((25*I)/6)*Pi))*Log[2] + 
      (-8*ct + (32*ct^3)/3)*Log[2]^2) + 
    b^4*(-10/3 + ((45*I)/4)*Pi + (15*Pi^2)/16 + 
      ct^2*(95/2 - ((213*I)/4)*Pi - (3*Pi^2)/2) + 
      ct^4*(-1027/24 + ((711*I)/16)*Pi + (29*Pi^2)/32) + 
      (52/3 + ct^2*(-120 - (6*I)*Pi) + ct^4*(332/3 + ((49*I)/8)*Pi) - 
        (I/4)*Pi)*Log[2] + (16*ct^2 - 16*ct^4)*Log[2]^2) + (21*Zeta[3])/16) + 
  eps^4*((-757*Pi^4)/1440 - (37*Pi^2*Log[2]^2)/12 + ((5*I)/12)*Pi*Log[2]^3 + 
    (127*Log[2]^4)/48 + (127*PolyLog[4, 1/2])/2 + 
    b*(ct*(-32 - (32*I)*Pi - Pi^2/8)*Log[2] + ct*(32 + ((83*I)/4)*Pi)*
       Log[2]^2 - (32*ct*Log[2]^3)/3 + ct*(((5*I)/4)*Pi^3 + 
        (9*Zeta[3])/16)) + (2*I)*Pi*Zeta[3] + 
    b^2*((-2*I)*Pi - 2*Pi^2 + ((5*I)/4)*Pi^3 + 
      (-96 - (46*I)*Pi + (7*Pi^2)/8 + ct^2*(176 + ((233*I)/4)*Pi - 
          (21*Pi^2)/16))*Log[2] + (48 + ct^2*(-72 - ((201*I)/8)*Pi) + 
        ((103*I)/4)*Pi)*Log[2]^2 + (-32/3 + (32*ct^2)/3)*Log[2]^3 + 
      ct^2*((2*I)*Pi + (21*Pi^2)/16 - ((13*I)/24)*Pi^3 - (459*Zeta[3])/32) + 
      (177*Zeta[3])/16) + Log[2]*(((17*I)/12)*Pi^3 + 49*Zeta[3]) + 
    b^3*((ct*(3688/9 + ((563*I)/6)*Pi - (19*Pi^2)/4) + 
        ct^3*(-11516/27 - ((3695*I)/36)*Pi + (113*Pi^2)/24))*Log[2] + 
      (ct*(-352/3 - ((67*I)/2)*Pi) + ct^3*(1136/9 + ((485*I)/12)*Pi))*
       Log[2]^2 + ((32*ct)/3 - (128*ct^3)/9)*Log[2]^3 + 
      ct*(-16/9 + ((68*I)/3)*Pi + (17*Pi^2)/8 - (I/2)*Pi^3 - 
        (393*Zeta[3])/8) + ct^3*(32/27 - ((1027*I)/36)*Pi - (65*Pi^2)/48 + 
        ((11*I)/12)*Pi^3 + (789*Zeta[3])/16)) + 
    b^4*(-38/9 + ((295*I)/12)*Pi + (13*Pi^2)/16 - ((7*I)/24)*Pi^3 + 
      (2036/9 + ((365*I)/12)*Pi - (63*Pi^2)/16 + 
        ct^4*(8510/9 + ((3053*I)/16)*Pi - (441*Pi^2)/32) + 
        ct^2*(-3364/3 - ((851*I)/4)*Pi + (35*Pi^2)/2))*Log[2] + 
      (-104/3 + ct^4*(-664/3 - ((1197*I)/16)*Pi) + ct^2*(240 + (83*I)*Pi) - 
        ((63*I)/8)*Pi)*Log[2]^2 + ((-64*ct^2)/3 + (64*ct^4)/3)*Log[2]^3 + 
      ct^4*(-2215/72 + ((2423*I)/24)*Pi + (587*Pi^2)/192 - 
        ((145*I)/48)*Pi^3 - (9207*Zeta[3])/64) - (1281*Zeta[3])/32 + 
      ct^2*(76/3 - ((491*I)/4)*Pi - (71*Pi^2)/16 + ((11*I)/3)*Pi^3 + 
        (729*Zeta[3])/4))), 
 eps*(b^2*(6 - 6*ct^2) + b^4*(12*ct^2 - 12*ct^4) + (3*I)*Pi) + 
  eps^2*(b^3*(ct*(6 - (3*I)*Pi) + ct^3*(-6 + (4*I)*Pi)) + 
    b^2*(-12 + ct^2*(12 - ((15*I)/2)*Pi)) + 
    b^4*(-12 + ct^2*(18 + (6*I)*Pi) + ct^4*(-6 - ((33*I)/4)*Pi) - 
      ((3*I)/2)*Pi) + (3*I)*b*ct*Pi - (6*I)*Pi*G[{-1}, ct] - 
    (6*I)*Pi*G[{1}, ct] - (3*I)*Pi*Log[2] - (12*I)*Pi*Log[b]) + 
  eps^3*((12*I)*Pi*G[{-1, -1}, ct] + (12*I)*Pi*G[{-1, 1}, ct] + 
    (12*I)*Pi*G[{1, -1}, ct] + (12*I)*Pi*G[{1, 1}, ct] + 
    (6*I)*Pi*G[{-1}, ct]*Log[2] + (6*I)*Pi*G[{1}, ct]*Log[2] + 
    ((3*I)/2)*Pi*Log[2]^2 + ((24*I)*Pi*G[{-1}, ct] + (24*I)*Pi*G[{1}, ct] + 
      (12*I)*Pi*Log[2])*Log[b] + (24*I)*Pi*Log[b]^2 + 
    b*((-6*I)*ct*Pi*G[{-1}, ct] - (6*I)*ct*Pi*G[{1}, ct] - 
      (3*I)*ct*Pi*Log[2] - (12*I)*ct*Pi*Log[b]) + 
    b^3*(ct^3*(12 - ((15*I)/2)*Pi - (9*Pi^2)/4) + ct*(-12 + (9*Pi^2)/4) - 
      (2*I)*ct^3*Pi*G[{-1}, ct] - (2*I)*ct^3*Pi*G[{1}, ct] + 
      ((-3*I)*ct*Pi + (2*I)*ct^3*Pi)*Log[2] - (4*I)*ct^3*Pi*Log[b]) + 
    b^2*(24 - (12*I)*Pi - (21*Pi^2)/4 + ct^2*(-24 + ((27*I)/2)*Pi + 
        (21*Pi^2)/4) + ((12*I)*Pi + (3*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((12*I)*Pi + (3*I)*ct^2*Pi)*G[{1}, ct] + ((6*I)*Pi + ((3*I)/2)*ct^2*Pi)*
       Log[2] + ((24*I)*Pi + (6*I)*ct^2*Pi)*Log[b]) + 
    b^4*(24 - (3*I)*Pi - (3*Pi^2)/2 + ct^2*(-15 + (6*I)*Pi - (9*Pi^2)/2) + 
      ct^4*(-9 + ((59*I)/8)*Pi + 6*Pi^2) + ((6*I)*Pi + ((3*I)/2)*ct^4*Pi)*
       G[{-1}, ct] + ((6*I)*Pi + ((3*I)/2)*ct^4*Pi)*G[{1}, ct] + 
      (((3*I)/2)*Pi + (6*I)*ct^2*Pi - ((15*I)/4)*ct^4*Pi)*Log[2] + 
      ((12*I)*Pi + (3*I)*ct^4*Pi)*Log[b])) + 
  eps^4*((-24*I)*Pi*G[{-1, -1, -1}, ct] - (24*I)*Pi*G[{-1, -1, 1}, ct] - 
    (24*I)*Pi*G[{-1, 1, -1}, ct] - (24*I)*Pi*G[{-1, 1, 1}, ct] - 
    (24*I)*Pi*G[{1, -1, -1}, ct] - (24*I)*Pi*G[{1, -1, 1}, ct] - 
    (24*I)*Pi*G[{1, 1, -1}, ct] - (24*I)*Pi*G[{1, 1, 1}, ct] - 
    (12*I)*Pi*G[{-1, -1}, ct]*Log[2] - (12*I)*Pi*G[{-1, 1}, ct]*Log[2] - 
    (12*I)*Pi*G[{1, -1}, ct]*Log[2] - (12*I)*Pi*G[{1, 1}, ct]*Log[2] - 
    (3*I)*Pi*G[{-1}, ct]*Log[2]^2 - (3*I)*Pi*G[{1}, ct]*Log[2]^2 - 
    (I/2)*Pi*Log[2]^3 + ((-48*I)*Pi*G[{-1, -1}, ct] - 
      (48*I)*Pi*G[{-1, 1}, ct] - (48*I)*Pi*G[{1, -1}, ct] - 
      (48*I)*Pi*G[{1, 1}, ct] - (24*I)*Pi*G[{-1}, ct]*Log[2] - 
      (24*I)*Pi*G[{1}, ct]*Log[2] - (6*I)*Pi*Log[2]^2)*Log[b] + 
    ((-48*I)*Pi*G[{-1}, ct] - (48*I)*Pi*G[{1}, ct] - (24*I)*Pi*Log[2])*
     Log[b]^2 - (32*I)*Pi*Log[b]^3 + b*((12*I)*ct*Pi*G[{-1, -1}, ct] + 
      (12*I)*ct*Pi*G[{-1, 1}, ct] + (12*I)*ct*Pi*G[{1, -1}, ct] + 
      (12*I)*ct*Pi*G[{1, 1}, ct] + (6*I)*ct*Pi*G[{-1}, ct]*Log[2] + 
      (6*I)*ct*Pi*G[{1}, ct]*Log[2] + ((3*I)/2)*ct*Pi*Log[2]^2 + 
      ((24*I)*ct*Pi*G[{-1}, ct] + (24*I)*ct*Pi*G[{1}, ct] + 
        (12*I)*ct*Pi*Log[2])*Log[b] + (24*I)*ct*Pi*Log[b]^2) - 
    (18*I)*Pi*Zeta[3] + b^3*((4*I)*ct^3*Pi*G[{-1, -1}, ct] + 
      (4*I)*ct^3*Pi*G[{-1, 1}, ct] + (4*I)*ct^3*Pi*G[{1, -1}, ct] + 
      (4*I)*ct^3*Pi*G[{1, 1}, ct] + (ct^3*(((3*I)/2)*Pi - (15*Pi^2)/4) + 
        ct*((6*I)*Pi + (15*Pi^2)/4))*Log[2] + (((3*I)/2)*ct*Pi - I*ct^3*Pi)*
       Log[2]^2 + G[{-1}, ct]*((12*I)*ct*Pi + (3*I)*ct^3*Pi + 
        (2*I)*ct^3*Pi*Log[2]) + G[{1}, ct]*((12*I)*ct*Pi + (3*I)*ct^3*Pi + 
        (2*I)*ct^3*Pi*Log[2]) + ((24*I)*ct*Pi + (6*I)*ct^3*Pi + 
        (8*I)*ct^3*Pi*G[{-1}, ct] + (8*I)*ct^3*Pi*G[{1}, ct] + 
        (4*I)*ct^3*Pi*Log[2])*Log[b] + (8*I)*ct^3*Pi*Log[b]^2 + 
      ct*(24 - (12*I)*Pi - (21*Pi^2)/4 + ((3*I)/2)*Pi^3 - (63*Zeta[3])/8) + 
      ct^3*(-24 + ((25*I)/2)*Pi + (21*Pi^2)/4 - ((3*I)/2)*Pi^3 + 
        (63*Zeta[3])/8)) + b^2*(-48 + (24*I)*Pi + (21*Pi^2)/2 - 
      ((13*I)/4)*Pi^3 + ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      ((-3*Pi^2)/4 + ct^2*(((-3*I)/2)*Pi + (3*Pi^2)/4))*Log[2] + 
      ((-3*I)*Pi - ((3*I)/4)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-3*I)*ct^2*Pi + ((-12*I)*Pi - (3*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((-3*I)*ct^2*Pi + ((-12*I)*Pi - (3*I)*ct^2*Pi)*Log[2]) + 
      ((-6*I)*ct^2*Pi + ((-48*I)*Pi - (12*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((-48*I)*Pi - (12*I)*ct^2*Pi)*G[{1}, ct] + 
        ((-24*I)*Pi - (6*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((-48*I)*Pi - (12*I)*ct^2*Pi)*Log[b]^2 - (225*Zeta[3])/8 + 
      ct^2*(48 - (24*I)*Pi - (21*Pi^2)/2 + ((13*I)/4)*Pi^3 + 
        (225*Zeta[3])/8)) + b^4*(-48 + (21*I)*Pi + (15*Pi^2)/2 - 
      ((7*I)/8)*Pi^3 + ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      ((-6*I)*Pi + (3*Pi^2)/2 - (15*ct^2*Pi^2)/2 + 
        ct^4*(((-35*I)/8)*Pi + 6*Pi^2))*Log[2] + 
      (((-3*I)/4)*Pi - (3*I)*ct^2*Pi + ((15*I)/8)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-12*I)*Pi - (6*I)*ct^2*Pi - ((11*I)/4)*ct^4*Pi + 
        ((-6*I)*Pi - ((3*I)/2)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*((-12*I)*Pi - (6*I)*ct^2*Pi - ((11*I)/4)*ct^4*Pi + 
        ((-6*I)*Pi - ((3*I)/2)*ct^4*Pi)*Log[2]) + 
      ((-24*I)*Pi - (12*I)*ct^2*Pi - ((11*I)/2)*ct^4*Pi + 
        ((-24*I)*Pi - (6*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((-24*I)*Pi - (6*I)*ct^4*Pi)*G[{1}, ct] + 
        ((-12*I)*Pi - (3*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((-24*I)*Pi - (6*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(30 - (12*I)*Pi - (9*Pi^2)/8 - (3*I)*Pi^3 - (225*Zeta[3])/4) + 
      ct^4*(18 - ((51*I)/4)*Pi - (51*Pi^2)/8 + ((31*I)/8)*Pi^3 + 
        (225*Zeta[3])/4))), 
 eps*(b^2*(6 - 6*ct^2) + b^4*(12*ct^2 - 12*ct^4) + (3*I)*Pi) + 
  eps^2*(b^3*(ct*(-6 + (3*I)*Pi) + ct^3*(6 - (4*I)*Pi)) + 
    b^2*(-12 + ct^2*(12 - ((15*I)/2)*Pi)) + 
    b^4*(-12 + ct^2*(18 + (6*I)*Pi) + ct^4*(-6 - ((33*I)/4)*Pi) - 
      ((3*I)/2)*Pi) - (3*I)*b*ct*Pi - (6*I)*Pi*G[{-1}, ct] - 
    (6*I)*Pi*G[{1}, ct] - (3*I)*Pi*Log[2] - (12*I)*Pi*Log[b]) + 
  eps^3*((12*I)*Pi*G[{-1, -1}, ct] + (12*I)*Pi*G[{-1, 1}, ct] + 
    (12*I)*Pi*G[{1, -1}, ct] + (12*I)*Pi*G[{1, 1}, ct] + 
    (6*I)*Pi*G[{-1}, ct]*Log[2] + (6*I)*Pi*G[{1}, ct]*Log[2] + 
    ((3*I)/2)*Pi*Log[2]^2 + ((24*I)*Pi*G[{-1}, ct] + (24*I)*Pi*G[{1}, ct] + 
      (12*I)*Pi*Log[2])*Log[b] + (24*I)*Pi*Log[b]^2 + 
    b*((6*I)*ct*Pi*G[{-1}, ct] + (6*I)*ct*Pi*G[{1}, ct] + 
      (3*I)*ct*Pi*Log[2] + (12*I)*ct*Pi*Log[b]) + 
    b^3*(ct*(12 - (9*Pi^2)/4) + ct^3*(-12 + ((15*I)/2)*Pi + (9*Pi^2)/4) + 
      (2*I)*ct^3*Pi*G[{-1}, ct] + (2*I)*ct^3*Pi*G[{1}, ct] + 
      ((3*I)*ct*Pi - (2*I)*ct^3*Pi)*Log[2] + (4*I)*ct^3*Pi*Log[b]) + 
    b^2*(24 - (12*I)*Pi - (21*Pi^2)/4 + ct^2*(-24 + ((27*I)/2)*Pi + 
        (21*Pi^2)/4) + ((12*I)*Pi + (3*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((12*I)*Pi + (3*I)*ct^2*Pi)*G[{1}, ct] + ((6*I)*Pi + ((3*I)/2)*ct^2*Pi)*
       Log[2] + ((24*I)*Pi + (6*I)*ct^2*Pi)*Log[b]) + 
    b^4*(24 - (3*I)*Pi - (3*Pi^2)/2 + ct^2*(-15 + (6*I)*Pi - (9*Pi^2)/2) + 
      ct^4*(-9 + ((59*I)/8)*Pi + 6*Pi^2) + ((6*I)*Pi + ((3*I)/2)*ct^4*Pi)*
       G[{-1}, ct] + ((6*I)*Pi + ((3*I)/2)*ct^4*Pi)*G[{1}, ct] + 
      (((3*I)/2)*Pi + (6*I)*ct^2*Pi - ((15*I)/4)*ct^4*Pi)*Log[2] + 
      ((12*I)*Pi + (3*I)*ct^4*Pi)*Log[b])) + 
  eps^4*((-24*I)*Pi*G[{-1, -1, -1}, ct] - (24*I)*Pi*G[{-1, -1, 1}, ct] - 
    (24*I)*Pi*G[{-1, 1, -1}, ct] - (24*I)*Pi*G[{-1, 1, 1}, ct] - 
    (24*I)*Pi*G[{1, -1, -1}, ct] - (24*I)*Pi*G[{1, -1, 1}, ct] - 
    (24*I)*Pi*G[{1, 1, -1}, ct] - (24*I)*Pi*G[{1, 1, 1}, ct] - 
    (12*I)*Pi*G[{-1, -1}, ct]*Log[2] - (12*I)*Pi*G[{-1, 1}, ct]*Log[2] - 
    (12*I)*Pi*G[{1, -1}, ct]*Log[2] - (12*I)*Pi*G[{1, 1}, ct]*Log[2] - 
    (3*I)*Pi*G[{-1}, ct]*Log[2]^2 - (3*I)*Pi*G[{1}, ct]*Log[2]^2 - 
    (I/2)*Pi*Log[2]^3 + ((-48*I)*Pi*G[{-1, -1}, ct] - 
      (48*I)*Pi*G[{-1, 1}, ct] - (48*I)*Pi*G[{1, -1}, ct] - 
      (48*I)*Pi*G[{1, 1}, ct] - (24*I)*Pi*G[{-1}, ct]*Log[2] - 
      (24*I)*Pi*G[{1}, ct]*Log[2] - (6*I)*Pi*Log[2]^2)*Log[b] + 
    ((-48*I)*Pi*G[{-1}, ct] - (48*I)*Pi*G[{1}, ct] - (24*I)*Pi*Log[2])*
     Log[b]^2 - (32*I)*Pi*Log[b]^3 + b*((-12*I)*ct*Pi*G[{-1, -1}, ct] - 
      (12*I)*ct*Pi*G[{-1, 1}, ct] - (12*I)*ct*Pi*G[{1, -1}, ct] - 
      (12*I)*ct*Pi*G[{1, 1}, ct] - (6*I)*ct*Pi*G[{-1}, ct]*Log[2] - 
      (6*I)*ct*Pi*G[{1}, ct]*Log[2] - ((3*I)/2)*ct*Pi*Log[2]^2 + 
      ((-24*I)*ct*Pi*G[{-1}, ct] - (24*I)*ct*Pi*G[{1}, ct] - 
        (12*I)*ct*Pi*Log[2])*Log[b] - (24*I)*ct*Pi*Log[b]^2) - 
    (18*I)*Pi*Zeta[3] + b^3*((-4*I)*ct^3*Pi*G[{-1, -1}, ct] - 
      (4*I)*ct^3*Pi*G[{-1, 1}, ct] - (4*I)*ct^3*Pi*G[{1, -1}, ct] - 
      (4*I)*ct^3*Pi*G[{1, 1}, ct] + (ct*((-6*I)*Pi - (15*Pi^2)/4) + 
        ct^3*(((-3*I)/2)*Pi + (15*Pi^2)/4))*Log[2] + 
      (((-3*I)/2)*ct*Pi + I*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-12*I)*ct*Pi - (3*I)*ct^3*Pi - (2*I)*ct^3*Pi*Log[2]) + 
      G[{1}, ct]*((-12*I)*ct*Pi - (3*I)*ct^3*Pi - (2*I)*ct^3*Pi*Log[2]) + 
      ((-24*I)*ct*Pi - (6*I)*ct^3*Pi - (8*I)*ct^3*Pi*G[{-1}, ct] - 
        (8*I)*ct^3*Pi*G[{1}, ct] - (4*I)*ct^3*Pi*Log[2])*Log[b] - 
      (8*I)*ct^3*Pi*Log[b]^2 + ct^3*(24 - ((25*I)/2)*Pi - (21*Pi^2)/4 + 
        ((3*I)/2)*Pi^3 - (63*Zeta[3])/8) + 
      ct*(-24 + (12*I)*Pi + (21*Pi^2)/4 - ((3*I)/2)*Pi^3 + (63*Zeta[3])/8)) + 
    b^2*(-48 + (24*I)*Pi + (21*Pi^2)/2 - ((13*I)/4)*Pi^3 + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-24*I)*Pi - (6*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      ((-3*Pi^2)/4 + ct^2*(((-3*I)/2)*Pi + (3*Pi^2)/4))*Log[2] + 
      ((-3*I)*Pi - ((3*I)/4)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-3*I)*ct^2*Pi + ((-12*I)*Pi - (3*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((-3*I)*ct^2*Pi + ((-12*I)*Pi - (3*I)*ct^2*Pi)*Log[2]) + 
      ((-6*I)*ct^2*Pi + ((-48*I)*Pi - (12*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((-48*I)*Pi - (12*I)*ct^2*Pi)*G[{1}, ct] + 
        ((-24*I)*Pi - (6*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((-48*I)*Pi - (12*I)*ct^2*Pi)*Log[b]^2 - (225*Zeta[3])/8 + 
      ct^2*(48 - (24*I)*Pi - (21*Pi^2)/2 + ((13*I)/4)*Pi^3 + 
        (225*Zeta[3])/8)) + b^4*(-48 + (21*I)*Pi + (15*Pi^2)/2 - 
      ((7*I)/8)*Pi^3 + ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((-12*I)*Pi - (3*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      ((-6*I)*Pi + (3*Pi^2)/2 - (15*ct^2*Pi^2)/2 + 
        ct^4*(((-35*I)/8)*Pi + 6*Pi^2))*Log[2] + 
      (((-3*I)/4)*Pi - (3*I)*ct^2*Pi + ((15*I)/8)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-12*I)*Pi - (6*I)*ct^2*Pi - ((11*I)/4)*ct^4*Pi + 
        ((-6*I)*Pi - ((3*I)/2)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*((-12*I)*Pi - (6*I)*ct^2*Pi - ((11*I)/4)*ct^4*Pi + 
        ((-6*I)*Pi - ((3*I)/2)*ct^4*Pi)*Log[2]) + 
      ((-24*I)*Pi - (12*I)*ct^2*Pi - ((11*I)/2)*ct^4*Pi + 
        ((-24*I)*Pi - (6*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((-24*I)*Pi - (6*I)*ct^4*Pi)*G[{1}, ct] + 
        ((-12*I)*Pi - (3*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((-24*I)*Pi - (6*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(30 - (12*I)*Pi - (9*Pi^2)/8 - (3*I)*Pi^3 - (225*Zeta[3])/4) + 
      ct^4*(18 - ((51*I)/4)*Pi - (51*Pi^2)/8 + ((31*I)/8)*Pi^3 + 
        (225*Zeta[3])/4))), 
 eps^2*(b^4*(-8*ct^2 + ct^4*(32/3 - I*Pi)) + b^2*(-4 + ct^2*(8 - (2*I)*Pi)) + 
    Pi^2 - (2*I)*Pi*G[{-1}, ct] - (2*I)*Pi*G[{1}, ct] - (4*I)*Pi*Log[b]) + 
  eps^3*(((2*I)/3)*Pi^3 + (4*I)*Pi*G[{-1, -1}, ct] + 
    (4*I)*Pi*G[{-1, 1}, ct] + (4*I)*Pi*G[{1, -1}, ct] + 
    (4*I)*Pi*G[{1, 1}, ct] + ((8*I)*Pi*G[{-1}, ct] + (8*I)*Pi*G[{1}, ct])*
     Log[b] + (8*I)*Pi*Log[b]^2 + b^4*(8 + ct^2*(-24 + (2*I)*Pi) - I*Pi - 
      Pi^2 + ct^4*(16 + I*Pi + Pi^2) + (2*I)*Pi*G[{-1}, ct] + 
      (2*I)*Pi*G[{1}, ct] + (4*I)*Pi*Log[b]) + 
    b^2*(8 - (4*I)*Pi - 2*Pi^2 + ct^2*(-8 + (4*I)*Pi + 2*Pi^2) + 
      (4*I)*Pi*G[{-1}, ct] + (4*I)*Pi*G[{1}, ct] + (8*I)*Pi*Log[b])) + 
  eps^4*(-Pi^4/3 - (8*I)*Pi*G[{-1, -1, -1}, ct] - 
    (8*I)*Pi*G[{-1, -1, 1}, ct] - (8*I)*Pi*G[{-1, 1, -1}, ct] - 
    (8*I)*Pi*G[{-1, 1, 1}, ct] - (8*I)*Pi*G[{1, -1, -1}, ct] - 
    (8*I)*Pi*G[{1, -1, 1}, ct] - (8*I)*Pi*G[{1, 1, -1}, ct] - 
    (8*I)*Pi*G[{1, 1, 1}, ct] + ((-16*I)*Pi*G[{-1, -1}, ct] - 
      (16*I)*Pi*G[{-1, 1}, ct] - (16*I)*Pi*G[{1, -1}, ct] - 
      (16*I)*Pi*G[{1, 1}, ct])*Log[b] + 
    ((-16*I)*Pi*G[{-1}, ct] - (16*I)*Pi*G[{1}, ct])*Log[b]^2 - 
    ((32*I)/3)*Pi*Log[b]^3 + b^4*(-16 + (7*I)*Pi + 3*Pi^2 - ((2*I)/3)*Pi^3 + 
      ct^2*(16 - (6*I)*Pi - 2*Pi^2) + ct^4*(16/3 - I*Pi - Pi^2 + 
        ((2*I)/3)*Pi^3) - (4*I)*Pi*G[{-1}, ct] - (4*I)*Pi*G[{1}, ct] - 
      (4*I)*Pi*G[{-1, -1}, ct] - (4*I)*Pi*G[{-1, 1}, ct] - 
      (4*I)*Pi*G[{1, -1}, ct] - (4*I)*Pi*G[{1, 1}, ct] + 
      ((-8*I)*Pi - (8*I)*Pi*G[{-1}, ct] - (8*I)*Pi*G[{1}, ct])*Log[b] - 
      (8*I)*Pi*Log[b]^2) + b^2*(-16 + (8*I)*Pi + 4*Pi^2 - ((4*I)/3)*Pi^3 + 
      ct^2*(16 - (8*I)*Pi - 4*Pi^2 + ((4*I)/3)*Pi^3) - 
      (8*I)*Pi*G[{-1, -1}, ct] - (8*I)*Pi*G[{-1, 1}, ct] - 
      (8*I)*Pi*G[{1, -1}, ct] - (8*I)*Pi*G[{1, 1}, ct] + 
      ((-16*I)*Pi*G[{-1}, ct] - (16*I)*Pi*G[{1}, ct])*Log[b] - 
      (16*I)*Pi*Log[b]^2)), 
 eps^4*(b*(((2*I)/3)*Pi^3 - 4*Pi^2*Log[2] + (8*I)*Pi*Log[2]^2 - 18*Zeta[3]) + 
   b^3*(((40*I)/3)*Pi + (16*Pi^2)/3 + ((2*I)/9)*Pi^3 + 
     ct^2*((-8*I)*Pi - 6*Pi^2) + ((-8*I)*Pi + (8*I)*ct^2*Pi)*G[{-1}, ct] + 
     ((-8*I)*Pi + (8*I)*ct^2*Pi)*G[{1}, ct] + 
     (((-16*I)/3)*Pi + (8*I)*ct^2*Pi - (4*Pi^2)/3)*Log[2] + 
     ((8*I)/3)*Pi*Log[2]^2 + ((-16*I)*Pi + (16*I)*ct^2*Pi)*Log[b] - 
     6*Zeta[3])), eps*(-(b*ct) + b^2*(1 - ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(2*ct^2 - 2*ct^4) + (I/2)*Pi) + 
  eps^2*(b^3*(5*ct + ct^3*(-14/3 + (I/6)*Pi)) + 
    b^4*(-3/2 + 11*ct^2 + ct^4*(-71/6 + ((3*I)/8)*Pi) + (I/4)*Pi) + 
    b^2*(2 + ct^2*(-11/2 + ((3*I)/4)*Pi) + (I/2)*Pi) + (I/2)*b*ct*Pi - 
    (9*Pi^2)/8 + I*Pi*G[{-1}, ct] + I*Pi*G[{1}, ct] + (I/2)*Pi*Log[2] + 
    (2*I)*Pi*Log[b]) + eps^3*((-I/2)*Pi^3 - (3*I)*Pi*G[{-1, -1}, ct] - 
    (3*I)*Pi*G[{-1, 1}, ct] - (3*I)*Pi*G[{1, -1}, ct] - 
    (3*I)*Pi*G[{1, 1}, ct] + (9*Pi^2*Log[2])/8 - ((5*I)/4)*Pi*Log[2]^2 + 
    G[{-1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    b*((-3*ct*Pi^2)/8 - (I/2)*ct*Pi*Log[2]) + 
    (2*Pi^2 - (6*I)*Pi*G[{-1}, ct] - (6*I)*Pi*G[{1}, ct] - (4*I)*Pi*Log[2])*
     Log[b] - (6*I)*Pi*Log[b]^2 + b^2*(-6 - (2*I)*Pi - (7*Pi^2)/8 + 
      ct^2*(6 + ((3*I)/4)*Pi + (39*Pi^2)/16) - (4*I)*ct^2*Pi*G[{-1}, ct] - 
      (4*I)*ct^2*Pi*G[{1}, ct] + (((3*I)/2)*Pi - ((19*I)/4)*ct^2*Pi)*Log[2] - 
      (8*I)*ct^2*Pi*Log[b]) + b^3*(ct*((-I/2)*Pi - 3*Pi^2) + 
      ct^3*(-7/2 + (I/4)*Pi + (23*Pi^2)/8) + ((4*I)*ct*Pi - (4*I)*ct^3*Pi)*
       G[{-1}, ct] + ((4*I)*ct*Pi - (4*I)*ct^3*Pi)*G[{1}, ct] + 
      ((4*I)*ct*Pi - ((25*I)/6)*ct^3*Pi)*Log[2] + 
      ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*Log[b]) + 
    b^4*(-3 + ((5*I)/4)*Pi + (17*Pi^2)/16 + 
      ct^2*(19/2 - ((15*I)/4)*Pi - 6*Pi^2) + 
      ct^4*(-169/24 - ((55*I)/48)*Pi + (183*Pi^2)/32) + 
      ((-2*I)*Pi + (8*I)*ct^2*Pi - (8*I)*ct^4*Pi)*G[{-1}, ct] + 
      ((-2*I)*Pi + (8*I)*ct^2*Pi - (8*I)*ct^4*Pi)*G[{1}, ct] + 
      (((-5*I)/4)*Pi + (8*I)*ct^2*Pi - ((67*I)/8)*ct^4*Pi)*Log[2] + 
      ((-4*I)*Pi + (16*I)*ct^2*Pi - (16*I)*ct^4*Pi)*Log[b]) + 
    (63*Zeta[3])/16) + eps^4*((11*Pi^4)/40 + (9*I)*Pi*G[{-1, -1, -1}, ct] + 
    (9*I)*Pi*G[{-1, -1, 1}, ct] + (9*I)*Pi*G[{-1, 1, -1}, ct] + 
    (9*I)*Pi*G[{-1, 1, 1}, ct] + (9*I)*Pi*G[{1, -1, -1}, ct] + 
    (9*I)*Pi*G[{1, -1, 1}, ct] + (9*I)*Pi*G[{1, 1, -1}, ct] + 
    (9*I)*Pi*G[{1, 1, 1}, ct] + (I/2)*Pi^3*Log[2] - (3*Pi^2*Log[2]^2)/4 + 
    ((13*I)/12)*Pi*Log[2]^3 + (3*Log[2]^4)/16 + 
    G[{-1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + (2*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + (2*I)*Pi*Log[2]^2) + 
    ((-I/3)*Pi^3 + (18*I)*Pi*G[{-1, -1}, ct] + (18*I)*Pi*G[{-1, 1}, ct] + 
      (18*I)*Pi*G[{1, -1}, ct] + (18*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      (4*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]))*Log[b] + 
    (-6*Pi^2 + (18*I)*Pi*G[{-1}, ct] + (18*I)*Pi*G[{1}, ct] + 
      (12*I)*Pi*Log[2])*Log[b]^2 + (12*I)*Pi*Log[b]^3 + 
    (9*PolyLog[4, 1/2])/2 + ((31*I)/4)*Pi*Zeta[3] + 
    b^2*(18 - (6*I)*Pi - Pi^2 - (I/3)*Pi^3 + (12*I)*ct^2*Pi*G[{-1, -1}, ct] + 
      (12*I)*ct^2*Pi*G[{-1, 1}, ct] + (12*I)*ct^2*Pi*G[{1, -1}, ct] + 
      (12*I)*ct^2*Pi*G[{1, 1}, ct] + 
      ((-33*Pi^2)/8 + ct^2*(((5*I)/4)*Pi + (25*Pi^2)/16))*Log[2] + 
      (((21*I)/4)*Pi - ((13*I)/8)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((6*I)*Pi + ct^2*((-6*I)*Pi - 4*Pi^2) + 
        (8*I)*ct^2*Pi*Log[2]) + G[{1}, ct]*((6*I)*Pi + 
        ct^2*((-6*I)*Pi - 4*Pi^2) + (8*I)*ct^2*Pi*Log[2]) + 
      ((12*I)*Pi + ct^2*((-12*I)*Pi - 8*Pi^2) + (24*I)*ct^2*Pi*G[{-1}, ct] + 
        (24*I)*ct^2*Pi*G[{1}, ct] + (16*I)*ct^2*Pi*Log[2])*Log[b] + 
      (24*I)*ct^2*Pi*Log[b]^2 - (279*Zeta[3])/16 + 
      ct^2*(-18 + (6*I)*Pi + (31*Pi^2)/16 + ((5*I)/12)*Pi^3 + 
        (495*Zeta[3])/32)) + b^3*(((-12*I)*ct*Pi + (12*I)*ct^3*Pi)*
       G[{-1, -1}, ct] + ((-12*I)*ct*Pi + (12*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-12*I)*ct*Pi + (12*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-12*I)*ct*Pi + (12*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct*(((33*I)/2)*Pi - Pi^2) + ct^3*(((-227*I)/12)*Pi + (59*Pi^2)/24))*
       Log[2] + ((2*I)*ct*Pi - ((55*I)/12)*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(ct^3*((-24*I)*Pi - 4*Pi^2) + ct*((24*I)*Pi + 4*Pi^2) + 
        ((-8*I)*ct*Pi + (8*I)*ct^3*Pi)*Log[2]) + 
      G[{1}, ct]*(ct^3*((-24*I)*Pi - 4*Pi^2) + ct*((24*I)*Pi + 4*Pi^2) + 
        ((-8*I)*ct*Pi + (8*I)*ct^3*Pi)*Log[2]) + 
      (ct^3*((-48*I)*Pi - 8*Pi^2) + ct*((48*I)*Pi + 8*Pi^2) + 
        ((-24*I)*ct*Pi + (24*I)*ct^3*Pi)*G[{-1}, ct] + 
        ((-24*I)*ct*Pi + (24*I)*ct^3*Pi)*G[{1}, ct] + 
        ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*Log[2])*Log[b] + 
      ((-24*I)*ct*Pi + (24*I)*ct^3*Pi)*Log[b]^2 + 
      ct*((-24*I)*Pi - (125*Pi^2)/8 - ((2*I)/3)*Pi^3 - (27*Zeta[3])/2) + 
      ct^3*(((75*I)/4)*Pi + (791*Pi^2)/48 + ((7*I)/18)*Pi^3 + 
        (351*Zeta[3])/16)) + b*((35*ct*Pi^2*Log[2])/8 - 
      ((31*I)/4)*ct*Pi*Log[2]^2 + ct*(((-5*I)/6)*Pi^3 + (405*Zeta[3])/16)) + 
    b^4*(15/2 + ((53*I)/4)*Pi + (87*Pi^2)/16 + (I/6)*Pi^3 + 
      ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (((-31*I)/4)*Pi - (25*Pi^2)/16 + ct^2*(((83*I)/4)*Pi - 2*Pi^2) + 
        ct^4*(((-305*I)/48)*Pi + (73*Pi^2)/32))*Log[2] + 
      (((13*I)/8)*Pi + (4*I)*ct^2*Pi - ((61*I)/16)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + ct^4*(((-31*I)/2)*Pi - 8*Pi^2) + 
        ct^2*((33*I)*Pi + 8*Pi^2) + ((4*I)*Pi - (16*I)*ct^2*Pi + 
          (16*I)*ct^4*Pi)*Log[2]) + G[{1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + 
        ct^4*(((-31*I)/2)*Pi - 8*Pi^2) + ct^2*((33*I)*Pi + 8*Pi^2) + 
        ((4*I)*Pi - (16*I)*ct^2*Pi + (16*I)*ct^4*Pi)*Log[2]) + 
      ((-19*I)*Pi - 4*Pi^2 + ct^4*((-31*I)*Pi - 16*Pi^2) + 
        ct^2*((66*I)*Pi + 16*Pi^2) + ((12*I)*Pi - (48*I)*ct^2*Pi + 
          (48*I)*ct^4*Pi)*G[{-1}, ct] + ((12*I)*Pi - (48*I)*ct^2*Pi + 
          (48*I)*ct^4*Pi)*G[{1}, ct] + ((8*I)*Pi - (32*I)*ct^2*Pi + 
          (32*I)*ct^4*Pi)*Log[2])*Log[b] + ((12*I)*Pi - (48*I)*ct^2*Pi + 
        (48*I)*ct^4*Pi)*Log[b]^2 + ct^2*(9 - ((93*I)/4)*Pi - (287*Pi^2)/16 - 
        ((4*I)/3)*Pi^3 - 27*Zeta[3]) - (63*Zeta[3])/32 + 
      ct^4*(-161/8 + ((89*I)/8)*Pi + (671*Pi^2)/64 + ((29*I)/24)*Pi^3 + 
        (1791*Zeta[3])/64))), 
 eps*(b*ct + b^2*(1 - ct^2) + b^3*(-ct + (4*ct^3)/3) + 
    b^4*(2*ct^2 - 2*ct^4) + (I/2)*Pi) + 
  eps^2*(b^3*(-5*ct + ct^3*(14/3 - (I/6)*Pi)) + 
    b^4*(-3/2 + 11*ct^2 + ct^4*(-71/6 + ((3*I)/8)*Pi) + (I/4)*Pi) + 
    b^2*(2 + ct^2*(-11/2 + ((3*I)/4)*Pi) + (I/2)*Pi) - (I/2)*b*ct*Pi - 
    (9*Pi^2)/8 + I*Pi*G[{-1}, ct] + I*Pi*G[{1}, ct] + (I/2)*Pi*Log[2] + 
    (2*I)*Pi*Log[b]) + eps^3*((-I/2)*Pi^3 - (3*I)*Pi*G[{-1, -1}, ct] - 
    (3*I)*Pi*G[{-1, 1}, ct] - (3*I)*Pi*G[{1, -1}, ct] - 
    (3*I)*Pi*G[{1, 1}, ct] + (9*Pi^2*Log[2])/8 - ((5*I)/4)*Pi*Log[2]^2 + 
    G[{-1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    b*((3*ct*Pi^2)/8 + (I/2)*ct*Pi*Log[2]) + 
    (2*Pi^2 - (6*I)*Pi*G[{-1}, ct] - (6*I)*Pi*G[{1}, ct] - (4*I)*Pi*Log[2])*
     Log[b] - (6*I)*Pi*Log[b]^2 + b^2*(-6 - (2*I)*Pi - (7*Pi^2)/8 + 
      ct^2*(6 + ((3*I)/4)*Pi + (39*Pi^2)/16) - (4*I)*ct^2*Pi*G[{-1}, ct] - 
      (4*I)*ct^2*Pi*G[{1}, ct] + (((3*I)/2)*Pi - ((19*I)/4)*ct^2*Pi)*Log[2] - 
      (8*I)*ct^2*Pi*Log[b]) + b^3*(ct^3*(7/2 - (I/4)*Pi - (23*Pi^2)/8) + 
      ct*((I/2)*Pi + 3*Pi^2) + ((-4*I)*ct*Pi + (4*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((-4*I)*ct*Pi + (4*I)*ct^3*Pi)*G[{1}, ct] + 
      ((-4*I)*ct*Pi + ((25*I)/6)*ct^3*Pi)*Log[2] + 
      ((-8*I)*ct*Pi + (8*I)*ct^3*Pi)*Log[b]) + 
    b^4*(-3 + ((5*I)/4)*Pi + (17*Pi^2)/16 + 
      ct^2*(19/2 - ((15*I)/4)*Pi - 6*Pi^2) + 
      ct^4*(-169/24 - ((55*I)/48)*Pi + (183*Pi^2)/32) + 
      ((-2*I)*Pi + (8*I)*ct^2*Pi - (8*I)*ct^4*Pi)*G[{-1}, ct] + 
      ((-2*I)*Pi + (8*I)*ct^2*Pi - (8*I)*ct^4*Pi)*G[{1}, ct] + 
      (((-5*I)/4)*Pi + (8*I)*ct^2*Pi - ((67*I)/8)*ct^4*Pi)*Log[2] + 
      ((-4*I)*Pi + (16*I)*ct^2*Pi - (16*I)*ct^4*Pi)*Log[b]) + 
    (63*Zeta[3])/16) + eps^4*((11*Pi^4)/40 + (9*I)*Pi*G[{-1, -1, -1}, ct] + 
    (9*I)*Pi*G[{-1, -1, 1}, ct] + (9*I)*Pi*G[{-1, 1, -1}, ct] + 
    (9*I)*Pi*G[{-1, 1, 1}, ct] + (9*I)*Pi*G[{1, -1, -1}, ct] + 
    (9*I)*Pi*G[{1, -1, 1}, ct] + (9*I)*Pi*G[{1, 1, -1}, ct] + 
    (9*I)*Pi*G[{1, 1, 1}, ct] + (I/2)*Pi^3*Log[2] - (3*Pi^2*Log[2]^2)/4 + 
    ((13*I)/12)*Pi*Log[2]^3 + (3*Log[2]^4)/16 + 
    G[{-1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + (2*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + (2*I)*Pi*Log[2]^2) + 
    ((-I/3)*Pi^3 + (18*I)*Pi*G[{-1, -1}, ct] + (18*I)*Pi*G[{-1, 1}, ct] + 
      (18*I)*Pi*G[{1, -1}, ct] + (18*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      (4*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]))*Log[b] + 
    (-6*Pi^2 + (18*I)*Pi*G[{-1}, ct] + (18*I)*Pi*G[{1}, ct] + 
      (12*I)*Pi*Log[2])*Log[b]^2 + (12*I)*Pi*Log[b]^3 + 
    (9*PolyLog[4, 1/2])/2 + b*((-35*ct*Pi^2*Log[2])/8 + 
      ((31*I)/4)*ct*Pi*Log[2]^2 + ct*(((5*I)/6)*Pi^3 - (405*Zeta[3])/16)) + 
    ((31*I)/4)*Pi*Zeta[3] + b^3*(((12*I)*ct*Pi - (12*I)*ct^3*Pi)*
       G[{-1, -1}, ct] + ((12*I)*ct*Pi - (12*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((12*I)*ct*Pi - (12*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((12*I)*ct*Pi - (12*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct^3*(((227*I)/12)*Pi - (59*Pi^2)/24) + ct*(((-33*I)/2)*Pi + Pi^2))*
       Log[2] + ((-2*I)*ct*Pi + ((55*I)/12)*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(ct*((-24*I)*Pi - 4*Pi^2) + ct^3*((24*I)*Pi + 4*Pi^2) + 
        ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*Log[2]) + 
      G[{1}, ct]*(ct*((-24*I)*Pi - 4*Pi^2) + ct^3*((24*I)*Pi + 4*Pi^2) + 
        ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*Log[2]) + 
      (ct*((-48*I)*Pi - 8*Pi^2) + ct^3*((48*I)*Pi + 8*Pi^2) + 
        ((24*I)*ct*Pi - (24*I)*ct^3*Pi)*G[{-1}, ct] + 
        ((24*I)*ct*Pi - (24*I)*ct^3*Pi)*G[{1}, ct] + 
        ((16*I)*ct*Pi - (16*I)*ct^3*Pi)*Log[2])*Log[b] + 
      ((24*I)*ct*Pi - (24*I)*ct^3*Pi)*Log[b]^2 + 
      ct^3*(((-75*I)/4)*Pi - (791*Pi^2)/48 - ((7*I)/18)*Pi^3 - 
        (351*Zeta[3])/16) + ct*((24*I)*Pi + (125*Pi^2)/8 + ((2*I)/3)*Pi^3 + 
        (27*Zeta[3])/2)) + b^2*(18 - (6*I)*Pi - Pi^2 - (I/3)*Pi^3 + 
      (12*I)*ct^2*Pi*G[{-1, -1}, ct] + (12*I)*ct^2*Pi*G[{-1, 1}, ct] + 
      (12*I)*ct^2*Pi*G[{1, -1}, ct] + (12*I)*ct^2*Pi*G[{1, 1}, ct] + 
      ((-33*Pi^2)/8 + ct^2*(((5*I)/4)*Pi + (25*Pi^2)/16))*Log[2] + 
      (((21*I)/4)*Pi - ((13*I)/8)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((6*I)*Pi + ct^2*((-6*I)*Pi - 4*Pi^2) + 
        (8*I)*ct^2*Pi*Log[2]) + G[{1}, ct]*((6*I)*Pi + 
        ct^2*((-6*I)*Pi - 4*Pi^2) + (8*I)*ct^2*Pi*Log[2]) + 
      ((12*I)*Pi + ct^2*((-12*I)*Pi - 8*Pi^2) + (24*I)*ct^2*Pi*G[{-1}, ct] + 
        (24*I)*ct^2*Pi*G[{1}, ct] + (16*I)*ct^2*Pi*Log[2])*Log[b] + 
      (24*I)*ct^2*Pi*Log[b]^2 - (279*Zeta[3])/16 + 
      ct^2*(-18 + (6*I)*Pi + (31*Pi^2)/16 + ((5*I)/12)*Pi^3 + 
        (495*Zeta[3])/32)) + b^4*(15/2 + ((53*I)/4)*Pi + (87*Pi^2)/16 + 
      (I/6)*Pi^3 + ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*
       G[{-1, -1}, ct] + ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*
       G[{-1, 1}, ct] + ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*
       G[{1, -1}, ct] + ((6*I)*Pi - (24*I)*ct^2*Pi + (24*I)*ct^4*Pi)*
       G[{1, 1}, ct] + (((-31*I)/4)*Pi - (25*Pi^2)/16 + 
        ct^2*(((83*I)/4)*Pi - 2*Pi^2) + ct^4*(((-305*I)/48)*Pi + 
          (73*Pi^2)/32))*Log[2] + (((13*I)/8)*Pi + (4*I)*ct^2*Pi - 
        ((61*I)/16)*ct^4*Pi)*Log[2]^2 + G[{-1}, ct]*(((-19*I)/2)*Pi - 
        2*Pi^2 + ct^4*(((-31*I)/2)*Pi - 8*Pi^2) + ct^2*((33*I)*Pi + 8*Pi^2) + 
        ((4*I)*Pi - (16*I)*ct^2*Pi + (16*I)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + ct^4*(((-31*I)/2)*Pi - 8*Pi^2) + 
        ct^2*((33*I)*Pi + 8*Pi^2) + ((4*I)*Pi - (16*I)*ct^2*Pi + 
          (16*I)*ct^4*Pi)*Log[2]) + ((-19*I)*Pi - 4*Pi^2 + 
        ct^4*((-31*I)*Pi - 16*Pi^2) + ct^2*((66*I)*Pi + 16*Pi^2) + 
        ((12*I)*Pi - (48*I)*ct^2*Pi + (48*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((12*I)*Pi - (48*I)*ct^2*Pi + (48*I)*ct^4*Pi)*G[{1}, ct] + 
        ((8*I)*Pi - (32*I)*ct^2*Pi + (32*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((12*I)*Pi - (48*I)*ct^2*Pi + (48*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(9 - ((93*I)/4)*Pi - (287*Pi^2)/16 - ((4*I)/3)*Pi^3 - 
        27*Zeta[3]) - (63*Zeta[3])/32 + ct^4*(-161/8 + ((89*I)/8)*Pi + 
        (671*Pi^2)/64 + ((29*I)/24)*Pi^3 + (1791*Zeta[3])/64))), 
 eps*(b^2*(4 - 4*ct^2) + b^4*(8*ct^2 - 8*ct^4) + (2*I)*Pi) + 
  eps^2*(b^4*(-12 + 16*ct^2 + ct^4*(-4 - (2*I)*Pi) - (2*I)*Pi) + 
    b^2*(-12 + ct^2*(12 - (4*I)*Pi) - (4*I)*Pi) + 2*Pi^2 - 
    (6*I)*Pi*G[{-1}, ct] - (6*I)*Pi*G[{1}, ct] - (4*I)*Pi*Log[2] - 
    (12*I)*Pi*Log[b]) + eps^3*((-I/3)*Pi^3 + (18*I)*Pi*G[{-1, -1}, ct] + 
    (18*I)*Pi*G[{-1, 1}, ct] + (18*I)*Pi*G[{1, -1}, ct] + 
    (18*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + (4*I)*Pi*Log[2]^2 + 
    G[{-1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    G[{1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    (-12*Pi^2 + (36*I)*Pi*G[{-1}, ct] + (36*I)*Pi*G[{1}, ct] + 
      (24*I)*Pi*Log[2])*Log[b] + (36*I)*Pi*Log[b]^2 + 
    b^2*(36 - 2*Pi^2 + ct^2*(-36 - 6*Pi^2) + ((12*I)*Pi + (12*I)*ct^2*Pi)*
       G[{-1}, ct] + ((12*I)*Pi + (12*I)*ct^2*Pi)*G[{1}, ct] + 
      (16*I)*ct^2*Pi*Log[2] + ((24*I)*Pi + (24*I)*ct^2*Pi)*Log[b]) + 
    b^4*(30 - (2*I)*Pi - 4*Pi^2 + ct^4*(-18 + (2*I)*Pi - 12*Pi^2) + 
      ct^2*(-12 + (16*I)*Pi + 12*Pi^2) + ((10*I)*Pi - (16*I)*ct^2*Pi + 
        (18*I)*ct^4*Pi)*G[{-1}, ct] + ((10*I)*Pi - (16*I)*ct^2*Pi + 
        (18*I)*ct^4*Pi)*G[{1}, ct] + ((4*I)*Pi - (16*I)*ct^2*Pi + 
        (20*I)*ct^4*Pi)*Log[2] + ((20*I)*Pi - (32*I)*ct^2*Pi + 
        (36*I)*ct^4*Pi)*Log[b])) + 
  eps^4*(Pi^4/3 - (54*I)*Pi*G[{-1, -1, -1}, ct] - 
    (54*I)*Pi*G[{-1, -1, 1}, ct] - (54*I)*Pi*G[{-1, 1, -1}, ct] - 
    (54*I)*Pi*G[{-1, 1, 1}, ct] - (54*I)*Pi*G[{1, -1, -1}, ct] - 
    (54*I)*Pi*G[{1, -1, 1}, ct] - (54*I)*Pi*G[{1, 1, -1}, ct] - 
    (54*I)*Pi*G[{1, 1, 1}, ct] + ((2*I)/3)*Pi^3*Log[2] + 4*Pi^2*Log[2]^2 - 
    ((8*I)/3)*Pi*Log[2]^3 + G[{-1, -1}, ct]*(18*Pi^2 - (36*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(18*Pi^2 - (36*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(18*Pi^2 - (36*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(18*Pi^2 - (36*I)*Pi*Log[2]) + 
    G[{-1}, ct]*(I*Pi^3 + 12*Pi^2*Log[2] - (12*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*(I*Pi^3 + 12*Pi^2*Log[2] - (12*I)*Pi*Log[2]^2) + 
    ((2*I)*Pi^3 - (108*I)*Pi*G[{-1, -1}, ct] - (108*I)*Pi*G[{-1, 1}, ct] - 
      (108*I)*Pi*G[{1, -1}, ct] - (108*I)*Pi*G[{1, 1}, ct] + 24*Pi^2*Log[2] - 
      (24*I)*Pi*Log[2]^2 + G[{-1}, ct]*(36*Pi^2 - (72*I)*Pi*Log[2]) + 
      G[{1}, ct]*(36*Pi^2 - (72*I)*Pi*Log[2]))*Log[b] + 
    (36*Pi^2 - (108*I)*Pi*G[{-1}, ct] - (108*I)*Pi*G[{1}, ct] - 
      (72*I)*Pi*Log[2])*Log[b]^2 - (72*I)*Pi*Log[b]^3 - (40*I)*Pi*Zeta[3] + 
    b^2*(-108 - 6*Pi^2 + ((8*I)/3)*Pi^3 + ((-36*I)*Pi - (36*I)*ct^2*Pi)*
       G[{-1, -1}, ct] + ((-36*I)*Pi - (36*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-36*I)*Pi - (36*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-36*I)*Pi - (36*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      ((24*I)*Pi + 18*Pi^2 + ct^2*((-24*I)*Pi - 2*Pi^2))*Log[2] + 
      ((-12*I)*Pi - (4*I)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(12*Pi^2 + 12*ct^2*Pi^2 + ((-24*I)*Pi - (24*I)*ct^2*Pi)*
         Log[2]) + G[{1}, ct]*(12*Pi^2 + 12*ct^2*Pi^2 + 
        ((-24*I)*Pi - (24*I)*ct^2*Pi)*Log[2]) + 
      (24*Pi^2 + 24*ct^2*Pi^2 + ((-72*I)*Pi - (72*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((-72*I)*Pi - (72*I)*ct^2*Pi)*G[{1}, ct] + 
        ((-48*I)*Pi - (48*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((-72*I)*Pi - (72*I)*ct^2*Pi)*Log[b]^2 - 9*Zeta[3] + 
      ct^2*(108 + 6*Pi^2 - ((4*I)/3)*Pi^3 + 9*Zeta[3])) + 
    b^4*(-81 - (9*I)*Pi - 2*Pi^2 + ((2*I)/3)*Pi^3 + 
      ((-30*I)*Pi + (48*I)*ct^2*Pi - (54*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((-30*I)*Pi + (48*I)*ct^2*Pi - (54*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((-30*I)*Pi + (48*I)*ct^2*Pi - (54*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((-30*I)*Pi + (48*I)*ct^2*Pi - (54*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      ((16*I)*Pi + 8*Pi^2 + ct^4*((-20*I)*Pi - 4*Pi^2) + 
        ct^2*((-28*I)*Pi + 4*Pi^2))*Log[2] + 
      ((-4*I)*Pi - (8*I)*ct^2*Pi + (4*I)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(10*Pi^2 + 18*ct^4*Pi^2 + ct^2*((-48*I)*Pi - 16*Pi^2) + 
        ((-20*I)*Pi + (32*I)*ct^2*Pi - (36*I)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*(10*Pi^2 + 18*ct^4*Pi^2 + ct^2*((-48*I)*Pi - 16*Pi^2) + 
        ((-20*I)*Pi + (32*I)*ct^2*Pi - (36*I)*ct^4*Pi)*Log[2]) + 
      (20*Pi^2 + 36*ct^4*Pi^2 + ct^2*((-96*I)*Pi - 32*Pi^2) + 
        ((-60*I)*Pi + (96*I)*ct^2*Pi - (108*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((-60*I)*Pi + (96*I)*ct^2*Pi - (108*I)*ct^4*Pi)*G[{1}, ct] + 
        ((-40*I)*Pi + (64*I)*ct^2*Pi - (72*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((-60*I)*Pi + (96*I)*ct^2*Pi - (108*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(18 + (18*I)*Pi + 15*Pi^2 + ((8*I)/3)*Pi^3 - 18*Zeta[3]) + 
      ct^4*(63 - (9*I)*Pi + 3*Pi^2 - ((8*I)/3)*Pi^3 + 18*Zeta[3]))), 
 eps*(b^2*(8 - 8*ct^2) + b^4*(16*ct^2 - 16*ct^4) + (4*I)*Pi) + 
  eps^2*(b^4*(-8 + ct^2*(16 + (16*I)*Pi) + ct^4*(-8 - (18*I)*Pi)) + 
    b^2*(-8 + ct^2*(8 - (12*I)*Pi) + (8*I)*Pi) - 4*Pi^2 - 
    (4*I)*Pi*G[{-1}, ct] - (4*I)*Pi*G[{1}, ct] - (8*I)*Pi*Log[b]) + 
  eps^3*((-2*I)*Pi^3 + 4*Pi^2*G[{-1}, ct] + 4*Pi^2*G[{1}, ct] + 
    (4*I)*Pi*G[{-1, -1}, ct] + (4*I)*Pi*G[{-1, 1}, ct] + 
    (4*I)*Pi*G[{1, -1}, ct] + (4*I)*Pi*G[{1, 1}, ct] + 
    (8*Pi^2 + (8*I)*Pi*G[{-1}, ct] + (8*I)*Pi*G[{1}, ct])*Log[b] + 
    (8*I)*Pi*Log[b]^2 + b^4*(8 - (9*I)*Pi - Pi^2 + 
      ct^2*(-8 + (18*I)*Pi - 8*Pi^2) + ct^4*((-7*I)*Pi + 11*Pi^2) + 
      (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct] + (4*I)*Pi*Log[b]) + 
    b^2*(8 - (12*I)*Pi - 6*Pi^2 + ct^2*(-8 + (12*I)*Pi + 10*Pi^2) + 
      (4*I)*Pi*G[{-1}, ct] + (4*I)*Pi*G[{1}, ct] + (8*I)*Pi*Log[b])) + 
  eps^4*((2*Pi^4)/3 + (2*I)*Pi^3*G[{-1}, ct] + (2*I)*Pi^3*G[{1}, ct] - 
    4*Pi^2*G[{-1, -1}, ct] - 4*Pi^2*G[{-1, 1}, ct] - 4*Pi^2*G[{1, -1}, ct] - 
    4*Pi^2*G[{1, 1}, ct] - (4*I)*Pi*G[{-1, -1, -1}, ct] - 
    (4*I)*Pi*G[{-1, -1, 1}, ct] - (4*I)*Pi*G[{-1, 1, -1}, ct] - 
    (4*I)*Pi*G[{-1, 1, 1}, ct] - (4*I)*Pi*G[{1, -1, -1}, ct] - 
    (4*I)*Pi*G[{1, -1, 1}, ct] - (4*I)*Pi*G[{1, 1, -1}, ct] - 
    (4*I)*Pi*G[{1, 1, 1}, ct] + ((4*I)*Pi^3 - 8*Pi^2*G[{-1}, ct] - 
      8*Pi^2*G[{1}, ct] - (8*I)*Pi*G[{-1, -1}, ct] - 
      (8*I)*Pi*G[{-1, 1}, ct] - (8*I)*Pi*G[{1, -1}, ct] - 
      (8*I)*Pi*G[{1, 1}, ct])*Log[b] + (-8*Pi^2 - (8*I)*Pi*G[{-1}, ct] - 
      (8*I)*Pi*G[{1}, ct])*Log[b]^2 - ((16*I)/3)*Pi*Log[b]^3 + 
    b^4*(-8 + ((23*I)/2)*Pi + (13*Pi^2)/2 - ((4*I)/3)*Pi^3 + 
      ct^2*(8 - (11*I)*Pi - 11*Pi^2 - ((8*I)/3)*Pi^3) + 
      ct^4*((-I/2)*Pi + (5*Pi^2)/2 + (5*I)*Pi^3) + ((-2*I)*Pi - 2*Pi^2)*
       G[{-1}, ct] + ((-2*I)*Pi - 2*Pi^2)*G[{1}, ct] - 
      (2*I)*Pi*G[{-1, -1}, ct] - (2*I)*Pi*G[{-1, 1}, ct] - 
      (2*I)*Pi*G[{1, -1}, ct] - (2*I)*Pi*G[{1, 1}, ct] + 
      ((-4*I)*Pi - 4*Pi^2 - (4*I)*Pi*G[{-1}, ct] - (4*I)*Pi*G[{1}, ct])*
       Log[b] - (4*I)*Pi*Log[b]^2) + b^2*(-8 + (12*I)*Pi + 10*Pi^2 - 
      (4*I)*Pi^3 + ct^2*(8 - (12*I)*Pi - 10*Pi^2 + (6*I)*Pi^3) - 
      4*Pi^2*G[{-1}, ct] - 4*Pi^2*G[{1}, ct] - (4*I)*Pi*G[{-1, -1}, ct] - 
      (4*I)*Pi*G[{-1, 1}, ct] - (4*I)*Pi*G[{1, -1}, ct] - 
      (4*I)*Pi*G[{1, 1}, ct] + (-8*Pi^2 - (8*I)*Pi*G[{-1}, ct] - 
        (8*I)*Pi*G[{1}, ct])*Log[b] - (8*I)*Pi*Log[b]^2)), 
 eps^2*(b^3*(-ct + ct^3*(2/3 - (I/6)*Pi)) + 
    b^4*(-3/2 - ct^2 + ct^4*(17/6 - (I/8)*Pi) - ((3*I)/4)*Pi) + 
    b^2*(-2 + ct^2*(5/2 - (I/4)*Pi) - ((3*I)/2)*Pi) - (I/2)*b*ct*Pi + 
    (7*Pi^2)/8 - I*Pi*G[{-1}, ct] - I*Pi*G[{1}, ct] - ((3*I)/2)*Pi*Log[2] - 
    (2*I)*Pi*Log[b]) + eps^3*(((13*I)/12)*Pi^3 + Pi^2*G[{-1}, ct] + 
    Pi^2*G[{1}, ct] + I*Pi*G[{-1, -1}, ct] + I*Pi*G[{-1, 1}, ct] + 
    I*Pi*G[{1, -1}, ct] + I*Pi*G[{1, 1}, ct] + (17*Pi^2*Log[2])/8 - 
    (I/4)*Pi*Log[2]^2 + (2*Pi^2 + (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct])*
     Log[b] + (2*I)*Pi*Log[b]^2 + b*(-(ct*Pi^2)/8 + (2*I)*ct*Pi*G[{-1}, ct] + 
      (2*I)*ct*Pi*G[{1}, ct] + (I/2)*ct*Pi*Log[2] + (4*I)*ct*Pi*Log[b]) + 
    b^2*(2 - (6*I)*Pi - (11*Pi^2)/8 + ct^2*(-2 + ((27*I)/4)*Pi + 
        (55*Pi^2)/16) + ((4*I)*Pi - (3*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((4*I)*Pi - (3*I)*ct^2*Pi)*G[{1}, ct] + 
      (((11*I)/2)*Pi - ((23*I)/4)*ct^2*Pi)*Log[2] + 
      ((8*I)*Pi - (6*I)*ct^2*Pi)*Log[b]) + 
    b^3*(ct*(4 - ((3*I)/2)*Pi - (7*Pi^2)/2) + 
      ct^3*(-31/6 + ((53*I)/12)*Pi + (83*Pi^2)/24) + 
      ((4*I)*ct*Pi - ((10*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
      ((4*I)*ct*Pi - ((10*I)/3)*ct^3*Pi)*G[{1}, ct] + 
      ((6*I)*ct*Pi - ((35*I)/6)*ct^3*Pi)*Log[2] + 
      ((8*I)*ct*Pi - ((20*I)/3)*ct^3*Pi)*Log[b]) + 
    b^4*(5 + ((7*I)/4)*Pi + (17*Pi^2)/16 + ct^2*(-17/2 - ((27*I)/4)*Pi - 
        7*Pi^2) + ct^4*(103/24 + ((95*I)/16)*Pi + (223*Pi^2)/32) + 
      ((8*I)*ct^2*Pi - ((15*I)/2)*ct^4*Pi)*G[{-1}, ct] + 
      ((8*I)*ct^2*Pi - ((15*I)/2)*ct^4*Pi)*G[{1}, ct] + 
      ((-I/4)*Pi + (12*I)*ct^2*Pi - ((95*I)/8)*ct^4*Pi)*Log[2] + 
      ((16*I)*ct^2*Pi - (15*I)*ct^4*Pi)*Log[b]) + (63*Zeta[3])/16) + 
  eps^4*((-3*Pi^4)/5 + I*Pi*G[{-1, -1, -1}, ct] + I*Pi*G[{-1, -1, 1}, ct] + 
    I*Pi*G[{-1, 1, -1}, ct] + I*Pi*G[{-1, 1, 1}, ct] + 
    I*Pi*G[{1, -1, -1}, ct] + I*Pi*G[{1, -1, 1}, ct] + 
    I*Pi*G[{1, 1, -1}, ct] + I*Pi*G[{1, 1, 1}, ct] + 
    ((13*I)/12)*Pi^3*Log[2] - (5*Pi^2*Log[2]^2)/4 + ((3*I)/4)*Pi*Log[2]^3 + 
    (3*Log[2]^4)/16 + G[{-1, -1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + I*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + I*Pi*Log[2]^2) + 
    ((-I/3)*Pi^3 + (2*I)*Pi*G[{-1, -1}, ct] + (2*I)*Pi*G[{-1, 1}, ct] + 
      (2*I)*Pi*G[{1, -1}, ct] + (2*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      (2*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (4*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-6*Pi^2 + (4*I)*Pi*Log[2]))*Log[b] + 
    (-6*Pi^2 + (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct] + (4*I)*Pi*Log[2])*
     Log[b]^2 + ((4*I)/3)*Pi*Log[b]^3 + (9*PolyLog[4, 1/2])/2 + 
    ((75*I)/8)*Pi*Zeta[3] + b*((-4*I)*ct*Pi*G[{-1, -1}, ct] - 
      (4*I)*ct*Pi*G[{-1, 1}, ct] - (4*I)*ct*Pi*G[{1, -1}, ct] - 
      (4*I)*ct*Pi*G[{1, 1}, ct] + (ct*Pi^2*Log[2])/8 - 
      (2*I)*ct*Pi*G[{-1}, ct]*Log[2] - (2*I)*ct*Pi*G[{1}, ct]*Log[2] - 
      (I/4)*ct*Pi*Log[2]^2 + ((-8*I)*ct*Pi*G[{-1}, ct] - 
        (8*I)*ct*Pi*G[{1}, ct] - (4*I)*ct*Pi*Log[2])*Log[b] - 
      (8*I)*ct*Pi*Log[b]^2 + ct*((I/12)*Pi^3 + (63*Zeta[3])/16)) + 
    b^3*(((-4*I)*ct*Pi + ((8*I)/3)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((-4*I)*ct*Pi + ((8*I)/3)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-4*I)*ct*Pi + ((8*I)/3)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-4*I)*ct*Pi + ((8*I)/3)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct*(((-5*I)/2)*Pi - (17*Pi^2)/2) + ct^3*((I/4)*Pi + (205*Pi^2)/24))*
       Log[2] + (I*ct*Pi - ((13*I)/12)*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(ct*((-4*I)*Pi - 4*Pi^2) + ct^3*((-I)*Pi + 4*Pi^2) - 
        ((2*I)/3)*ct^3*Pi*Log[2]) + G[{1}, ct]*(ct*((-4*I)*Pi - 4*Pi^2) + 
        ct^3*((-I)*Pi + 4*Pi^2) - ((2*I)/3)*ct^3*Pi*Log[2]) + 
      (ct*((-8*I)*Pi - 8*Pi^2) + ct^3*((-2*I)*Pi + 8*Pi^2) + 
        ((-8*I)*ct*Pi + ((16*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
        ((-8*I)*ct*Pi + ((16*I)/3)*ct^3*Pi)*G[{1}, ct] - 
        ((4*I)/3)*ct^3*Pi*Log[2])*Log[b] + 
      ((-8*I)*ct*Pi + ((16*I)/3)*ct^3*Pi)*Log[b]^2 + 
      ct*(-8 + (4*I)*Pi + (21*Pi^2)/8 - ((13*I)/3)*Pi^3 - (63*Zeta[3])/4) + 
      ct^3*(8 - ((15*I)/4)*Pi - (139*Pi^2)/48 + ((157*I)/36)*Pi^3 + 
        (273*Zeta[3])/16)) + b^2*(2 + (10*I)*Pi + (21*Pi^2)/2 - (4*I)*Pi^3 + 
      (2*I)*ct^2*Pi*G[{-1, -1}, ct] + (2*I)*ct^2*Pi*G[{-1, 1}, ct] + 
      (2*I)*ct^2*Pi*G[{1, -1}, ct] + (2*I)*ct^2*Pi*G[{1, 1}, ct] + 
      ((-8*I)*Pi - (93*Pi^2)/8 + ct^2*(((33*I)/4)*Pi + (137*Pi^2)/16))*
       Log[2] + (((13*I)/4)*Pi - ((9*I)/8)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-2*I)*Pi - 8*Pi^2 + ct^2*(I*Pi + 4*Pi^2) + 
        ((4*I)*Pi - I*ct^2*Pi)*Log[2]) + G[{1}, ct]*((-2*I)*Pi - 8*Pi^2 + 
        ct^2*(I*Pi + 4*Pi^2) + ((4*I)*Pi - I*ct^2*Pi)*Log[2]) + 
      ((-4*I)*Pi - 16*Pi^2 + ct^2*((2*I)*Pi + 8*Pi^2) + 
        (4*I)*ct^2*Pi*G[{-1}, ct] + (4*I)*ct^2*Pi*G[{1}, ct] + 
        ((8*I)*Pi - (2*I)*ct^2*Pi)*Log[2])*Log[b] + (4*I)*ct^2*Pi*Log[b]^2 - 
      (315*Zeta[3])/16 + ct^2*(-2 - (10*I)*Pi - (169*Pi^2)/16 + 
        ((35*I)/8)*Pi^3 + (567*Zeta[3])/32)) + 
    b^4*(-1/2 + ((89*I)/4)*Pi + (79*Pi^2)/16 + (I/6)*Pi^3 + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (((-57*I)/4)*Pi - (25*Pi^2)/16 + ct^2*(((79*I)/4)*Pi - 17*Pi^2) + 
        ct^4*(((-133*I)/48)*Pi + (545*Pi^2)/32))*Log[2] + 
      (((9*I)/8)*Pi + (2*I)*ct^2*Pi - ((33*I)/16)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + ct^2*((11*I)*Pi - 8*Pi^2) + 
        ct^4*(((-5*I)/12)*Pi + 8*Pi^2) + ((2*I)*Pi - (I/2)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + ct^2*((11*I)*Pi - 8*Pi^2) + 
        ct^4*(((-5*I)/12)*Pi + 8*Pi^2) + ((2*I)*Pi - (I/2)*ct^4*Pi)*Log[2]) + 
      ((-19*I)*Pi - 4*Pi^2 + ct^2*((22*I)*Pi - 16*Pi^2) + 
        ct^4*(((-5*I)/6)*Pi + 16*Pi^2) + ((4*I)*Pi - (16*I)*ct^2*Pi + 
          (14*I)*ct^4*Pi)*G[{-1}, ct] + ((4*I)*Pi - (16*I)*ct^2*Pi + 
          (14*I)*ct^4*Pi)*G[{1}, ct] + ((4*I)*Pi - I*ct^4*Pi)*Log[2])*
       Log[b] + ((4*I)*Pi - (16*I)*ct^2*Pi + (14*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(3 - ((133*I)/4)*Pi - (67*Pi^2)/16 - ((26*I)/3)*Pi^3 - 
        (63*Zeta[3])/2) - (63*Zeta[3])/32 + 
      ct^4*(-17/8 + ((257*I)/24)*Pi - (683*Pi^2)/192 + ((139*I)/16)*Pi^3 + 
        (2079*Zeta[3])/64))), 
 eps^2*(b^3*(ct + ct^3*(-2/3 + (I/6)*Pi)) + 
    b^4*(-3/2 - ct^2 + ct^4*(17/6 - (I/8)*Pi) - ((3*I)/4)*Pi) + 
    b^2*(-2 + ct^2*(5/2 - (I/4)*Pi) - ((3*I)/2)*Pi) + (I/2)*b*ct*Pi + 
    (7*Pi^2)/8 - I*Pi*G[{-1}, ct] - I*Pi*G[{1}, ct] - ((3*I)/2)*Pi*Log[2] - 
    (2*I)*Pi*Log[b]) + eps^3*(((13*I)/12)*Pi^3 + Pi^2*G[{-1}, ct] + 
    Pi^2*G[{1}, ct] + I*Pi*G[{-1, -1}, ct] + I*Pi*G[{-1, 1}, ct] + 
    I*Pi*G[{1, -1}, ct] + I*Pi*G[{1, 1}, ct] + (17*Pi^2*Log[2])/8 - 
    (I/4)*Pi*Log[2]^2 + (2*Pi^2 + (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct])*
     Log[b] + (2*I)*Pi*Log[b]^2 + b*((ct*Pi^2)/8 - (2*I)*ct*Pi*G[{-1}, ct] - 
      (2*I)*ct*Pi*G[{1}, ct] - (I/2)*ct*Pi*Log[2] - (4*I)*ct*Pi*Log[b]) + 
    b^2*(2 - (6*I)*Pi - (11*Pi^2)/8 + ct^2*(-2 + ((27*I)/4)*Pi + 
        (55*Pi^2)/16) + ((4*I)*Pi - (3*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((4*I)*Pi - (3*I)*ct^2*Pi)*G[{1}, ct] + 
      (((11*I)/2)*Pi - ((23*I)/4)*ct^2*Pi)*Log[2] + 
      ((8*I)*Pi - (6*I)*ct^2*Pi)*Log[b]) + 
    b^3*(ct^3*(31/6 - ((53*I)/12)*Pi - (83*Pi^2)/24) + 
      ct*(-4 + ((3*I)/2)*Pi + (7*Pi^2)/2) + 
      ((-4*I)*ct*Pi + ((10*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
      ((-4*I)*ct*Pi + ((10*I)/3)*ct^3*Pi)*G[{1}, ct] + 
      ((-6*I)*ct*Pi + ((35*I)/6)*ct^3*Pi)*Log[2] + 
      ((-8*I)*ct*Pi + ((20*I)/3)*ct^3*Pi)*Log[b]) + 
    b^4*(5 + ((7*I)/4)*Pi + (17*Pi^2)/16 + ct^2*(-17/2 - ((27*I)/4)*Pi - 
        7*Pi^2) + ct^4*(103/24 + ((95*I)/16)*Pi + (223*Pi^2)/32) + 
      ((8*I)*ct^2*Pi - ((15*I)/2)*ct^4*Pi)*G[{-1}, ct] + 
      ((8*I)*ct^2*Pi - ((15*I)/2)*ct^4*Pi)*G[{1}, ct] + 
      ((-I/4)*Pi + (12*I)*ct^2*Pi - ((95*I)/8)*ct^4*Pi)*Log[2] + 
      ((16*I)*ct^2*Pi - (15*I)*ct^4*Pi)*Log[b]) + (63*Zeta[3])/16) + 
  eps^4*((-3*Pi^4)/5 + I*Pi*G[{-1, -1, -1}, ct] + I*Pi*G[{-1, -1, 1}, ct] + 
    I*Pi*G[{-1, 1, -1}, ct] + I*Pi*G[{-1, 1, 1}, ct] + 
    I*Pi*G[{1, -1, -1}, ct] + I*Pi*G[{1, -1, 1}, ct] + 
    I*Pi*G[{1, 1, -1}, ct] + I*Pi*G[{1, 1, 1}, ct] + 
    ((13*I)/12)*Pi^3*Log[2] - (5*Pi^2*Log[2]^2)/4 + ((3*I)/4)*Pi*Log[2]^3 + 
    (3*Log[2]^4)/16 + G[{-1, -1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + I*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + I*Pi*Log[2]^2) + 
    ((-I/3)*Pi^3 + (2*I)*Pi*G[{-1, -1}, ct] + (2*I)*Pi*G[{-1, 1}, ct] + 
      (2*I)*Pi*G[{1, -1}, ct] + (2*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      (2*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (4*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-6*Pi^2 + (4*I)*Pi*Log[2]))*Log[b] + 
    (-6*Pi^2 + (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct] + (4*I)*Pi*Log[2])*
     Log[b]^2 + ((4*I)/3)*Pi*Log[b]^3 + (9*PolyLog[4, 1/2])/2 + 
    b*((4*I)*ct*Pi*G[{-1, -1}, ct] + (4*I)*ct*Pi*G[{-1, 1}, ct] + 
      (4*I)*ct*Pi*G[{1, -1}, ct] + (4*I)*ct*Pi*G[{1, 1}, ct] - 
      (ct*Pi^2*Log[2])/8 + (2*I)*ct*Pi*G[{-1}, ct]*Log[2] + 
      (2*I)*ct*Pi*G[{1}, ct]*Log[2] + (I/4)*ct*Pi*Log[2]^2 + 
      ((8*I)*ct*Pi*G[{-1}, ct] + (8*I)*ct*Pi*G[{1}, ct] + (4*I)*ct*Pi*Log[2])*
       Log[b] + (8*I)*ct*Pi*Log[b]^2 + ct*((-I/12)*Pi^3 - (63*Zeta[3])/16)) + 
    ((75*I)/8)*Pi*Zeta[3] + b^3*(((4*I)*ct*Pi - ((8*I)/3)*ct^3*Pi)*
       G[{-1, -1}, ct] + ((4*I)*ct*Pi - ((8*I)/3)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((4*I)*ct*Pi - ((8*I)/3)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((4*I)*ct*Pi - ((8*I)/3)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct^3*((-I/4)*Pi - (205*Pi^2)/24) + ct*(((5*I)/2)*Pi + (17*Pi^2)/2))*
       Log[2] + ((-I)*ct*Pi + ((13*I)/12)*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(ct^3*(I*Pi - 4*Pi^2) + ct*((4*I)*Pi + 4*Pi^2) + 
        ((2*I)/3)*ct^3*Pi*Log[2]) + G[{1}, ct]*(ct^3*(I*Pi - 4*Pi^2) + 
        ct*((4*I)*Pi + 4*Pi^2) + ((2*I)/3)*ct^3*Pi*Log[2]) + 
      (ct^3*((2*I)*Pi - 8*Pi^2) + ct*((8*I)*Pi + 8*Pi^2) + 
        ((8*I)*ct*Pi - ((16*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
        ((8*I)*ct*Pi - ((16*I)/3)*ct^3*Pi)*G[{1}, ct] + 
        ((4*I)/3)*ct^3*Pi*Log[2])*Log[b] + ((8*I)*ct*Pi - ((16*I)/3)*ct^3*Pi)*
       Log[b]^2 + ct^3*(-8 + ((15*I)/4)*Pi + (139*Pi^2)/48 - 
        ((157*I)/36)*Pi^3 - (273*Zeta[3])/16) + 
      ct*(8 - (4*I)*Pi - (21*Pi^2)/8 + ((13*I)/3)*Pi^3 + (63*Zeta[3])/4)) + 
    b^2*(2 + (10*I)*Pi + (21*Pi^2)/2 - (4*I)*Pi^3 + 
      (2*I)*ct^2*Pi*G[{-1, -1}, ct] + (2*I)*ct^2*Pi*G[{-1, 1}, ct] + 
      (2*I)*ct^2*Pi*G[{1, -1}, ct] + (2*I)*ct^2*Pi*G[{1, 1}, ct] + 
      ((-8*I)*Pi - (93*Pi^2)/8 + ct^2*(((33*I)/4)*Pi + (137*Pi^2)/16))*
       Log[2] + (((13*I)/4)*Pi - ((9*I)/8)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-2*I)*Pi - 8*Pi^2 + ct^2*(I*Pi + 4*Pi^2) + 
        ((4*I)*Pi - I*ct^2*Pi)*Log[2]) + G[{1}, ct]*((-2*I)*Pi - 8*Pi^2 + 
        ct^2*(I*Pi + 4*Pi^2) + ((4*I)*Pi - I*ct^2*Pi)*Log[2]) + 
      ((-4*I)*Pi - 16*Pi^2 + ct^2*((2*I)*Pi + 8*Pi^2) + 
        (4*I)*ct^2*Pi*G[{-1}, ct] + (4*I)*ct^2*Pi*G[{1}, ct] + 
        ((8*I)*Pi - (2*I)*ct^2*Pi)*Log[2])*Log[b] + (4*I)*ct^2*Pi*Log[b]^2 - 
      (315*Zeta[3])/16 + ct^2*(-2 - (10*I)*Pi - (169*Pi^2)/16 + 
        ((35*I)/8)*Pi^3 + (567*Zeta[3])/32)) + 
    b^4*(-1/2 + ((89*I)/4)*Pi + (79*Pi^2)/16 + (I/6)*Pi^3 + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((2*I)*Pi - (8*I)*ct^2*Pi + (7*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (((-57*I)/4)*Pi - (25*Pi^2)/16 + ct^2*(((79*I)/4)*Pi - 17*Pi^2) + 
        ct^4*(((-133*I)/48)*Pi + (545*Pi^2)/32))*Log[2] + 
      (((9*I)/8)*Pi + (2*I)*ct^2*Pi - ((33*I)/16)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + ct^2*((11*I)*Pi - 8*Pi^2) + 
        ct^4*(((-5*I)/12)*Pi + 8*Pi^2) + ((2*I)*Pi - (I/2)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*(((-19*I)/2)*Pi - 2*Pi^2 + ct^2*((11*I)*Pi - 8*Pi^2) + 
        ct^4*(((-5*I)/12)*Pi + 8*Pi^2) + ((2*I)*Pi - (I/2)*ct^4*Pi)*Log[2]) + 
      ((-19*I)*Pi - 4*Pi^2 + ct^2*((22*I)*Pi - 16*Pi^2) + 
        ct^4*(((-5*I)/6)*Pi + 16*Pi^2) + ((4*I)*Pi - (16*I)*ct^2*Pi + 
          (14*I)*ct^4*Pi)*G[{-1}, ct] + ((4*I)*Pi - (16*I)*ct^2*Pi + 
          (14*I)*ct^4*Pi)*G[{1}, ct] + ((4*I)*Pi - I*ct^4*Pi)*Log[2])*
       Log[b] + ((4*I)*Pi - (16*I)*ct^2*Pi + (14*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(3 - ((133*I)/4)*Pi - (67*Pi^2)/16 - ((26*I)/3)*Pi^3 - 
        (63*Zeta[3])/2) - (63*Zeta[3])/32 + 
      ct^4*(-17/8 + ((257*I)/24)*Pi - (683*Pi^2)/192 + ((139*I)/16)*Pi^3 + 
        (2079*Zeta[3])/64))), 
 eps^2*(b^4*(-8 + 8*ct^4 - (4*I)*Pi) + b^2*(-8 + 8*ct^2 - (8*I)*Pi) + 
    4*Pi^2 - (4*I)*Pi*G[{-1}, ct] - (4*I)*Pi*G[{1}, ct] - (8*I)*Pi*Log[2] - 
    (8*I)*Pi*Log[b]) + eps^3*(((4*I)/3)*Pi^3 + (14*I)*Pi*G[{-1, -1}, ct] + 
    (14*I)*Pi*G[{-1, 1}, ct] + (14*I)*Pi*G[{1, -1}, ct] + 
    (14*I)*Pi*G[{1, 1}, ct] - (12*I)*b*ct*Pi*Log[2] + 4*Pi^2*Log[2] + 
    (2*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    G[{1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    (-12*Pi^2 + (28*I)*Pi*G[{-1}, ct] + (28*I)*Pi*G[{1}, ct] + 
      (24*I)*Pi*Log[2])*Log[b] + (28*I)*Pi*Log[b]^2 + 
    b^2*(28 - (8*I)*Pi - 5*Pi^2 + ct^2*(-28 + (2*I)*Pi + Pi^2) + 
      (20*I)*Pi*G[{-1}, ct] + (20*I)*Pi*G[{1}, ct] + 
      ((24*I)*Pi - (10*I)*ct^2*Pi)*Log[2] + (40*I)*Pi*Log[b]) + 
    b^3*(-9*ct*Pi^2 + ct^3*((2*I)*Pi + 9*Pi^2) + 
      ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*G[{1}, ct] + 
      ((20*I)*ct*Pi - (24*I)*ct^3*Pi)*Log[2] + 
      ((16*I)*ct*Pi - (16*I)*ct^3*Pi)*Log[b]) + 
    b^4*(34 + (6*I)*Pi + 2*Pi^2 + ct^2*(-40 - 18*Pi^2) + 
      ct^4*(6 + ((7*I)/2)*Pi + 14*Pi^2) + ((6*I)*Pi + (16*I)*ct^2*Pi - 
        (12*I)*ct^4*Pi)*G[{-1}, ct] + ((6*I)*Pi + (16*I)*ct^2*Pi - 
        (12*I)*ct^4*Pi)*G[{1}, ct] + ((2*I)*Pi + (40*I)*ct^2*Pi - 
        (35*I)*ct^4*Pi)*Log[2] + ((12*I)*Pi + (32*I)*ct^2*Pi - 
        (24*I)*ct^4*Pi)*Log[b])) + 
  eps^4*(-Pi^4/3 - (34*I)*Pi*G[{-1, -1, -1}, ct] - 
    (34*I)*Pi*G[{-1, -1, 1}, ct] - (34*I)*Pi*G[{-1, 1, -1}, ct] - 
    (34*I)*Pi*G[{-1, 1, 1}, ct] - (34*I)*Pi*G[{1, -1, -1}, ct] - 
    (34*I)*Pi*G[{1, -1, 1}, ct] - (34*I)*Pi*G[{1, 1, -1}, ct] - 
    (34*I)*Pi*G[{1, 1, 1}, ct] - ((2*I)/3)*Pi^3*Log[2] - 4*Pi^2*Log[2]^2 + 
    ((2*I)/3)*Pi*Log[2]^3 + G[{-1, -1}, ct]*(6*Pi^2 - (12*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(6*Pi^2 - (12*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(6*Pi^2 - (12*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(6*Pi^2 - (12*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-3*I)*Pi^3 - 12*Pi^2*Log[2]) + 
    G[{1}, ct]*((-3*I)*Pi^3 - 12*Pi^2*Log[2]) + 
    ((-6*I)*Pi^3 - (68*I)*Pi*G[{-1, -1}, ct] - (68*I)*Pi*G[{-1, 1}, ct] - 
      (68*I)*Pi*G[{1, -1}, ct] - (68*I)*Pi*G[{1, 1}, ct] - 24*Pi^2*Log[2] + 
      G[{-1}, ct]*(12*Pi^2 - (24*I)*Pi*Log[2]) + 
      G[{1}, ct]*(12*Pi^2 - (24*I)*Pi*Log[2]))*Log[b] + 
    (12*Pi^2 - (68*I)*Pi*G[{-1}, ct] - (68*I)*Pi*G[{1}, ct] - 
      (24*I)*Pi*Log[2])*Log[b]^2 - ((136*I)/3)*Pi*Log[b]^3 + 
    b*((24*I)*ct*Pi*G[{-1}, ct]*Log[2] + (24*I)*ct*Pi*G[{1}, ct]*Log[2] + 
      (6*I)*ct*Pi*Log[2]^2 + (48*I)*ct*Pi*Log[2]*Log[b]) - 
    ((13*I)/2)*Pi*Zeta[3] + b^2*(-68 + (40*I)*Pi + 8*Pi^2 - (I/3)*Pi^3 + 
      ((-52*I)*Pi + (12*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((-52*I)*Pi + (12*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-52*I)*Pi + (12*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-52*I)*Pi + (12*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      ((-8*I)*Pi - 11*Pi^2 + ct^2*((14*I)*Pi - 5*Pi^2))*Log[2] + 
      ((-8*I)*Pi + (9*I)*ct^2*Pi)*Log[2]^2 + G[{-1}, ct]*
       (12*Pi^2 + ct^2*((12*I)*Pi - 12*Pi^2) + ((-40*I)*Pi + (28*I)*ct^2*Pi)*
         Log[2]) + G[{1}, ct]*(12*Pi^2 + ct^2*((12*I)*Pi - 12*Pi^2) + 
        ((-40*I)*Pi + (28*I)*ct^2*Pi)*Log[2]) + 
      (24*Pi^2 + ct^2*((24*I)*Pi - 24*Pi^2) + ((-104*I)*Pi + (24*I)*ct^2*Pi)*
         G[{-1}, ct] + ((-104*I)*Pi + (24*I)*ct^2*Pi)*G[{1}, ct] + 
        ((-80*I)*Pi + (56*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((-104*I)*Pi + (24*I)*ct^2*Pi)*Log[b]^2 + 
      ct^2*(68 - (40*I)*Pi - 8*Pi^2 - (3*I)*Pi^3 - (63*Zeta[3])/2) + 
      (63*Zeta[3])/2) + b^3*(((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*
       G[{-1, -1}, ct] + ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct*((24*I)*Pi - 7*Pi^2) + ct^3*((-2*I)*Pi + 7*Pi^2))*Log[2] + 
      ((-10*I)*ct*Pi + (12*I)*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(16*ct*Pi^2 + ct^3*((-4*I)*Pi - 16*Pi^2) + 
        ((-32*I)*ct*Pi + (40*I)*ct^3*Pi)*Log[2]) + 
      G[{1}, ct]*(16*ct*Pi^2 + ct^3*((-4*I)*Pi - 16*Pi^2) + 
        ((-32*I)*ct*Pi + (40*I)*ct^3*Pi)*Log[2]) + 
      (32*ct*Pi^2 + ct^3*((-8*I)*Pi - 32*Pi^2) + 
        ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{-1}, ct] + 
        ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{1}, ct] + 
        ((-64*I)*ct*Pi + (80*I)*ct^3*Pi)*Log[2])*Log[b] + 
      ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*Log[b]^2 + 
      ct^3*((2*I)*Pi - 3*Pi^2 + ((8*I)/3)*Pi^3 - (63*Zeta[3])/2) + 
      ct*(3*Pi^2 - ((8*I)/3)*Pi^3 + (63*Zeta[3])/2)) + 
    b^4*(-95 + (33*I)*Pi + 11*Pi^2 + ((7*I)/6)*Pi^3 + 
      ((-10*I)*Pi - (64*I)*ct^2*Pi + (54*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((-10*I)*Pi - (64*I)*ct^2*Pi + (54*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((-10*I)*Pi - (64*I)*ct^2*Pi + (54*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((-10*I)*Pi - (64*I)*ct^2*Pi + (54*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      ((-36*I)*Pi - 2*Pi^2 + ct^2*((36*I)*Pi - 14*Pi^2) + 
        ct^4*(((-3*I)/2)*Pi + 8*Pi^2))*Log[2] + 
      (I*Pi - (20*I)*ct^2*Pi + ((39*I)/2)*ct^4*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-34*I)*Pi - 2*Pi^2 + ct^4*((15*I)*Pi - 30*Pi^2) + 
        ct^2*((4*I)*Pi + 32*Pi^2) + ((-4*I)*Pi - (64*I)*ct^2*Pi + 
          (62*I)*ct^4*Pi)*Log[2]) + G[{1}, ct]*((-34*I)*Pi - 2*Pi^2 + 
        ct^4*((15*I)*Pi - 30*Pi^2) + ct^2*((4*I)*Pi + 32*Pi^2) + 
        ((-4*I)*Pi - (64*I)*ct^2*Pi + (62*I)*ct^4*Pi)*Log[2]) + 
      ((-68*I)*Pi - 4*Pi^2 + ct^4*((30*I)*Pi - 60*Pi^2) + 
        ct^2*((8*I)*Pi + 64*Pi^2) + ((-20*I)*Pi - (128*I)*ct^2*Pi + 
          (108*I)*ct^4*Pi)*G[{-1}, ct] + ((-20*I)*Pi - (128*I)*ct^2*Pi + 
          (108*I)*ct^4*Pi)*G[{1}, ct] + ((-8*I)*Pi - (128*I)*ct^2*Pi + 
          (124*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((-20*I)*Pi - (128*I)*ct^2*Pi + (108*I)*ct^4*Pi)*Log[b]^2 + 
      ct^4*(-39 - (19*I)*Pi - (37*Pi^2)/2 + ((5*I)/2)*Pi^3 - 63*Zeta[3]) + 
      ct^2*(134 - (2*I)*Pi + (7*Pi^2)/2 - ((16*I)/3)*Pi^3 + 63*Zeta[3]))), 
 eps^2*(b^3*(ct*(6 - (3*I)*Pi) + ct^3*(-6 + (4*I)*Pi)) + 
    b^2*(-6 + ct^2*(6 + ((3*I)/2)*Pi) - (6*I)*Pi) + (3*I)*b*ct*Pi + 3*Pi^2 + 
    b^4*(-6 + ct^2*(6 - (6*I)*Pi) - ((3*I)/2)*Pi + ((21*I)/4)*ct^4*Pi) - 
    (3*I)*Pi*G[{-1}, ct] - (3*I)*Pi*G[{1}, ct] - (3*I)*Pi*Log[2] - 
    (6*I)*Pi*Log[b]) + eps^3*(((19*I)/12)*Pi^3 + (9*I)*Pi*G[{-1, -1}, ct] + 
    (9*I)*Pi*G[{-1, 1}, ct] + (9*I)*Pi*G[{1, -1}, ct] + 
    (9*I)*Pi*G[{1, 1}, ct] + 3*Pi^2*Log[2] + (I/2)*Pi*Log[2]^2 + 
    G[{-1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{1}, ct]*(-3*Pi^2 + (2*I)*Pi*Log[2]) + 
    (-6*Pi^2 + (18*I)*Pi*G[{-1}, ct] + (18*I)*Pi*G[{1}, ct] + 
      (4*I)*Pi*Log[2])*Log[b] + (18*I)*Pi*Log[b]^2 + 
    b*(-(ct*Pi^2)/2 - (4*I)*ct*Pi*G[{-1}, ct] - (4*I)*ct*Pi*G[{1}, ct] - 
      (9*I)*ct*Pi*Log[2] - (8*I)*ct*Pi*Log[b]) + 
    b^2*(18 - (6*I)*Pi - (11*Pi^2)/4 + ct^2*(-18 + ((7*I)/2)*Pi + 
        (5*Pi^2)/4) + ((12*I)*Pi - (2*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((12*I)*Pi - (2*I)*ct^2*Pi)*G[{1}, ct] + 
      ((10*I)*Pi - ((15*I)/2)*ct^2*Pi)*Log[2] + ((24*I)*Pi - (4*I)*ct^2*Pi)*
       Log[b]) + b^3*(ct*(-8 - (2*I)*Pi - (11*Pi^2)/4) + 
      ct^3*(6 - ((11*I)/6)*Pi + (31*Pi^2)/12) + 
      ((4*I)*ct*Pi - ((16*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
      ((4*I)*ct*Pi - ((16*I)/3)*ct^3*Pi)*G[{1}, ct] + 
      ((9*I)*ct*Pi - (12*I)*ct^3*Pi)*Log[2] + 
      ((8*I)*ct*Pi - ((32*I)/3)*ct^3*Pi)*Log[b]) + 
    b^4*(21 + (4*I)*Pi + ct^2*(-27 - (4*I)*Pi - (11*Pi^2)/2) + 
      ct^4*(22/3 + ((95*I)/24)*Pi + (19*Pi^2)/4) + 
      ((4*I)*Pi + (8*I)*ct^2*Pi - (7*I)*ct^4*Pi)*G[{-1}, ct] + 
      ((4*I)*Pi + (8*I)*ct^2*Pi - (7*I)*ct^4*Pi)*G[{1}, ct] + 
      ((I/2)*Pi + (18*I)*ct^2*Pi - ((69*I)/4)*ct^4*Pi)*Log[2] + 
      ((8*I)*Pi + (16*I)*ct^2*Pi - (14*I)*ct^4*Pi)*Log[b])) + 
  eps^4*((-31*Pi^4)/48 - (23*I)*Pi*G[{-1, -1, -1}, ct] - 
    (23*I)*Pi*G[{-1, -1, 1}, ct] - (23*I)*Pi*G[{-1, 1, -1}, ct] - 
    (23*I)*Pi*G[{-1, 1, 1}, ct] - (23*I)*Pi*G[{1, -1, -1}, ct] - 
    (23*I)*Pi*G[{1, -1, 1}, ct] - (23*I)*Pi*G[{1, 1, -1}, ct] - 
    (23*I)*Pi*G[{1, 1, 1}, ct] + ((7*I)/4)*Pi^3*Log[2] - 
    (3*Pi^2*Log[2]^2)/2 + (I/2)*Pi*Log[2]^3 + G[{-1, -1}, ct]*
     (5*Pi^2 - (2*I)*Pi*Log[2]) + G[{-1, 1}, ct]*(5*Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(5*Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(5*Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{-1}, ct]*(((-5*I)/6)*Pi^3 - 2*Pi^2*Log[2]) + 
    G[{1}, ct]*(((-5*I)/6)*Pi^3 - 2*Pi^2*Log[2]) + 
    (((-5*I)/3)*Pi^3 - (46*I)*Pi*G[{-1, -1}, ct] - (46*I)*Pi*G[{-1, 1}, ct] - 
      (46*I)*Pi*G[{1, -1}, ct] - (46*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      G[{-1}, ct]*(10*Pi^2 - (4*I)*Pi*Log[2]) + 
      G[{1}, ct]*(10*Pi^2 - (4*I)*Pi*Log[2]))*Log[b] + 
    (10*Pi^2 - (46*I)*Pi*G[{-1}, ct] - (46*I)*Pi*G[{1}, ct] - 
      (4*I)*Pi*Log[2])*Log[b]^2 - ((92*I)/3)*Pi*Log[b]^3 + 
    b*((8*I)*ct*Pi*G[{-1, -1}, ct] + (8*I)*ct*Pi*G[{-1, 1}, ct] + 
      (8*I)*ct*Pi*G[{1, -1}, ct] + (8*I)*ct*Pi*G[{1, 1}, ct] + 
      (9*ct*Pi^2*Log[2])/2 + (12*I)*ct*Pi*G[{-1}, ct]*Log[2] + 
      (12*I)*ct*Pi*G[{1}, ct]*Log[2] + ((9*I)/2)*ct*Pi*Log[2]^2 + 
      ((16*I)*ct*Pi*G[{-1}, ct] + (16*I)*ct*Pi*G[{1}, ct] + 
        (24*I)*ct*Pi*Log[2])*Log[b] + (16*I)*ct*Pi*Log[b]^2 + 
      ct*((I/12)*Pi^3 - (63*Zeta[3])/4)) - ((45*I)/8)*Pi*Zeta[3] + 
    b^2*(-46 + (10*I)*Pi + 2*Pi^2 - ((5*I)/12)*Pi^3 + 
      ((-32*I)*Pi + (8*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((-32*I)*Pi + (8*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-32*I)*Pi + (8*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-32*I)*Pi + (8*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      ((8*I)*Pi - (9*Pi^2)/4 + ct^2*(((-21*I)/2)*Pi - (5*Pi^2)/4))*Log[2] + 
      ((-7*I)*Pi + ((31*I)/4)*ct^2*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((6*I)*Pi + 8*Pi^2 - 4*ct^2*Pi^2 + 
        ((-16*I)*Pi + (14*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((6*I)*Pi + 8*Pi^2 - 4*ct^2*Pi^2 + 
        ((-16*I)*Pi + (14*I)*ct^2*Pi)*Log[2]) + 
      ((12*I)*Pi + 16*Pi^2 - 8*ct^2*Pi^2 + ((-64*I)*Pi + (16*I)*ct^2*Pi)*
         G[{-1}, ct] + ((-64*I)*Pi + (16*I)*ct^2*Pi)*G[{1}, ct] + 
        ((-32*I)*Pi + (28*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((-64*I)*Pi + (16*I)*ct^2*Pi)*Log[b]^2 + 
      ct^2*(46 - (10*I)*Pi - (5*Pi^2)/2 + ((11*I)/24)*Pi^3 - 
        (189*Zeta[3])/8) + (189*Zeta[3])/8) + 
    b^3*(((-12*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((-12*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-12*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-12*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct^3*(((-61*I)/6)*Pi + (3*Pi^2)/4) + ct*((24*I)*Pi + (3*Pi^2)/4))*
       Log[2] + (((-17*I)/2)*ct*Pi + (10*I)*ct^3*Pi)*Log[2]^2 + 
      G[{-1}, ct]*(ct^3*(((2*I)/3)*Pi - 4*Pi^2) + ct*((8*I)*Pi + 4*Pi^2) + 
        ((-16*I)*ct*Pi + (20*I)*ct^3*Pi)*Log[2]) + 
      G[{1}, ct]*(ct^3*(((2*I)/3)*Pi - 4*Pi^2) + ct*((8*I)*Pi + 4*Pi^2) + 
        ((-16*I)*ct*Pi + (20*I)*ct^3*Pi)*Log[2]) + 
      (ct^3*(((4*I)/3)*Pi - 8*Pi^2) + ct*((16*I)*Pi + 8*Pi^2) + 
        ((-24*I)*ct*Pi + ((88*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
        ((-24*I)*ct*Pi + ((88*I)/3)*ct^3*Pi)*G[{1}, ct] + 
        ((-32*I)*ct*Pi + (40*I)*ct^3*Pi)*Log[2])*Log[b] + 
      ((-24*I)*ct*Pi + ((88*I)/3)*ct^3*Pi)*Log[b]^2 + 
      ct^3*(-16 + ((55*I)/6)*Pi + Pi^2 + ((79*I)/36)*Pi^3 - 
        (231*Zeta[3])/8) + ct*(16 - (8*I)*Pi - (3*Pi^2)/4 - ((13*I)/6)*Pi^3 + 
        (189*Zeta[3])/8)) + b^4*(-113/2 + ((45*I)/4)*Pi + 3*Pi^2 + 
      ((7*I)/8)*Pi^3 + ((-10*I)*Pi - (24*I)*ct^2*Pi + (22*I)*ct^4*Pi)*
       G[{-1, -1}, ct] + ((-10*I)*Pi - (24*I)*ct^2*Pi + (22*I)*ct^4*Pi)*
       G[{-1, 1}, ct] + ((-10*I)*Pi - (24*I)*ct^2*Pi + (22*I)*ct^4*Pi)*
       G[{1, -1}, ct] + ((-10*I)*Pi - (24*I)*ct^2*Pi + (22*I)*ct^4*Pi)*
       G[{1, 1}, ct] + (((-21*I)/2)*Pi - (3*Pi^2)/2 + 
        ct^4*(((-211*I)/24)*Pi - (7*Pi^2)/4) + ct^2*((17*I)*Pi + (3*Pi^2)/2))*
       Log[2] + (((3*I)/4)*Pi - (17*I)*ct^2*Pi + ((133*I)/8)*ct^4*Pi)*
       Log[2]^2 + G[{-1}, ct]*(((-27*I)/2)*Pi + 2*Pi^2 + 
        ct^4*((12*I)*Pi - 8*Pi^2) + ct^2*((-7*I)*Pi + 8*Pi^2) + 
        ((-32*I)*ct^2*Pi + (31*I)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*(((-27*I)/2)*Pi + 2*Pi^2 + ct^4*((12*I)*Pi - 8*Pi^2) + 
        ct^2*((-7*I)*Pi + 8*Pi^2) + ((-32*I)*ct^2*Pi + (31*I)*ct^4*Pi)*
         Log[2]) + ((-27*I)*Pi + 4*Pi^2 + ct^4*((24*I)*Pi - 16*Pi^2) + 
        ct^2*((-14*I)*Pi + 16*Pi^2) + ((-20*I)*Pi - (48*I)*ct^2*Pi + 
          (44*I)*ct^4*Pi)*G[{-1}, ct] + ((-20*I)*Pi - (48*I)*ct^2*Pi + 
          (44*I)*ct^4*Pi)*G[{1}, ct] + ((-64*I)*ct^2*Pi + (62*I)*ct^4*Pi)*
         Log[2])*Log[b] + ((-20*I)*Pi - (48*I)*ct^2*Pi + (44*I)*ct^4*Pi)*
       Log[b]^2 + ct^4*(-125/6 - ((11*I)/4)*Pi - (53*Pi^2)/6 + 
        ((167*I)/48)*Pi^3 - (189*Zeta[3])/4) + 
      ct^2*(77 - (I/2)*Pi + (53*Pi^2)/8 - ((13*I)/3)*Pi^3 + 
        (189*Zeta[3])/4))), eps^4*(-64*b^2*Log[2]^2 + 
   b^4*((-64*Log[2])/3 - (128*Log[2]^2)/3)), 
 eps^2*(b^3*(ct*(-8 + (4*I)*Pi) + ct^3*(8 - ((16*I)/3)*Pi)) + 
    b^4*(-4 + ct^2*(16 - (8*I)*Pi) + ct^4*(-44/3 + (8*I)*Pi)) + 
    b^2*(ct^2*(-4 + (4*I)*Pi) - (4*I)*Pi) - (4*I)*b*ct*Pi + Pi^2) + 
  eps^3*(I*Pi^3 - 2*Pi^2*Log[2] + b*(2*ct*Pi^2 - (8*I)*ct*Pi*Log[2]) + 
    b^2*(2*Pi^2 + ct^2*((4*I)*Pi - 3*Pi^2) + ((-8*I)*Pi + (8*I)*ct^2*Pi)*
       Log[2]) + b^3*(ct*((8*I)*Pi - 4*Pi^2) + 
      ct^3*(8 - ((20*I)/3)*Pi + (14*Pi^2)/3) + 
      ((8*I)*ct*Pi - ((32*I)/3)*ct^3*Pi)*Log[2]) + 
    b^4*((4*I)*Pi - Pi^2 + ct^4*(-70/3 + ((32*I)/3)*Pi - (15*Pi^2)/2) + 
      ct^2*(24 - (12*I)*Pi + 8*Pi^2) + ((-16*I)*ct^2*Pi + (16*I)*ct^4*Pi)*
       Log[2]) + 21*Zeta[3]) + eps^4*((-133*Pi^4)/120 - (2*I)*Pi^3*Log[2] + 
    2*Log[2]^4 + 48*PolyLog[4, 1/2] + 
    b*(12*ct*Pi^2*Log[2] + (4*I)*ct*Pi*Log[2]^2 + 
      ct*(((4*I)/3)*Pi^3 - 42*Zeta[3])) + 
    b^3*(ct*(-2*Pi^2 - ((10*I)/3)*Pi^3) + (ct*((32*I)*Pi - 8*Pi^2) + 
        ct^3*(((-76*I)/3)*Pi + 12*Pi^2))*Log[2] + 
      ((-4*I)*ct*Pi + ((16*I)/3)*ct^3*Pi)*Log[2]^2 + 
      ct^3*((-4*I)*Pi + (8*Pi^2)/3 + ((34*I)/9)*Pi^3 - 14*Zeta[3])) + 
    (21*I)*Pi*Zeta[3] + b^4*(-Pi^2 - I*Pi^3 + 
      ct^2*((-12*I)*Pi + 6*Pi^2 + ((20*I)/3)*Pi^3) + 
      ((16*I)*Pi + 2*Pi^2 + ct^4*(((116*I)/3)*Pi - 17*Pi^2) + 
        ct^2*((-44*I)*Pi + 16*Pi^2))*Log[2] + ((8*I)*ct^2*Pi - (8*I)*ct^4*Pi)*
       Log[2]^2 - 21*Zeta[3] + ct^4*(-10 + (10*I)*Pi - (31*Pi^2)/6 - 
        ((37*I)/6)*Pi^3 + (21*Zeta[3])/2)) + 
    b^2*(((4*I)/3)*Pi^3 + (12*Pi^2 + ct^2*((16*I)*Pi - 10*Pi^2))*Log[2] + 
      ((4*I)*Pi - (4*I)*ct^2*Pi)*Log[2]^2 - 42*Zeta[3] + 
      ct^2*(-Pi^2 - ((7*I)/3)*Pi^3 + 21*Zeta[3]))), 
 -1 + eps*(2*b^2 + b^4 - (2*I)*Pi + 4*Log[2]) + 
  eps^2*((17*Pi^2)/6 + b^2*((4*I)*Pi - 8*Log[2]) + 
    b^4*(-2 + (2*I)*Pi - 4*Log[2]) + (8*I)*Pi*Log[2] - 8*Log[2]^2) + 
  eps^3*((3*I)*Pi^3 - (34*Pi^2*Log[2])/3 - (16*I)*Pi*Log[2]^2 + 
    (32*Log[2]^3)/3 + b^4*((-4*I)*Pi - (17*Pi^2)/6 + (8 - (8*I)*Pi)*Log[2] + 
      8*Log[2]^2) + b^2*((-17*Pi^2)/3 - (16*I)*Pi*Log[2] + 16*Log[2]^2) + 
    23*Zeta[3]) + eps^4*((-317*Pi^4)/180 + (68*Pi^2*Log[2]^2)/3 + 
    ((64*I)/3)*Pi*Log[2]^3 - (32*Log[2]^4)/3 + 
    Log[2]*((-12*I)*Pi^3 - 92*Zeta[3]) + 
    b^2*((-6*I)*Pi^3 + (68*Pi^2*Log[2])/3 + (32*I)*Pi*Log[2]^2 - 
      (64*Log[2]^3)/3 - 46*Zeta[3]) + b^4*((17*Pi^2)/3 - (3*I)*Pi^3 + 
      ((16*I)*Pi + (34*Pi^2)/3)*Log[2] + (-16 + (16*I)*Pi)*Log[2]^2 - 
      (32*Log[2]^3)/3 - 23*Zeta[3]) + (46*I)*Pi*Zeta[3]), 
 -1/4 + eps*(b^2*(-3/2 + 2*ct^2) + b^4*(1/4 - 4*ct^2 + 4*ct^4) - 
    ((3*I)/2)*Pi + Log[2]) + eps^2*((7*Pi^2)/2 - (2*I)*Pi*G[{-1}, ct] - 
    (2*I)*Pi*G[{1}, ct] - (2*I)*Pi*Log[2] - 2*Log[2]^2 + 
    b^2*(-4 + ct^2*(8 - (2*I)*Pi) - I*Pi + (6 - 8*ct^2)*Log[2]) + 
    b^4*(7/2 + ct^4*(80/3 - (7*I)*Pi) + ct^2*(-28 + (8*I)*Pi) - 
      ((5*I)/2)*Pi + (-1 + 16*ct^2 - 16*ct^4)*Log[2]) - (4*I)*Pi*Log[b]) + 
  eps^3*(((19*I)/6)*Pi^3 + (4*I)*Pi*G[{-1, -1}, ct] + 
    (4*I)*Pi*G[{-1, 1}, ct] + (4*I)*Pi*G[{1, -1}, ct] + 
    (4*I)*Pi*G[{1, 1}, ct] + (3*Pi^2*Log[2])/2 - (3*I)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/3 + ((8*I)*Pi*G[{-1}, ct] + (8*I)*Pi*G[{1}, ct])*Log[b] + 
    (8*I)*Pi*Log[b]^2 + b^2*(8 + (8*I)*Pi + (11*Pi^2)/2 + 
      ct^2*(-8 - (9*I)*Pi - (19*Pi^2)/4) + ((-4*I)*Pi + (8*I)*ct^2*Pi)*
       G[{-1}, ct] + ((-4*I)*Pi + (8*I)*ct^2*Pi)*G[{1}, ct] + 
      (16 + ct^2*(-32 - (5*I)*Pi) + (2*I)*Pi)*Log[2] + 
      (-12 + 16*ct^2)*Log[2]^2 + ((-8*I)*Pi + (16*I)*ct^2*Pi)*Log[b]) + 
    b^4*(4 - (4*I)*Pi + (17*Pi^2)/4 + ct^2*(-26 + (25*I)*Pi - 6*Pi^2) + 
      ct^4*(149/6 - ((245*I)/12)*Pi + (17*Pi^2)/8) + 
      ((-2*I)*Pi + (4*I)*ct^4*Pi)*G[{-1}, ct] + ((-2*I)*Pi + (4*I)*ct^4*Pi)*
       G[{1}, ct] + (-14 + ct^4*(-320/3 - ((41*I)/2)*Pi) + 
        ct^2*(112 + (24*I)*Pi) - (5*I)*Pi)*Log[2] + (2 - 32*ct^2 + 32*ct^4)*
       Log[2]^2 + ((-4*I)*Pi + (8*I)*ct^4*Pi)*Log[b]) + (27*Zeta[3])/4) + 
  eps^4*((-461*Pi^4)/240 - (8*I)*Pi*G[{-1, -1, -1}, ct] - 
    (8*I)*Pi*G[{-1, -1, 1}, ct] - (8*I)*Pi*G[{-1, 1, -1}, ct] - 
    (8*I)*Pi*G[{-1, 1, 1}, ct] - (8*I)*Pi*G[{1, -1, -1}, ct] - 
    (8*I)*Pi*G[{1, -1, 1}, ct] - (8*I)*Pi*G[{1, 1, -1}, ct] - 
    (8*I)*Pi*G[{1, 1, 1}, ct] + 5*Pi^2*Log[2]^2 + ((17*I)/3)*Pi*Log[2]^3 - 
    (59*Log[2]^4)/12 + ((-16*I)*Pi*G[{-1, -1}, ct] - 
      (16*I)*Pi*G[{-1, 1}, ct] - (16*I)*Pi*G[{1, -1}, ct] - 
      (16*I)*Pi*G[{1, 1}, ct])*Log[b] + 
    ((-16*I)*Pi*G[{-1}, ct] - (16*I)*Pi*G[{1}, ct])*Log[b]^2 - 
    ((32*I)/3)*Pi*Log[b]^3 - 54*PolyLog[4, 1/2] + 
    Log[2]*(I*Pi^3 - 69*Zeta[3]) + ((75*I)/4)*Pi*Zeta[3] + 
    b^2*(-16 + (60*I)*Pi + 13*Pi^2 + ((16*I)/3)*Pi^3 + 
      ((-32*I)*Pi + (32*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((-32*I)*Pi + (32*I)*ct^2*Pi)*G[{1}, ct] + ((8*I)*Pi - (16*I)*ct^2*Pi)*
       G[{-1, -1}, ct] + ((8*I)*Pi - (16*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((8*I)*Pi - (16*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((8*I)*Pi - (16*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (40 + (12*I)*Pi - (5*Pi^2)/2 + ct^2*(-88 - (41*I)*Pi + (21*Pi^2)/4))*
       Log[2] + (-32 + ct^2*(64 + ((63*I)/2)*Pi) - (23*I)*Pi)*Log[2]^2 + 
      (16 - (64*ct^2)/3)*Log[2]^3 + ((-64*I)*Pi + (64*I)*ct^2*Pi + 
        ((16*I)*Pi - (32*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((16*I)*Pi - (32*I)*ct^2*Pi)*G[{1}, ct])*Log[b] + 
      ((16*I)*Pi - (32*I)*ct^2*Pi)*Log[b]^2 + 
      ct^2*(16 - (60*I)*Pi - (51*Pi^2)/4 - ((29*I)/6)*Pi^3 - 
        (369*Zeta[3])/8) + (141*Zeta[3])/4) + 
    b^4*(-5 + ((13*I)/2)*Pi + 12*Pi^2 + ((11*I)/3)*Pi^3 + 
      ((-12*I)*Pi + (8*I)*ct^4*Pi)*G[{-1}, ct] + ((-12*I)*Pi + (8*I)*ct^4*Pi)*
       G[{1}, ct] + ((4*I)*Pi - (8*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((4*I)*Pi - (8*I)*ct^4*Pi)*G[{-1, 1}, ct] + ((4*I)*Pi - (8*I)*ct^4*Pi)*
       G[{1, -1}, ct] + ((4*I)*Pi - (8*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (-68 - (36*I)*Pi + (17*Pi^2)/4 + ct^2*(480 + (201*I)*Pi - 22*Pi^2) + 
        ct^4*(-446 - ((2161*I)/12)*Pi + (153*Pi^2)/8))*Log[2] + 
      (28 + ct^4*(640/3 + ((267*I)/4)*Pi) + ct^2*(-224 - (68*I)*Pi) + 
        ((11*I)/2)*Pi)*Log[2]^2 + (-8/3 + (128*ct^2)/3 - (128*ct^4)/3)*
       Log[2]^3 + ((-24*I)*Pi + (16*I)*ct^4*Pi + ((8*I)*Pi - (16*I)*ct^4*Pi)*
         G[{-1}, ct] + ((8*I)*Pi - (16*I)*ct^4*Pi)*G[{1}, ct])*Log[b] + 
      ((8*I)*Pi - (16*I)*ct^4*Pi)*Log[b]^2 + 
      ct^4*(145/6 - ((287*I)/6)*Pi + (389*Pi^2)/48 + ((7*I)/12)*Pi^3 - 
        (1413*Zeta[3])/16) - (33*Zeta[3])/8 + 
      ct^2*(-14 + (38*I)*Pi - (77*Pi^2)/4 - (4*I)*Pi^3 + 87*Zeta[3]))), 
 eps*(-(b*ct) + b^2*(-1 + ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(-2*ct^2 + 2*ct^4) - (I/2)*Pi) + 
  eps^2*((15*Pi^2)/8 - (2*I)*Pi*G[{-1}, ct] - (2*I)*Pi*G[{1}, ct] - 
    ((3*I)/2)*Pi*Log[2] + b*((I/2)*ct*Pi + 4*ct*Log[2]) + 
    b^2*(-4 + ct^2*(17/2 - ((9*I)/4)*Pi) - (I/2)*Pi + (4 - 4*ct^2)*Log[2]) + 
    b^3*(ct*(7 - (2*I)*Pi) + ct^3*(-6 + ((13*I)/6)*Pi) + 
      (-4*ct + (16*ct^3)/3)*Log[2]) + b^4*(5/2 + ct^2*(-19 + (4*I)*Pi) + 
      ct^4*(39/2 - ((33*I)/8)*Pi) - ((5*I)/4)*Pi + (8*ct^2 - 8*ct^4)*
       Log[2]) - (4*I)*Pi*Log[b]) + 
  eps^3*(((5*I)/3)*Pi^3 + (4*I)*Pi*G[{-1, -1}, ct] + 
    (4*I)*Pi*G[{-1, 1}, ct] + (4*I)*Pi*G[{1, -1}, ct] + 
    (4*I)*Pi*G[{1, 1}, ct] + (9*Pi^2*Log[2])/8 + ((3*I)/4)*Pi*Log[2]^2 + 
    b*((-3*ct*Pi^2)/8 + ct*(8 + ((15*I)/2)*Pi)*Log[2] - 8*ct*Log[2]^2) + 
    b^3*(ct^3*(-79/18 + ((55*I)/12)*Pi - (13*Pi^2)/8) + 
      ct*(4/3 - ((7*I)/2)*Pi + (3*Pi^2)/2) + 
      (ct*(-100/3 - (6*I)*Pi) + ct^3*(296/9 + ((17*I)/2)*Pi))*Log[2] + 
      (8*ct - (32*ct^3)/3)*Log[2]^2) + 
    ((8*I)*Pi*G[{-1}, ct] + (8*I)*Pi*G[{1}, ct])*Log[b] + (8*I)*Pi*Log[b]^2 + 
    b^4*(34/3 - (3*I)*Pi + (3*Pi^2)/16 + ct^2*(-87/2 + ((81*I)/4)*Pi - 
        3*Pi^2) + ct^4*(779/24 - ((763*I)/48)*Pi + (99*Pi^2)/32) + 
      (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct] + 
      (-34/3 + ct^4*(-74 - ((95*I)/8)*Pi) + ct^2*(76 + (12*I)*Pi) + (I/4)*Pi)*
       Log[2] + (-16*ct^2 + 16*ct^4)*Log[2]^2 + (4*I)*Pi*Log[b]) + 
    b^2*(8 - I*Pi - (9*Pi^2)/8 + ct^2*(-8 - (I/4)*Pi + (27*Pi^2)/16) + 
      (4*I)*Pi*G[{-1}, ct] + (4*I)*Pi*G[{1}, ct] + 
      (16 + ct^2*(-30 - ((23*I)/4)*Pi) + ((13*I)/2)*Pi)*Log[2] + 
      (-8 + 8*ct^2)*Log[2]^2 + (8*I)*Pi*Log[b]) - (21*Zeta[3])/16) + 
  eps^4*((-14*Pi^4)/15 - (8*I)*Pi*G[{-1, -1, -1}, ct] - 
    (8*I)*Pi*G[{-1, -1, 1}, ct] - (8*I)*Pi*G[{-1, 1, -1}, ct] - 
    (8*I)*Pi*G[{-1, 1, 1}, ct] - (8*I)*Pi*G[{1, -1, -1}, ct] - 
    (8*I)*Pi*G[{1, -1, 1}, ct] - (8*I)*Pi*G[{1, 1, -1}, ct] - 
    (8*I)*Pi*G[{1, 1, 1}, ct] + (7*Pi^2*Log[2]^2)/4 - (I/4)*Pi*Log[2]^3 - 
    (37*Log[2]^4)/16 + ((-16*I)*Pi*G[{-1, -1}, ct] - 
      (16*I)*Pi*G[{-1, 1}, ct] - (16*I)*Pi*G[{1, -1}, ct] - 
      (16*I)*Pi*G[{1, 1}, ct])*Log[b] + 
    ((-16*I)*Pi*G[{-1}, ct] - (16*I)*Pi*G[{1}, ct])*Log[b]^2 - 
    ((32*I)/3)*Pi*Log[b]^3 - (111*PolyLog[4, 1/2])/2 + 
    Log[2]*((I/2)*Pi^3 - (189*Zeta[3])/4) + ((25*I)/4)*Pi*Zeta[3] + 
    b^2*(-16 + (19*I)*Pi + (19*Pi^2)/4 - ((5*I)/6)*Pi^3 + 
      ((-4*I)*Pi + (4*I)*ct^2*Pi)*G[{-1}, ct] + ((-4*I)*Pi + (4*I)*ct^2*Pi)*
       G[{1}, ct] - (8*I)*Pi*G[{-1, -1}, ct] - (8*I)*Pi*G[{-1, 1}, ct] - 
      (8*I)*Pi*G[{1, -1}, ct] - (8*I)*Pi*G[{1, 1}, ct] + 
      (54 + (25*I)*Pi - (47*Pi^2)/8 + ct^2*(-114 - ((191*I)/4)*Pi + 
          (85*Pi^2)/16))*Log[2] + (-32 + ct^2*(60 + ((135*I)/8)*Pi) - 
        ((69*I)/4)*Pi)*Log[2]^2 + (32/3 - (32*ct^2)/3)*Log[2]^3 + 
      ((-8*I)*Pi + (8*I)*ct^2*Pi - (16*I)*Pi*G[{-1}, ct] - 
        (16*I)*Pi*G[{1}, ct])*Log[b] - (16*I)*Pi*Log[b]^2 + 
      ct^2*(16 - (19*I)*Pi - (77*Pi^2)/16 + ((13*I)/12)*Pi^3 - 
        (633*Zeta[3])/32) + (327*Zeta[3])/16) + 
    b*(ct*(16 + (16*I)*Pi - (61*Pi^2)/8)*Log[2] + ct*(-16 - ((63*I)/4)*Pi)*
       Log[2]^2 + (32*ct*Log[2]^3)/3 + ct*((-I/6)*Pi^3 + (201*Zeta[3])/16)) + 
    b^3*((ct^3*(3382/27 + ((2107*I)/36)*Pi - (193*Pi^2)/24) + 
        ct*(-1088/9 - ((355*I)/6)*Pi + (11*Pi^2)/2))*Log[2] + 
      (ct*(200/3 + (17*I)*Pi) + ct^3*(-592/9 - ((89*I)/4)*Pi))*Log[2]^2 + 
      ((-32*ct)/3 + (128*ct^3)/9)*Log[2]^3 + 
      ct*(8/9 - ((13*I)/3)*Pi + (13*Pi^2)/8 + I*Pi^3 - (87*Zeta[3])/4) + 
      ct^3*(-16/27 + ((191*I)/36)*Pi - (133*Pi^2)/48 - ((19*I)/18)*Pi^3 + 
        (415*Zeta[3])/16)) + b^4*(-535/36 + ((91*I)/24)*Pi + (25*Pi^2)/4 + 
      (I/12)*Pi^3 + ((-7*I)*Pi + (2*I)*ct^2*Pi + I*ct^4*Pi)*G[{-1}, ct] + 
      ((-7*I)*Pi + (2*I)*ct^2*Pi + I*ct^4*Pi)*G[{1}, ct] - 
      (4*I)*Pi*G[{-1, -1}, ct] - (4*I)*Pi*G[{-1, 1}, ct] - 
      (4*I)*Pi*G[{1, -1}, ct] - (4*I)*Pi*G[{1, 1}, ct] + 
      (-512/9 - ((65*I)/3)*Pi - (3*Pi^2)/16 + ct^2*(1148/3 + ((519*I)/4)*Pi - 
          11*Pi^2) + ct^4*(-6539/18 - ((1975*I)/16)*Pi + (349*Pi^2)/32))*
       Log[2] + (68/3 + ct^4*(148 + ((543*I)/16)*Pi) + 
        ct^2*(-152 - (34*I)*Pi) - (I/8)*Pi)*Log[2]^2 + 
      ((64*ct^2)/3 - (64*ct^4)/3)*Log[2]^3 + 
      ((-14*I)*Pi + (4*I)*ct^2*Pi + (2*I)*ct^4*Pi - (8*I)*Pi*G[{-1}, ct] - 
        (8*I)*Pi*G[{1}, ct])*Log[b] - (8*I)*Pi*Log[b]^2 + 
      ct^4*(1301/72 - ((115*I)/3)*Pi + (1777*Pi^2)/192 + ((49*I)/24)*Pi^3 - 
        (2721*Zeta[3])/64) - (21*Zeta[3])/32 + 
      ct^2*(17/6 + (32*I)*Pi - (251*Pi^2)/16 - (2*I)*Pi^3 + 
        (87*Zeta[3])/2))), 
 eps^2*(b^4*(-4*ct^2 + ct^4*(16/3 - (I/2)*Pi)) + b^2*(-2 + ct^2*(4 - I*Pi)) + 
    Pi^2/2 - I*Pi*G[{-1}, ct] - I*Pi*G[{1}, ct] - (2*I)*Pi*Log[b]) + 
  eps^3*((3*I)*Pi*G[{-1, -1}, ct] + (3*I)*Pi*G[{-1, 1}, ct] + 
    (3*I)*Pi*G[{1, -1}, ct] + (3*I)*Pi*G[{1, 1}, ct] - Pi^2*Log[2] + 
    G[{-1}, ct]*(-Pi^2 + (2*I)*Pi*Log[2]) + 
    G[{1}, ct]*(-Pi^2 + (2*I)*Pi*Log[2]) + 
    (-2*Pi^2 + (6*I)*Pi*G[{-1}, ct] + (6*I)*Pi*G[{1}, ct] + (4*I)*Pi*Log[2])*
     Log[b] + (6*I)*Pi*Log[b]^2 + b^2*(6 + (2*I)*Pi + Pi^2 + 
      ct^2*(-6 + (2*I)*Pi - (5*Pi^2)/2) + ((-2*I)*Pi + (6*I)*ct^2*Pi)*
       G[{-1}, ct] + ((-2*I)*Pi + (6*I)*ct^2*Pi)*G[{1}, ct] + 
      (-8 + ct^2*(16 + (2*I)*Pi))*Log[2] + ((-4*I)*Pi + (12*I)*ct^2*Pi)*
       Log[b]) + b^4*(-1 + ct^2*(14 - (7*I)*Pi) + ((3*I)/2)*Pi + Pi^2/2 + 
      ct^4*(-12 + ((32*I)/3)*Pi - (5*Pi^2)/4) + ((-I)*Pi + (3*I)*ct^4*Pi)*
       G[{-1}, ct] + ((-I)*Pi + (3*I)*ct^4*Pi)*G[{1}, ct] + 
      (-16*ct^2 + ct^4*(64/3 + I*Pi))*Log[2] + ((-2*I)*Pi + (6*I)*ct^4*Pi)*
       Log[b]) - (21*Zeta[3])/2) + 
  eps^4*((79*Pi^4)/240 - (9*I)*Pi*G[{-1, -1, -1}, ct] - 
    (9*I)*Pi*G[{-1, -1, 1}, ct] - (9*I)*Pi*G[{-1, 1, -1}, ct] - 
    (9*I)*Pi*G[{-1, 1, 1}, ct] - (9*I)*Pi*G[{1, -1, -1}, ct] - 
    (9*I)*Pi*G[{1, -1, 1}, ct] - (9*I)*Pi*G[{1, 1, -1}, ct] - 
    (9*I)*Pi*G[{1, 1, 1}, ct] + 4*Pi^2*Log[2]^2 - 3*Log[2]^4 + 
    G[{-1, -1}, ct]*(3*Pi^2 - (6*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(3*Pi^2 - (6*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(3*Pi^2 - (6*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(3*Pi^2 - (6*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((I/6)*Pi^3 + 2*Pi^2*Log[2] - (2*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*((I/6)*Pi^3 + 2*Pi^2*Log[2] - (2*I)*Pi*Log[2]^2) + 
    ((I/3)*Pi^3 - (18*I)*Pi*G[{-1, -1}, ct] - (18*I)*Pi*G[{-1, 1}, ct] - 
      (18*I)*Pi*G[{1, -1}, ct] - (18*I)*Pi*G[{1, 1}, ct] + 4*Pi^2*Log[2] - 
      (4*I)*Pi*Log[2]^2 + G[{-1}, ct]*(6*Pi^2 - (12*I)*Pi*Log[2]) + 
      G[{1}, ct]*(6*Pi^2 - (12*I)*Pi*Log[2]))*Log[b] + 
    (6*Pi^2 - (18*I)*Pi*G[{-1}, ct] - (18*I)*Pi*G[{1}, ct] - 
      (12*I)*Pi*Log[2])*Log[b]^2 - (12*I)*Pi*Log[b]^3 - 72*PolyLog[4, 1/2] - 
    ((67*I)/4)*Pi*Zeta[3] - 42*Log[2]*Zeta[3] + 
    b^4*(-55/6 + ((49*I)/4)*Pi + (15*Pi^2)/4 + 
      ct^2*(47/3 - ((85*I)/2)*Pi - (11*Pi^2)/2) + ((3*I)*Pi - (9*I)*ct^4*Pi)*
       G[{-1, -1}, ct] + ((3*I)*Pi - (9*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((3*I)*Pi - (9*I)*ct^4*Pi)*G[{1, -1}, ct] + ((3*I)*Pi - (9*I)*ct^4*Pi)*
       G[{1, 1}, ct] + (20/3 + ct^2*(-344/3 - (10*I)*Pi) - (3*I)*Pi - Pi^2 + 
        ct^4*(1360/9 + ((44*I)/3)*Pi + (5*Pi^2)/2))*Log[2] + 
      (32*ct^2 + ct^4*(-128/3 - I*Pi))*Log[2]^2 + 
      G[{-1}, ct]*((-9*I)*Pi + (14*I)*ct^2*Pi - Pi^2 + 
        ct^4*((-13*I)*Pi + 3*Pi^2) + ((2*I)*Pi - (6*I)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*((-9*I)*Pi + (14*I)*ct^2*Pi - Pi^2 + 
        ct^4*((-13*I)*Pi + 3*Pi^2) + ((2*I)*Pi - (6*I)*ct^4*Pi)*Log[2]) + 
      ((-18*I)*Pi + (28*I)*ct^2*Pi - 2*Pi^2 + ct^4*((-26*I)*Pi + 6*Pi^2) + 
        ((6*I)*Pi - (18*I)*ct^4*Pi)*G[{-1}, ct] + ((6*I)*Pi - (18*I)*ct^4*Pi)*
         G[{1}, ct] + ((4*I)*Pi - (12*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((6*I)*Pi - (18*I)*ct^4*Pi)*Log[b]^2 - (21*Zeta[3])/2 + 
      ct^4*(-71/18 + ((425*I)/12)*Pi + (17*Pi^2)/6 + (I/12)*Pi^3 + 
        (63*Zeta[3])/4)) + b^2*(-18 + (22*I)*Pi + 8*Pi^2 + 
      ((6*I)*Pi - (18*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((6*I)*Pi - (18*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((6*I)*Pi - (18*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((6*I)*Pi - (18*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (-40 - (16*I)*Pi - 2*Pi^2 + ct^2*(104 + (26*I)*Pi + 5*Pi^2))*Log[2] + 
      (16 + ct^2*(-32 - (2*I)*Pi))*Log[2]^2 + 
      G[{-1}, ct]*((-20*I)*Pi - 2*Pi^2 + ct^2*((20*I)*Pi + 6*Pi^2) + 
        ((4*I)*Pi - (12*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((-20*I)*Pi - 2*Pi^2 + ct^2*((20*I)*Pi + 6*Pi^2) + 
        ((4*I)*Pi - (12*I)*ct^2*Pi)*Log[2]) + 
      ((-40*I)*Pi - 4*Pi^2 + ct^2*((40*I)*Pi + 12*Pi^2) + 
        ((12*I)*Pi - (36*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((12*I)*Pi - (36*I)*ct^2*Pi)*G[{1}, ct] + ((8*I)*Pi - (24*I)*ct^2*Pi)*
         Log[2])*Log[b] + ((12*I)*Pi - (36*I)*ct^2*Pi)*Log[b]^2 - 
      21*Zeta[3] + ct^2*(18 - (14*I)*Pi - (21*Pi^2)/2 + (I/6)*Pi^3 + 
        (63*Zeta[3])/2))), 
 eps^3*((I/12)*Pi^3 - (Pi^2*Log[2])/4 + (I/2)*Pi*Log[2]^2 + 
    b^3*(ct*(-4/3 + (2*I)*Pi) + ct^3*(11/9 - ((13*I)/6)*Pi - Pi^2/12) + 
      ((4*ct)/3 + ct^3*(-56/9 + (I/3)*Pi))*Log[2]) + 
    b*(-(ct*Pi^2)/4 + ct*(-8 + I*Pi)*Log[2]) + 
    b^2*((3*I)*Pi + 2*Pi^2 + ct^2*((I/2)*Pi - (17*Pi^2)/8) + 
      ((-4*I)*Pi + (4*I)*ct^2*Pi)*G[{-1}, ct] + ((-4*I)*Pi + (4*I)*ct^2*Pi)*
       G[{1}, ct] + ct^2*(10 + (I/2)*Pi)*Log[2] + ((-8*I)*Pi + (8*I)*ct^2*Pi)*
       Log[b]) + b^4*(-14/3 + ct^2*(20 - ((13*I)/2)*Pi) + ((7*I)/4)*Pi + 
      Pi^2 + ct^4*(-157/12 + ((173*I)/24)*Pi - (17*Pi^2)/16) + 
      ((-2*I)*Pi + (2*I)*ct^4*Pi)*G[{-1}, ct] + ((-2*I)*Pi + (2*I)*ct^4*Pi)*
       G[{1}, ct] + (14/3 - 12*ct^2 + ct^4*(14 + (I/4)*Pi))*Log[2] + 
      ((-4*I)*Pi + (4*I)*ct^4*Pi)*Log[b]) - (21*Zeta[3])/8) + 
  eps^4*((-7*Pi^4)/480 + Pi^2*Log[2]^2 - (I/2)*Pi*Log[2]^3 - (9*Log[2]^4)/8 - 
    27*PolyLog[4, 1/2] + b*(ct*(-16 - (16*I)*Pi - (17*Pi^2)/4)*Log[2] + 
      ct*(16 + ((13*I)/2)*Pi)*Log[2]^2 + ct*((I/2)*Pi^3 - (105*Zeta[3])/8)) + 
    b^3*(ct*(-8/9 + ((37*I)/3)*Pi + (3*Pi^2)/2) + 
      ((-4*I)*ct*Pi + (4*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((-4*I)*ct*Pi + (4*I)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(368/9 - ((10*I)/3)*Pi) + ct^3*(-1222/27 - ((83*I)/18)*Pi - 
          (17*Pi^2)/12))*Log[2] + ((-8*ct)/3 + ct^3*(112/9 + ((13*I)/6)*Pi))*
       Log[2]^2 + ((-8*I)*ct*Pi + (8*I)*ct^3*Pi)*Log[b] + 
      ct^3*(16/27 - ((211*I)/18)*Pi - (43*Pi^2)/24 + (I/6)*Pi^3 - 
        (35*Zeta[3])/8)) + Log[2]*((-I/2)*Pi^3 - (63*Zeta[3])/4) - 
    ((5*I)/8)*Pi*Zeta[3] + b^4*(299/36 + ((133*I)/24)*Pi + Pi^2/16 - 
      (I/12)*Pi^3 + ct^2*(-29/6 - ((93*I)/4)*Pi - (11*Pi^2)/8) + 
      ((6*I)*Pi - (6*I)*ct^4*Pi)*G[{-1, -1}, ct] + ((6*I)*Pi - (6*I)*ct^4*Pi)*
       G[{-1, 1}, ct] + ((6*I)*Pi - (6*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((6*I)*Pi - (6*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (112/9 + ct^2*(-236/3 - ((17*I)/2)*Pi) + ((73*I)/12)*Pi - 2*Pi^2 + 
        ct^4*(1655/18 + ((99*I)/8)*Pi + (31*Pi^2)/16))*Log[2] + 
      (-28/3 + 24*ct^2 + ct^4*(-28 - ((3*I)/8)*Pi))*Log[2]^2 + 
      G[{-1}, ct]*((-2*I)*Pi + (8*I)*ct^2*Pi - 2*Pi^2 + 
        ct^4*((-6*I)*Pi + 2*Pi^2) + ((4*I)*Pi - (4*I)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*((-2*I)*Pi + (8*I)*ct^2*Pi - 2*Pi^2 + 
        ct^4*((-6*I)*Pi + 2*Pi^2) + ((4*I)*Pi - (4*I)*ct^4*Pi)*Log[2]) + 
      ((-4*I)*Pi + (16*I)*ct^2*Pi - 4*Pi^2 + ct^4*((-12*I)*Pi + 4*Pi^2) + 
        ((12*I)*Pi - (12*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((12*I)*Pi - (12*I)*ct^4*Pi)*G[{1}, ct] + ((8*I)*Pi - (8*I)*ct^4*Pi)*
         Log[2])*Log[b] + ((12*I)*Pi - (12*I)*ct^4*Pi)*Log[b]^2 - 
      (21*Zeta[3])/2 + ct^4*(-40/9 + ((481*I)/24)*Pi - (29*Pi^2)/96 - 
        (I/24)*Pi^3 + (399*Zeta[3])/32)) + 
    b^2*((17*I)*Pi + (25*Pi^2)/4 - (I/6)*Pi^3 + ((12*I)*Pi - (12*I)*ct^2*Pi)*
       G[{-1, -1}, ct] + ((12*I)*Pi - (12*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((12*I)*Pi - (12*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((12*I)*Pi - (12*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (-14 - (5*I)*Pi - 4*Pi^2 + ct^2*(58 + ((41*I)/2)*Pi + (31*Pi^2)/8))*
       Log[2] + ct^2*(-20 - ((3*I)/4)*Pi)*Log[2]^2 + 
      G[{-1}, ct]*((-16*I)*Pi - 4*Pi^2 + ct^2*((16*I)*Pi + 4*Pi^2) + 
        ((8*I)*Pi - (8*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((-16*I)*Pi - 4*Pi^2 + ct^2*((16*I)*Pi + 4*Pi^2) + 
        ((8*I)*Pi - (8*I)*ct^2*Pi)*Log[2]) + 
      ((-32*I)*Pi - 8*Pi^2 + ct^2*((32*I)*Pi + 8*Pi^2) + 
        ((24*I)*Pi - (24*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((24*I)*Pi - (24*I)*ct^2*Pi)*G[{1}, ct] + 
        ((16*I)*Pi - (16*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((24*I)*Pi - (24*I)*ct^2*Pi)*Log[b]^2 - 21*Zeta[3] + 
      ct^2*((-13*I)*Pi - (69*Pi^2)/8 - (I/12)*Pi^3 + (399*Zeta[3])/16))), 
 eps^2*(b^4*(4*ct^2 + ct^4*(-16/3 + (I/2)*Pi)) + b^2*(2 + ct^2*(-4 + I*Pi)) - 
    Pi^2/2 + I*Pi*G[{-1}, ct] + I*Pi*G[{1}, ct] + (2*I)*Pi*Log[b]) + 
  eps^3*((I/12)*Pi^3 - (3*I)*Pi*G[{-1, -1}, ct] - (3*I)*Pi*G[{-1, 1}, ct] - 
    (3*I)*Pi*G[{1, -1}, ct] - (3*I)*Pi*G[{1, 1}, ct] + (3*Pi^2*Log[2])/4 + 
    (I/2)*Pi*Log[2]^2 + b^3*(ct*(-4/3 + (2*I)*Pi) + 
      ct^3*(11/9 - ((13*I)/6)*Pi - Pi^2/12) + 
      ((4*ct)/3 + ct^3*(-56/9 + (I/3)*Pi))*Log[2]) + 
    b*(-(ct*Pi^2)/4 + ct*(-8 + I*Pi)*Log[2]) + 
    G[{-1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    (2*Pi^2 - (6*I)*Pi*G[{-1}, ct] - (6*I)*Pi*G[{1}, ct] - (4*I)*Pi*Log[2])*
     Log[b] - (6*I)*Pi*Log[b]^2 + b^2*(-6 + I*Pi + Pi^2 + 
      ct^2*(6 - ((3*I)/2)*Pi + (3*Pi^2)/8) + ((-2*I)*Pi - (2*I)*ct^2*Pi)*
       G[{-1}, ct] + ((-2*I)*Pi - (2*I)*ct^2*Pi)*G[{1}, ct] + 
      (8 + ct^2*(-6 - ((3*I)/2)*Pi))*Log[2] + ((-4*I)*Pi - (4*I)*ct^2*Pi)*
       Log[b]) + b^4*(-11/3 + ct^2*(6 + (I/2)*Pi) + (I/4)*Pi + Pi^2/2 + 
      ct^4*(-13/12 - ((83*I)/24)*Pi + (3*Pi^2)/16) + 
      ((-I)*Pi - I*ct^4*Pi)*G[{-1}, ct] + ((-I)*Pi - I*ct^4*Pi)*G[{1}, ct] + 
      (14/3 + 4*ct^2 + ct^4*(-22/3 - ((3*I)/4)*Pi))*Log[2] + 
      ((-2*I)*Pi - (2*I)*ct^4*Pi)*Log[b]) + (63*Zeta[3])/8) + 
  eps^4*((-11*Pi^4)/32 + (9*I)*Pi*G[{-1, -1, -1}, ct] + 
    (9*I)*Pi*G[{-1, -1, 1}, ct] + (9*I)*Pi*G[{-1, 1, -1}, ct] + 
    (9*I)*Pi*G[{-1, 1, 1}, ct] + (9*I)*Pi*G[{1, -1, -1}, ct] + 
    (9*I)*Pi*G[{1, -1, 1}, ct] + (9*I)*Pi*G[{1, 1, -1}, ct] + 
    (9*I)*Pi*G[{1, 1, 1}, ct] - 3*Pi^2*Log[2]^2 - (I/2)*Pi*Log[2]^3 + 
    (15*Log[2]^4)/8 + G[{-1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + (2*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/6)*Pi^3 - 2*Pi^2*Log[2] + (2*I)*Pi*Log[2]^2) + 
    ((-I/3)*Pi^3 + (18*I)*Pi*G[{-1, -1}, ct] + (18*I)*Pi*G[{-1, 1}, ct] + 
      (18*I)*Pi*G[{1, -1}, ct] + (18*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      (4*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]))*Log[b] + 
    (-6*Pi^2 + (18*I)*Pi*G[{-1}, ct] + (18*I)*Pi*G[{1}, ct] + 
      (12*I)*Pi*Log[2])*Log[b]^2 + (12*I)*Pi*Log[b]^3 + 45*PolyLog[4, 1/2] + 
    b*(ct*(-16 - (16*I)*Pi - Pi^2/4)*Log[2] + ct*(16 - ((3*I)/2)*Pi)*
       Log[2]^2 + ct*((-I/6)*Pi^3 - (105*Zeta[3])/8)) + 
    b^2*(18 - (5*I)*Pi - (7*Pi^2)/4 - (I/6)*Pi^3 + ((6*I)*Pi + (6*I)*ct^2*Pi)*
       G[{-1, -1}, ct] + ((6*I)*Pi + (6*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((6*I)*Pi + (6*I)*ct^2*Pi)*G[{1, -1}, ct] + ((6*I)*Pi + (6*I)*ct^2*Pi)*
       G[{1, 1}, ct] + (26 + (11*I)*Pi - 2*Pi^2 + 
        ct^2*(-46 - ((11*I)/2)*Pi - (9*Pi^2)/8))*Log[2] + 
      (-16 + ct^2*(12 + ((5*I)/4)*Pi))*Log[2]^2 + 
      G[{-1}, ct]*((4*I)*Pi - 2*Pi^2 + ct^2*((-4*I)*Pi - 2*Pi^2) + 
        ((4*I)*Pi + (4*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((4*I)*Pi - 2*Pi^2 + ct^2*((-4*I)*Pi - 2*Pi^2) + 
        ((4*I)*Pi + (4*I)*ct^2*Pi)*Log[2]) + 
      ((8*I)*Pi - 4*Pi^2 + ct^2*((-8*I)*Pi - 4*Pi^2) + 
        ((12*I)*Pi + (12*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((12*I)*Pi + (12*I)*ct^2*Pi)*G[{1}, ct] + ((8*I)*Pi + (8*I)*ct^2*Pi)*
         Log[2])*Log[b] + ((12*I)*Pi + (12*I)*ct^2*Pi)*Log[b]^2 + 
      ct^2*(-18 + I*Pi + (15*Pi^2)/8 - (I/4)*Pi^3 - (105*Zeta[3])/16)) + 
    b^3*(ct*(-8/9 - ((11*I)/3)*Pi - (9*Pi^2)/2) + 
      ((4*I)*ct*Pi - (4*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((4*I)*ct*Pi - (4*I)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(80/9 + ((14*I)/3)*Pi) + ct^3*(-790/27 - ((275*I)/18)*Pi - 
          Pi^2/12))*Log[2] + ((-8*ct)/3 + ct^3*(112/9 - (I/2)*Pi))*Log[2]^2 + 
      ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*Log[b] + 
      ct^3*(16/27 - ((19*I)/18)*Pi + (39*Pi^2)/8 - (I/18)*Pi^3 - 
        (35*Zeta[3])/8)) + b^4*(629/36 - ((161*I)/24)*Pi - (59*Pi^2)/16 - 
      (I/12)*Pi^3 + ct^2*(-41/2 + ((77*I)/4)*Pi + (33*Pi^2)/8) + 
      ((3*I)*Pi + (3*I)*ct^4*Pi)*G[{-1, -1}, ct] + ((3*I)*Pi + (3*I)*ct^4*Pi)*
       G[{-1, 1}, ct] + ((3*I)*Pi + (3*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((3*I)*Pi + (3*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (52/9 + ct^2*(36 + ((3*I)/2)*Pi) + ((109*I)/12)*Pi - Pi^2 + 
        ct^4*(-355/6 - ((55*I)/24)*Pi - (9*Pi^2)/16))*Log[2] + 
      (-28/3 - 8*ct^2 + ct^4*(44/3 + ((5*I)/8)*Pi))*Log[2]^2 + 
      G[{-1}, ct]*((7*I)*Pi - (6*I)*ct^2*Pi - Pi^2 + ct^4*((7*I)*Pi - Pi^2) + 
        ((2*I)*Pi + (2*I)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*((7*I)*Pi - (6*I)*ct^2*Pi - Pi^2 + ct^4*((7*I)*Pi - Pi^2) + 
        ((2*I)*Pi + (2*I)*ct^4*Pi)*Log[2]) + 
      ((14*I)*Pi - (12*I)*ct^2*Pi - 2*Pi^2 + ct^4*((14*I)*Pi - 2*Pi^2) + 
        ((6*I)*Pi + (6*I)*ct^4*Pi)*G[{-1}, ct] + ((6*I)*Pi + (6*I)*ct^4*Pi)*
         G[{1}, ct] + ((4*I)*Pi + (4*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((6*I)*Pi + (6*I)*ct^4*Pi)*Log[b]^2 + 
      ct^4*(-1/2 - ((123*I)/8)*Pi - (301*Pi^2)/96 - (I/8)*Pi^3 - 
        (105*Zeta[3])/32)) + ((129*I)/8)*Pi*Zeta[3] + 
    Log[2]*((-I/2)*Pi^3 + (105*Zeta[3])/4)), 
 eps^3*(b^2*((4*I)*ct*Pi + 16*ct*Log[2]) + 
    b^4*(ct*(8 - (2*I)*Pi) + ct^3*(-16/3 + ((14*I)/3)*Pi) + 
      (32*ct^3*Log[2])/3)) + 
  eps^4*(b^2*(ct*((4*I)*Pi - 2*Pi^2) + ct*(80 + (24*I)*Pi)*Log[2] - 
      32*ct*Log[2]^2) + b*((-I/3)*Pi^3 + 2*Pi^2*Log[2] - (4*I)*Pi*Log[2]^2) + 
    b^3*(((-20*I)/3)*Pi - (8*Pi^2)/3 - (I/9)*Pi^3 + 
      ct^2*((4*I)*Pi + 3*Pi^2) + ((4*I)*Pi - (4*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((4*I)*Pi - (4*I)*ct^2*Pi)*G[{1}, ct] + 
      (-8 + ((8*I)/3)*Pi - (4*I)*ct^2*Pi + (2*Pi^2)/3)*Log[2] - 
      ((4*I)/3)*Pi*Log[2]^2 + ((8*I)*Pi - (8*I)*ct^2*Pi)*Log[b]) + 
    b^4*(ct*(28/3 - (15*I)*Pi - Pi^2) + ct^3*(-92/9 + ((55*I)/3)*Pi - 
        Pi^2/3) + ((4*I)*ct*Pi - (4*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((4*I)*ct*Pi - (4*I)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(-112/3 + (4*I)*Pi) + ct^3*(752/9 + (12*I)*Pi))*Log[2] - 
      (64*ct^3*Log[2]^2)/3 + ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*Log[b])), 
 eps^4*(b^2*(32 - 32*ct)*Log[2]^2 + b^4*(4*ct*Pi^2 - 4*ct^3*Pi^2 + 
     ((-8*I)*ct*Pi + (8*I)*ct^3*Pi)*G[{-1}, ct] + 
     ((-8*I)*ct*Pi + (8*I)*ct^3*Pi)*G[{1}, ct] + (32/3 - 32*ct + (64*ct^3)/3)*
      Log[2] + (64/3 - (64*ct^3)/3)*Log[2]^2 + 
     ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*Log[b])), 
 eps*(-(b*ct) + b^2*(-1 + ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(-2*ct^2 + 2*ct^4) - (I/2)*Pi) + 
  eps^2*(b^3*(6*ct + ct^3*(-16/3 + (I/3)*Pi)) + 
    b^4*(3 - 2*ct^2 + ct^4*(-5/3 + ((3*I)/4)*Pi) + (I/2)*Pi) + 
    b^2*(4 + ct^2*(-5 + ((3*I)/2)*Pi) + I*Pi) + I*b*ct*Pi - (3*Pi^2)/4 + 
    (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct] + I*Pi*Log[2] + 
    (4*I)*Pi*Log[b]) + eps^3*((I/4)*Pi^3 - (6*I)*Pi*G[{-1, -1}, ct] - 
    (6*I)*Pi*G[{-1, 1}, ct] - (6*I)*Pi*G[{1, -1}, ct] - 
    (6*I)*Pi*G[{1, 1}, ct] + (3*Pi^2*Log[2])/2 - I*Pi*Log[2]^2 + 
    G[{-1}, ct]*(2*Pi^2 - (4*I)*Pi*Log[2]) + 
    G[{1}, ct]*(2*Pi^2 - (4*I)*Pi*Log[2]) + 
    b*(-(ct*Pi^2) - 8*ct*Log[2] + 4*ct*Log[2]^2) + 
    b^3*(ct^3*(-28/9 - ((8*I)/3)*Pi - (5*Pi^2)/6) + 
      ct*(-4/3 + (2*I)*Pi + Pi^2/2) + (ct*(28/3 - (2*I)*Pi) + 
        ct^3*(-104/9 + (2*I)*Pi))*Log[2] + (-4*ct + (16*ct^3)/3)*Log[2]^2) + 
    (4*Pi^2 - (12*I)*Pi*G[{-1}, ct] - (12*I)*Pi*G[{1}, ct] - (8*I)*Pi*Log[2])*
     Log[b] - (12*I)*Pi*Log[b]^2 + b^4*(-44/3 + ((7*I)/4)*Pi + (7*Pi^2)/4 + 
      ct^2*(28 - ((25*I)/2)*Pi - Pi^2) + ct^4*(-65/6 + ((49*I)/6)*Pi + 
        (5*Pi^2)/8) - (4*I)*Pi*G[{-1}, ct] - (4*I)*Pi*G[{1}, ct] + 
      (20/3 + ct^2*(-20 + (4*I)*Pi) + ct^4*(56/3 - ((11*I)/2)*Pi) - I*Pi)*
       Log[2] + (8*ct^2 - 8*ct^4)*Log[2]^2 - (8*I)*Pi*Log[b]) + 
    b^2*(-12 + (3*I)*Pi + 3*Pi^2 + ct^2*(12 + I*Pi - Pi^2/4) - 
      (8*I)*Pi*G[{-1}, ct] - (8*I)*Pi*G[{1}, ct] + ct^2*(8 - (5*I)*Pi)*
       Log[2] + (4 - 4*ct^2)*Log[2]^2 - (16*I)*Pi*Log[b]) - (21*Zeta[3])/4) + 
  eps^4*((11*Pi^4)/480 + (18*I)*Pi*G[{-1, -1, -1}, ct] + 
    (18*I)*Pi*G[{-1, -1, 1}, ct] + (18*I)*Pi*G[{-1, 1, -1}, ct] + 
    (18*I)*Pi*G[{-1, 1, 1}, ct] + (18*I)*Pi*G[{1, -1, -1}, ct] + 
    (18*I)*Pi*G[{1, -1, 1}, ct] + (18*I)*Pi*G[{1, 1, -1}, ct] + 
    (18*I)*Pi*G[{1, 1, 1}, ct] + 2*Pi^2*Log[2]^2 + ((2*I)/3)*Pi*Log[2]^3 - 
    (7*Log[2]^4)/2 + G[{-1, -1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((-I/3)*Pi^3 - 4*Pi^2*Log[2] + (4*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/3)*Pi^3 - 4*Pi^2*Log[2] + (4*I)*Pi*Log[2]^2) + 
    (((-2*I)/3)*Pi^3 + (36*I)*Pi*G[{-1, -1}, ct] + (36*I)*Pi*G[{-1, 1}, ct] + 
      (36*I)*Pi*G[{1, -1}, ct] + (36*I)*Pi*G[{1, 1}, ct] - 8*Pi^2*Log[2] + 
      (8*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-12*Pi^2 + (24*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-12*Pi^2 + (24*I)*Pi*Log[2]))*Log[b] + 
    (-12*Pi^2 + (36*I)*Pi*G[{-1}, ct] + (36*I)*Pi*G[{1}, ct] + 
      (24*I)*Pi*Log[2])*Log[b]^2 + (24*I)*Pi*Log[b]^3 - 84*PolyLog[4, 1/2] + 
    Log[2]*((-I/2)*Pi^3 - 63*Zeta[3]) + ((97*I)/8)*Pi*Zeta[3] + 
    b^3*((ct^3*(-2488/27 - ((109*I)/9)*Pi - 3*Pi^2) + 
        ct*(848/9 + ((26*I)/3)*Pi + (5*Pi^2)/2))*Log[2] + 
      (ct*(-52 - (9*I)*Pi) + ct^3*(56 + ((38*I)/3)*Pi))*Log[2]^2 + 
      (8*ct - (32*ct^3)/3)*Log[2]^3 + ct*(-8/9 + ((16*I)/3)*Pi + Pi^2/2 + 
        (I/3)*Pi^3 + (3*Zeta[3])/4) + ct^3*(16/27 - ((65*I)/9)*Pi - Pi^2/12 - 
        ((7*I)/18)*Pi^3 + (5*Zeta[3])/2)) + 
    b^4*(589/18 + ((97*I)/24)*Pi - (5*Pi^2)/8 - 2*ct*Pi^2 + 2*ct^3*Pi^2 - 
      ((5*I)/12)*Pi^3 + (12*I)*Pi*G[{-1, -1}, ct] + 
      (12*I)*Pi*G[{-1, 1}, ct] + (12*I)*Pi*G[{1, -1}, ct] + 
      (12*I)*Pi*G[{1, 1}, ct] + (184/9 + 16*ct - (32*ct^3)/3 + 
        ((41*I)/6)*Pi - (7*Pi^2)/2 + ct^2*(-112 - (20*I)*Pi - 5*Pi^2) + 
        ct^4*(114 + ((97*I)/3)*Pi + (23*Pi^2)/4))*Log[2] + 
      (-32 + (32*ct^3)/3 + ct^4*(-148/3 - ((33*I)/2)*Pi) + 
        ct^2*(68 + (18*I)*Pi) + I*Pi)*Log[2]^2 + (-16*ct^2 + 16*ct^4)*
       Log[2]^3 + G[{-1}, ct]*(I*Pi + (4*I)*ct*Pi + (10*I)*ct^2*Pi - 
        (4*I)*ct^3*Pi + (5*I)*ct^4*Pi - 4*Pi^2 + (8*I)*Pi*Log[2]) + 
      G[{1}, ct]*(I*Pi + (4*I)*ct*Pi + (10*I)*ct^2*Pi - (4*I)*ct^3*Pi + 
        (5*I)*ct^4*Pi - 4*Pi^2 + (8*I)*Pi*Log[2]) + 
      ((2*I)*Pi + (8*I)*ct*Pi + (20*I)*ct^2*Pi - (8*I)*ct^3*Pi + 
        (10*I)*ct^4*Pi - 8*Pi^2 + (24*I)*Pi*G[{-1}, ct] + 
        (24*I)*Pi*G[{1}, ct] + (16*I)*Pi*Log[2])*Log[b] + 
      (24*I)*Pi*Log[b]^2 + ct^2*(-1 - ((63*I)/4)*Pi + (5*Pi^2)/2 - 
        ((2*I)/3)*Pi^3 - (3*Zeta[3])/2) - (21*Zeta[3])/4 + 
      ct^4*(-100/3 + ((133*I)/8)*Pi - (113*Pi^2)/12 + ((19*I)/24)*Pi^3 + 
        (75*Zeta[3])/8)) + b*(ct*(-16 - (16*I)*Pi - (3*Pi^2)/2)*Log[2] + 
      ct*(24 + (11*I)*Pi)*Log[2]^2 - 8*ct*Log[2]^3 + 
      ct*((-I/6)*Pi^3 + (39*Zeta[3])/4)) + 
    b^2*(36 + (23*I)*Pi + (21*Pi^2)/2 - ((7*I)/6)*Pi^3 + 
      (24*I)*Pi*G[{-1, -1}, ct] + (24*I)*Pi*G[{-1, 1}, ct] + 
      (24*I)*Pi*G[{1, -1}, ct] + (24*I)*Pi*G[{1, 1}, ct] + 
      (-12 - (14*I)*Pi - (19*Pi^2)/2 + ct^2*(52 + (27*I)*Pi + 4*Pi^2))*
       Log[2] + (-16 + 16*ct + ct^2*(-4 - (6*I)*Pi) + (11*I)*Pi)*Log[2]^2 + 
      (-8 + 8*ct^2)*Log[2]^3 + G[{-1}, ct]*((-20*I)*Pi + (20*I)*ct^2*Pi - 
        8*Pi^2 + (16*I)*Pi*Log[2]) + G[{1}, ct]*((-20*I)*Pi + 
        (20*I)*ct^2*Pi - 8*Pi^2 + (16*I)*Pi*Log[2]) + 
      ((-40*I)*Pi + (40*I)*ct^2*Pi - 16*Pi^2 + (48*I)*Pi*G[{-1}, ct] + 
        (48*I)*Pi*G[{1}, ct] + (32*I)*Pi*Log[2])*Log[b] + 
      (48*I)*Pi*Log[b]^2 - (45*Zeta[3])/4 + 
      ct^2*(-36 - (15*I)*Pi - (55*Pi^2)/4 + ((7*I)/12)*Pi^3 + 
        (33*Zeta[3])/2))), 
 eps*(b*ct + b^2*(1 - ct^2) + b^3*(-ct + (4*ct^3)/3) + 
    b^4*(2*ct^2 - 2*ct^4) + (I/2)*Pi) + 
  eps^2*((-13*Pi^2)/8 + (2*I)*Pi*G[{-1}, ct] + (2*I)*Pi*G[{1}, ct] + 
    ((7*I)/2)*Pi*Log[2] + b*(((-7*I)/2)*ct*Pi - 4*ct*Log[2]) + 
    b^2*(4 + ct^2*(-19/2 + ((17*I)/4)*Pi) - (I/2)*Pi + 
      (-4 + 4*ct^2)*Log[2]) + b^3*(ct*(-13 + (5*I)*Pi) + 
      ct^3*(12 - ((37*I)/6)*Pi) + (4*ct - (16*ct^3)/3)*Log[2]) + 
    b^4*(-7/2 + ct^4*(-163/6 + ((77*I)/8)*Pi) + ct^2*(27 - (10*I)*Pi) + 
      ((9*I)/4)*Pi + (-8*ct^2 + 8*ct^4)*Log[2]) + (4*I)*Pi*Log[b]) + 
  eps^3*(((-4*I)/3)*Pi^3 - (4*I)*Pi*G[{-1, -1}, ct] - 
    (4*I)*Pi*G[{-1, 1}, ct] - (4*I)*Pi*G[{1, -1}, ct] - 
    (4*I)*Pi*G[{1, 1}, ct] - (27*Pi^2*Log[2])/8 - 
    (2*I)*Pi*G[{-1}, ct]*Log[2] - (2*I)*Pi*G[{1}, ct]*Log[2] - 
    ((3*I)/4)*Pi*Log[2]^2 + ((-8*I)*Pi*G[{-1}, ct] - (8*I)*Pi*G[{1}, ct] - 
      (4*I)*Pi*Log[2])*Log[b] - (8*I)*Pi*Log[b]^2 + 
    b*((11*ct*Pi^2)/8 + (2*I)*ct*Pi*G[{-1}, ct] + (2*I)*ct*Pi*G[{1}, ct] + 
      ct*(-8 - ((21*I)/2)*Pi)*Log[2] + 8*ct*Log[2]^2 + (4*I)*ct*Pi*Log[b]) + 
    b^2*(-8 + (5*I)*Pi + (25*Pi^2)/8 + ct^2*(8 + (I/4)*Pi - (77*Pi^2)/16) + 
      ((-8*I)*Pi + (3*I)*ct^2*Pi)*G[{-1}, ct] + ((-8*I)*Pi + (3*I)*ct^2*Pi)*
       G[{1}, ct] + (-16 + ct^2*(34 + ((59*I)/4)*Pi) - ((35*I)/2)*Pi)*
       Log[2] + (8 - 8*ct^2)*Log[2]^2 + ((-16*I)*Pi + (6*I)*ct^2*Pi)*
       Log[b]) + b^3*(ct*(8/3 + ((23*I)/2)*Pi - (33*Pi^2)/4) + 
      ct^3*(79/18 - ((113*I)/12)*Pi + (209*Pi^2)/24) + 
      ((8*I)*ct*Pi - ((22*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
      ((8*I)*ct*Pi - ((22*I)/3)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(148/3 + (19*I)*Pi) + ct^3*(-440/9 - ((45*I)/2)*Pi))*Log[2] + 
      (-8*ct + (32*ct^3)/3)*Log[2]^2 + ((16*I)*ct*Pi - ((44*I)/3)*ct^3*Pi)*
       Log[b]) + b^4*(-46/3 + ((9*I)/2)*Pi - (41*Pi^2)/16 + 
      ct^4*(-1145/24 + ((505*I)/16)*Pi - (473*Pi^2)/32) + 
      ct^2*(127/2 - ((143*I)/4)*Pi + (33*Pi^2)/2) + 
      ((-16*I)*ct^2*Pi + ((27*I)/2)*ct^4*Pi)*G[{-1}, ct] + 
      ((-16*I)*ct^2*Pi + ((27*I)/2)*ct^4*Pi)*G[{1}, ct] + 
      (46/3 + ct^4*(290/3 + ((287*I)/8)*Pi) + ct^2*(-100 - (38*I)*Pi) + 
        ((3*I)/4)*Pi)*Log[2] + (16*ct^2 - 16*ct^4)*Log[2]^2 + 
      ((-32*I)*ct^2*Pi + (27*I)*ct^4*Pi)*Log[b]) + (63*Zeta[3])/16) + 
  eps^4*((19*Pi^4)/24 + (8*I)*Pi*G[{-1, -1, -1}, ct] + 
    (8*I)*Pi*G[{-1, -1, 1}, ct] + (8*I)*Pi*G[{-1, 1, -1}, ct] + 
    (8*I)*Pi*G[{-1, 1, 1}, ct] + (8*I)*Pi*G[{1, -1, -1}, ct] + 
    (8*I)*Pi*G[{1, -1, 1}, ct] + (8*I)*Pi*G[{1, 1, -1}, ct] + 
    (8*I)*Pi*G[{1, 1, 1}, ct] + (4*I)*Pi*G[{-1, -1}, ct]*Log[2] + 
    (4*I)*Pi*G[{-1, 1}, ct]*Log[2] + (4*I)*Pi*G[{1, -1}, ct]*Log[2] + 
    (4*I)*Pi*G[{1, 1}, ct]*Log[2] + (7*Pi^2*Log[2]^2)/4 - 
    ((5*I)/12)*Pi*Log[2]^3 + (15*Log[2]^4)/16 + 
    G[{-1}, ct]*((-I/3)*Pi^3 - I*Pi*Log[2]^2) + 
    G[{1}, ct]*((-I/3)*Pi^3 - I*Pi*Log[2]^2) + 
    (((-2*I)/3)*Pi^3 + (16*I)*Pi*G[{-1, -1}, ct] + (16*I)*Pi*G[{-1, 1}, ct] + 
      (16*I)*Pi*G[{1, -1}, ct] + (16*I)*Pi*G[{1, 1}, ct] + 
      (8*I)*Pi*G[{-1}, ct]*Log[2] + (8*I)*Pi*G[{1}, ct]*Log[2] - 
      (2*I)*Pi*Log[2]^2)*Log[b] + ((16*I)*Pi*G[{-1}, ct] + 
      (16*I)*Pi*G[{1}, ct] + (8*I)*Pi*Log[2])*Log[b]^2 + 
    ((32*I)/3)*Pi*Log[b]^3 + (45*PolyLog[4, 1/2])/2 + 
    b*((-4*I)*ct*Pi*G[{-1, -1}, ct] - (4*I)*ct*Pi*G[{-1, 1}, ct] - 
      (4*I)*ct*Pi*G[{1, -1}, ct] - (4*I)*ct*Pi*G[{1, 1}, ct] + 
      ct*(-16 - (16*I)*Pi + (149*Pi^2)/8)*Log[2] - (6*I)*ct*Pi*G[{-1}, ct]*
       Log[2] - (6*I)*ct*Pi*G[{1}, ct]*Log[2] + ct*(16 + ((77*I)/4)*Pi)*
       Log[2]^2 - (32*ct*Log[2]^3)/3 + ((-8*I)*ct*Pi*G[{-1}, ct] - 
        (8*I)*ct*Pi*G[{1}, ct] - (12*I)*ct*Pi*Log[2])*Log[b] - 
      (8*I)*ct*Pi*Log[b]^2 + ct*(((4*I)/3)*Pi^3 - (369*Zeta[3])/16)) + 
    ((25*I)/4)*Pi*Zeta[3] + Log[2]*((-3*I)*Pi^3 + (63*Zeta[3])/4) + 
    b^2*(16 - (3*I)*Pi - (7*Pi^2)/4 + ((25*I)/12)*Pi^3 + 
      ((16*I)*Pi - (6*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((16*I)*Pi - (6*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((16*I)*Pi - (6*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((16*I)*Pi - (6*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (-90 - (31*I)*Pi + (175*Pi^2)/8 + ct^2*(190 + ((311*I)/4)*Pi - 
          (307*Pi^2)/16))*Log[2] + (32 + ct^2*(-68 - ((163*I)/8)*Pi) + 
        ((75*I)/4)*Pi)*Log[2]^2 + (-32/3 + (32*ct^2)/3)*Log[2]^3 + 
      G[{-1}, ct]*((-12*I)*Pi + (15*I)*ct^2*Pi + ((4*I)*Pi - I*ct^2*Pi)*
         Log[2]) + G[{1}, ct]*((-12*I)*Pi + (15*I)*ct^2*Pi + 
        ((4*I)*Pi - I*ct^2*Pi)*Log[2]) + ((-24*I)*Pi + (30*I)*ct^2*Pi + 
        ((32*I)*Pi - (12*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((32*I)*Pi - (12*I)*ct^2*Pi)*G[{1}, ct] + ((8*I)*Pi - (2*I)*ct^2*Pi)*
         Log[2])*Log[b] + ((32*I)*Pi - (12*I)*ct^2*Pi)*Log[b]^2 - 
      (495*Zeta[3])/16 + ct^2*(-16 + (11*I)*Pi - (17*Pi^2)/16 - 
        ((47*I)/12)*Pi^3 + (927*Zeta[3])/32)) + 
    b^3*(((-16*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((-16*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-16*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-16*I)*ct*Pi + ((44*I)/3)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct*(2528/9 + ((799*I)/6)*Pi - (79*Pi^2)/4) + 
        ct^3*(-7270/27 - ((4813*I)/36)*Pi + (623*Pi^2)/24))*Log[2] + 
      (ct*(-296/3 - ((43*I)/2)*Pi) + ct^3*(880/9 + ((335*I)/12)*Pi))*
       Log[2]^2 + ((32*ct)/3 - (128*ct^3)/9)*Log[2]^3 + 
      G[{-1}, ct]*((24*I)*ct*Pi - ((85*I)/3)*ct^3*Pi + 
        ((-8*I)*ct*Pi + (6*I)*ct^3*Pi)*Log[2]) + 
      G[{1}, ct]*((24*I)*ct*Pi - ((85*I)/3)*ct^3*Pi + 
        ((-8*I)*ct*Pi + (6*I)*ct^3*Pi)*Log[2]) + 
      ((48*I)*ct*Pi - ((170*I)/3)*ct^3*Pi + 
        ((-32*I)*ct*Pi + ((88*I)/3)*ct^3*Pi)*G[{-1}, ct] + 
        ((-32*I)*ct*Pi + ((88*I)/3)*ct^3*Pi)*G[{1}, ct] + 
        ((-16*I)*ct*Pi + (12*I)*ct^3*Pi)*Log[2])*Log[b] + 
      ((-32*I)*ct*Pi + ((88*I)/3)*ct^3*Pi)*Log[b]^2 + 
      ct^3*(232/27 - ((317*I)/36)*Pi + (761*Pi^2)/48 + ((125*I)/18)*Pi^3 - 
        (681*Zeta[3])/16) + ct*(-80/9 + ((13*I)/3)*Pi - (111*Pi^2)/8 - 
        ((13*I)/2)*Pi^3 + (279*Zeta[3])/8)) + 
    b^4*(529/36 - ((415*I)/24)*Pi - 11*Pi^2 - ((53*I)/24)*Pi^3 + 
      ((32*I)*ct^2*Pi - (27*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((32*I)*ct^2*Pi - (27*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((32*I)*ct^2*Pi - (27*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((32*I)*ct^2*Pi - (27*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (824/9 + ((179*I)/3)*Pi + (17*Pi^2)/16 + 
        ct^4*(11065/18 + ((3831*I)/16)*Pi - (1255*Pi^2)/32) + 
        ct^2*(-1900/3 - ((1069*I)/4)*Pi + (79*Pi^2)/2))*Log[2] + 
      (-92/3 + ct^4*(-580/3 - ((679*I)/16)*Pi) + ct^2*(200 + (43*I)*Pi) - 
        ((11*I)/8)*Pi)*Log[2]^2 + ((-64*ct^2)/3 + (64*ct^4)/3)*Log[2]^3 + 
      G[{-1}, ct]*((21*I)*Pi - (48*I)*ct^2*Pi + ((139*I)/4)*ct^4*Pi + 
        ((-2*I)*Pi + (16*I)*ct^2*Pi - ((25*I)/2)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*((21*I)*Pi - (48*I)*ct^2*Pi + ((139*I)/4)*ct^4*Pi + 
        ((-2*I)*Pi + (16*I)*ct^2*Pi - ((25*I)/2)*ct^4*Pi)*Log[2]) + 
      ((42*I)*Pi - (96*I)*ct^2*Pi + ((139*I)/2)*ct^4*Pi + 
        ((64*I)*ct^2*Pi - (54*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((64*I)*ct^2*Pi - (54*I)*ct^4*Pi)*G[{1}, ct] + 
        ((-4*I)*Pi + (32*I)*ct^2*Pi - (25*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((64*I)*ct^2*Pi - (54*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(149/6 - ((95*I)/2)*Pi + (655*Pi^2)/16 + (13*I)*Pi^3 - 
        (279*Zeta[3])/4) + (63*Zeta[3])/32 + 
      ct^4*(-3559/72 + ((224*I)/3)*Pi - (1993*Pi^2)/64 - ((281*I)/24)*Pi^3 + 
        (4275*Zeta[3])/64))), 
 -1/4 + eps*(-(b*ct) + b^2*(-7/2 + 4*ct^2) + b^3*(ct - (4*ct^3)/3) + 
    b^4*(1/4 - 8*ct^2 + 8*ct^4) - ((5*I)/2)*Pi + Log[2]) + 
  eps^2*((41*Pi^2)/8 - (2*I)*Pi*G[{-1}, ct] - (2*I)*Pi*G[{1}, ct] - 
    ((9*I)/2)*Pi*Log[2] - 2*Log[2]^2 + b*((I/2)*ct*Pi + 4*ct*Log[2]) + 
    b^2*(-4 + ct^2*(19/2 - ((11*I)/4)*Pi) - ((3*I)/2)*Pi + 
      (14 - 16*ct^2)*Log[2]) + b^3*(ct*(7 - (2*I)*Pi) + 
      ct^3*(-6 + ((13*I)/6)*Pi) + (-4*ct + (16*ct^3)/3)*Log[2]) + 
    b^4*(9 + ct^4*(271/6 - ((107*I)/8)*Pi) + ct^2*(-51 + (16*I)*Pi) - 
      ((19*I)/4)*Pi + (-1 + 32*ct^2 - 32*ct^4)*Log[2]) - (4*I)*Pi*Log[b]) + 
  eps^3*(((59*I)/12)*Pi^3 + (3*I)*Pi*G[{-1, -1}, ct] + 
    (3*I)*Pi*G[{-1, 1}, ct] + (3*I)*Pi*G[{1, -1}, ct] + 
    (3*I)*Pi*G[{1, 1}, ct] + (39*Pi^2*Log[2])/8 - ((13*I)/4)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/3 + G[{-1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    G[{1}, ct]*(Pi^2 - (2*I)*Pi*Log[2]) + 
    b*((-3*ct*Pi^2)/8 + ct*(8 + ((13*I)/2)*Pi)*Log[2] - 8*ct*Log[2]^2) + 
    (2*Pi^2 + (6*I)*Pi*G[{-1}, ct] + (6*I)*Pi*G[{1}, ct] - (4*I)*Pi*Log[2])*
     Log[b] + (6*I)*Pi*Log[b]^2 + b^2*(6 + (6*I)*Pi + (31*Pi^2)/8 + 
      ct^2*(-6 - ((57*I)/4)*Pi - (7*Pi^2)/16) + (I*Pi + I*ct^2*Pi)*
       G[{-1}, ct] + (I*Pi + I*ct^2*Pi)*G[{1}, ct] + 
      (40 + ct^2*(-82 - ((75*I)/4)*Pi) + ((27*I)/2)*Pi)*Log[2] + 
      (-28 + 32*ct^2)*Log[2]^2 + ((2*I)*Pi + (2*I)*ct^2*Pi)*Log[b]) + 
    b^3*(ct^3*(-79/18 + ((11*I)/4)*Pi - (31*Pi^2)/8) + 
      ct*(4/3 - ((3*I)/2)*Pi + (15*Pi^2)/4) + ((-2*I)*ct*Pi + (2*I)*ct^3*Pi)*
       G[{-1}, ct] + ((-2*I)*ct*Pi + (2*I)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(-76/3 - (7*I)*Pi) + ct^3*(224/9 + ((55*I)/6)*Pi))*Log[2] + 
      (8*ct - (32*ct^3)/3)*Log[2]^2 + ((-4*I)*ct*Pi + (4*I)*ct^3*Pi)*
       Log[b]) + b^4*(40/3 - ((31*I)/4)*Pi + (97*Pi^2)/16 + 
      ct^2*(-167/2 + ((209*I)/4)*Pi - (33*Pi^2)/2) + 
      ct^4*(575/8 - ((805*I)/16)*Pi + (389*Pi^2)/32) + 
      ((-I/2)*Pi + (4*I)*ct^2*Pi - ((5*I)/2)*ct^4*Pi)*G[{-1}, ct] + 
      ((-I/2)*Pi + (4*I)*ct^2*Pi - ((5*I)/2)*ct^4*Pi)*G[{1}, ct] + 
      (-112/3 + ct^4*(-698/3 - ((375*I)/8)*Pi) + ct^2*(244 + (50*I)*Pi) - 
        ((23*I)/4)*Pi)*Log[2] + (2 - 64*ct^2 + 64*ct^4)*Log[2]^2 + 
      ((-I)*Pi + (8*I)*ct^2*Pi - (5*I)*ct^4*Pi)*Log[b]) + (381*Zeta[3])/16) + 
  eps^4*((-863*Pi^4)/240 - (3*I)*Pi*G[{-1, -1, -1}, ct] - 
    (3*I)*Pi*G[{-1, -1, 1}, ct] - (3*I)*Pi*G[{-1, 1, -1}, ct] - 
    (3*I)*Pi*G[{-1, 1, 1}, ct] - (3*I)*Pi*G[{1, -1, -1}, ct] - 
    (3*I)*Pi*G[{1, -1, 1}, ct] - (3*I)*Pi*G[{1, 1, -1}, ct] - 
    (3*I)*Pi*G[{1, 1, 1}, ct] - (3*Pi^2*Log[2]^2)/4 + 
    ((27*I)/4)*Pi*Log[2]^3 - (89*Log[2]^4)/48 + 
    G[{-1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, -1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{1, 1}, ct]*(-3*Pi^2 + (6*I)*Pi*Log[2]) + 
    G[{-1}, ct]*((I/3)*Pi^3 - 2*Pi^2*Log[2] + (5*I)*Pi*Log[2]^2) + 
    G[{1}, ct]*((I/3)*Pi^3 - 2*Pi^2*Log[2] + (5*I)*Pi*Log[2]^2) + 
    (((2*I)/3)*Pi^3 - (6*I)*Pi*G[{-1, -1}, ct] - (6*I)*Pi*G[{-1, 1}, ct] - 
      (6*I)*Pi*G[{1, -1}, ct] - (6*I)*Pi*G[{1, 1}, ct] - 4*Pi^2*Log[2] + 
      (10*I)*Pi*Log[2]^2 + G[{-1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]) + 
      G[{1}, ct]*(-6*Pi^2 + (12*I)*Pi*Log[2]))*Log[b] + 
    (-6*Pi^2 - (6*I)*Pi*G[{-1}, ct] - (6*I)*Pi*G[{1}, ct] + (12*I)*Pi*Log[2])*
     Log[b]^2 - (4*I)*Pi*Log[b]^3 + (39*PolyLog[4, 1/2])/2 + 
    Log[2]*(((19*I)/6)*Pi^3 - (171*Zeta[3])/4) + ((321*I)/8)*Pi*Zeta[3] + 
    b^2*(-6 + (46*I)*Pi + (15*Pi^2)/4 + ((83*I)/12)*Pi^3 + 
      ((-7*I)*Pi + (7*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((-7*I)*Pi + (7*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-7*I)*Pi + (7*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-7*I)*Pi + (7*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (178 + (57*I)*Pi - (119*Pi^2)/8 + ct^2*(-390 - ((543*I)/4)*Pi + 
          (207*Pi^2)/16))*Log[2] + (-80 + ct^2*(164 + ((535*I)/8)*Pi) - 
        ((207*I)/4)*Pi)*Log[2]^2 + (112/3 - (128*ct^2)/3)*Log[2]^3 + 
      G[{-1}, ct]*((-5*I)*Pi + 5*Pi^2 + ct^2*((2*I)*Pi - 9*Pi^2) + 
        ((-6*I)*Pi + (17*I)*ct^2*Pi)*Log[2]) + 
      G[{1}, ct]*((-5*I)*Pi + 5*Pi^2 + ct^2*((2*I)*Pi - 9*Pi^2) + 
        ((-6*I)*Pi + (17*I)*ct^2*Pi)*Log[2]) + 
      ((-10*I)*Pi + 10*Pi^2 + ct^2*((4*I)*Pi - 18*Pi^2) + 
        ((-14*I)*Pi + (14*I)*ct^2*Pi)*G[{-1}, ct] + 
        ((-14*I)*Pi + (14*I)*ct^2*Pi)*G[{1}, ct] + 
        ((-12*I)*Pi + (34*I)*ct^2*Pi)*Log[2])*Log[b] + 
      ((-14*I)*Pi + (14*I)*ct^2*Pi)*Log[b]^2 + 
      ct^2*(6 - (62*I)*Pi + (21*Pi^2)/16 - (5*I)*Pi^3 - (3435*Zeta[3])/32) + 
      (1239*Zeta[3])/16) + b*(ct*(16 + (16*I)*Pi - (101*Pi^2)/8)*Log[2] + 
      (6*I)*ct*Pi*G[{-1}, ct]*Log[2] + (6*I)*ct*Pi*G[{1}, ct]*Log[2] + 
      ct*(-16 - ((73*I)/4)*Pi)*Log[2]^2 + (32*ct*Log[2]^3)/3 + 
      (12*I)*ct*Pi*Log[2]*Log[b] + ct*(((-5*I)/6)*Pi^3 + (33*Zeta[3])/16)) + 
    b^3*(((6*I)*ct*Pi - (6*I)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((6*I)*ct*Pi - (6*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((6*I)*ct*Pi - (6*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((6*I)*ct*Pi - (6*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct^3*(4246/27 + ((2617*I)/36)*Pi - (311*Pi^2)/24) + 
        ct*(-1520/9 - ((415*I)/6)*Pi + (35*Pi^2)/4))*Log[2] + 
      (ct*(152/3 + ((33*I)/2)*Pi) + ct^3*(-448/9 - ((271*I)/12)*Pi))*
       Log[2]^2 + ((-32*ct)/3 + (128*ct^3)/9)*Log[2]^3 + 
      G[{-1}, ct]*(ct*((-18*I)*Pi - 2*Pi^2) + ct^3*((17*I)*Pi + 2*Pi^2) + 
        ((4*I)*ct*Pi - (2*I)*ct^3*Pi)*Log[2]) + 
      G[{1}, ct]*(ct*((-18*I)*Pi - 2*Pi^2) + ct^3*((17*I)*Pi + 2*Pi^2) + 
        ((4*I)*ct*Pi - (2*I)*ct^3*Pi)*Log[2]) + 
      (ct*((-36*I)*Pi - 4*Pi^2) + ct^3*((34*I)*Pi + 4*Pi^2) + 
        ((12*I)*ct*Pi - (12*I)*ct^3*Pi)*G[{-1}, ct] + 
        ((12*I)*ct*Pi - (12*I)*ct^3*Pi)*G[{1}, ct] + 
        ((8*I)*ct*Pi - (4*I)*ct^3*Pi)*Log[2])*Log[b] + 
      ((12*I)*ct*Pi - (12*I)*ct^3*Pi)*Log[b]^2 + 
      ct^3*(-16/27 + ((41*I)/36)*Pi - (577*Pi^2)/48 - ((22*I)/9)*Pi^3 - 
        (271*Zeta[3])/16) + ct*(8/9 + ((5*I)/3)*Pi + (83*Pi^2)/8 + 
        ((13*I)/6)*Pi^3 + (141*Zeta[3])/8)) + 
    b^4*(17/36 - ((31*I)/12)*Pi + 17*Pi^2 + ((149*I)/24)*Pi^3 + 
      ((-I/2)*Pi - (12*I)*ct^2*Pi + ((25*I)/2)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((-I/2)*Pi - (12*I)*ct^2*Pi + ((25*I)/2)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((-I/2)*Pi - (12*I)*ct^2*Pi + ((25*I)/2)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((-I/2)*Pi - (12*I)*ct^2*Pi + ((25*I)/2)*ct^4*Pi)*G[{1, 1}, ct] + 
      (-1496/9 - ((529*I)/6)*Pi + (91*Pi^2)/16 + 
        ct^2*(1212 + ((1813*I)/4)*Pi - (105*Pi^2)/2) + 
        ct^4*(-7175/6 - ((19417*I)/48)*Pi + (1467*Pi^2)/32))*Log[2] + 
      (224/3 + ct^4*(1396/3 + ((2203*I)/16)*Pi) + ct^2*(-488 - (139*I)*Pi) + 
        ((71*I)/8)*Pi)*Log[2]^2 + (-8/3 + (256*ct^2)/3 - (256*ct^4)/3)*
       Log[2]^3 + G[{-1}, ct]*(((-47*I)/4)*Pi + (3*Pi^2)/2 + 
        ct^4*((10*I)*Pi - (15*Pi^2)/2) + ct^2*(((5*I)/2)*Pi + 4*Pi^2) + 
        ((-I)*Pi - (8*I)*ct^2*Pi + ((29*I)/2)*ct^4*Pi)*Log[2]) + 
      G[{1}, ct]*(((-47*I)/4)*Pi + (3*Pi^2)/2 + 
        ct^4*((10*I)*Pi - (15*Pi^2)/2) + ct^2*(((5*I)/2)*Pi + 4*Pi^2) + 
        ((-I)*Pi - (8*I)*ct^2*Pi + ((29*I)/2)*ct^4*Pi)*Log[2]) + 
      (((-47*I)/2)*Pi + 3*Pi^2 + ct^4*((20*I)*Pi - 15*Pi^2) + 
        ct^2*((5*I)*Pi + 8*Pi^2) + ((-I)*Pi - (24*I)*ct^2*Pi + 
          (25*I)*ct^4*Pi)*G[{-1}, ct] + ((-I)*Pi - (24*I)*ct^2*Pi + 
          (25*I)*ct^4*Pi)*G[{1}, ct] + ((-2*I)*Pi - (16*I)*ct^2*Pi + 
          (29*I)*ct^4*Pi)*Log[2])*Log[b] + 
      ((-I)*Pi - (24*I)*ct^2*Pi + (25*I)*ct^4*Pi)*Log[b]^2 + 
      ct^4*(1717/24 - ((3551*I)/24)*Pi + (1493*Pi^2)/64 + ((23*I)/4)*Pi^3 - 
        (6999*Zeta[3])/64) + (645*Zeta[3])/32 + 
      ct^2*(-129/2 + ((525*I)/4)*Pi - (631*Pi^2)/16 - (11*I)*Pi^3 + 
        (297*Zeta[3])/4))), 
 1/4 + eps*(-2*b*ct + b^2*(-5/2 + 2*ct^2) + b^3*(2*ct - (8*ct^3)/3) + 
    b^4*(-1/4 - 4*ct^2 + 4*ct^4) - (I/2)*Pi - Log[2]) + 
  eps^2*((47*Pi^2)/24 - (2*I)*Pi*G[{-1}, ct] - (2*I)*Pi*G[{1}, ct] - 
    ((9*I)/2)*Pi*Log[2] + 2*Log[2]^2 + b*((I/2)*ct*Pi + 8*ct*Log[2]) + 
    b^2*(-4 + ct^2*(19/2 - ((11*I)/4)*Pi) - ((3*I)/2)*Pi + 
      (10 - 8*ct^2)*Log[2]) + b^3*(ct*(13 - (4*I)*Pi) + 
      ct^3*(-34/3 + ((25*I)/6)*Pi) + (-8*ct + (32*ct^3)/3)*Log[2]) + 
    b^4*(6 + ct^4*(175/6 - ((59*I)/8)*Pi) + ct^2*(-31 + (8*I)*Pi) - 
      ((11*I)/4)*Pi + (1 + 16*ct^2 - 16*ct^4)*Log[2]) - (4*I)*Pi*Log[b]) + 
  eps^3*(((17*I)/12)*Pi^3 + (4*I)*Pi*G[{-1, -1}, ct] + 
    (4*I)*Pi*G[{-1, 1}, ct] + (4*I)*Pi*G[{1, -1}, ct] + 
    (4*I)*Pi*G[{1, 1}, ct] + (139*Pi^2*Log[2])/24 + ((11*I)/4)*Pi*Log[2]^2 - 
    (8*Log[2]^3)/3 + b*((-9*ct*Pi^2)/8 + ((53*I)/2)*ct*Pi*Log[2] - 
      16*ct*Log[2]^2) + ((8*I)*Pi*G[{-1}, ct] + (8*I)*Pi*G[{1}, ct])*Log[b] + 
    (8*I)*Pi*Log[b]^2 + b^2*(8 - (8*I)*Pi - (45*Pi^2)/8 + 
      ct^2*(-8 + ((7*I)/4)*Pi + (409*Pi^2)/48) + ((12*I)*Pi - (8*I)*ct^2*Pi)*
       G[{-1}, ct] + ((12*I)*Pi - (8*I)*ct^2*Pi)*G[{1}, ct] + 
      (16 + ct^2*(-38 - ((103*I)/4)*Pi) + ((57*I)/2)*Pi)*Log[2] + 
      (-20 + 16*ct^2)*Log[2]^2 + ((24*I)*Pi - (16*I)*ct^2*Pi)*Log[b]) + 
    b^3*(ct^3*(-5/2 - ((59*I)/12)*Pi - (131*Pi^2)/8) + 
      ct*(((19*I)/2)*Pi + 16*Pi^2) + ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*
       G[{-1}, ct] + ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(-52 - (40*I)*Pi) + ct^3*(136/3 + ((293*I)/6)*Pi))*Log[2] + 
      (16*ct - (64*ct^3)/3)*Log[2]^2 + ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*
       Log[b]) + b^4*(20 + ((23*I)/4)*Pi + (233*Pi^2)/48 + 
      ct^2*(-155/2 + ((59*I)/4)*Pi - (92*Pi^2)/3) + 
      ct^4*(1331/24 - ((1055*I)/48)*Pi + (2617*Pi^2)/96) + 
      ((-2*I)*Pi + (32*I)*ct^2*Pi - (28*I)*ct^4*Pi)*G[{-1}, ct] + 
      ((-2*I)*Pi + (32*I)*ct^2*Pi - (28*I)*ct^4*Pi)*G[{1}, ct] + 
      (-24 + ct^4*(-350/3 - ((487*I)/8)*Pi) + ct^2*(124 + (64*I)*Pi) - 
        ((7*I)/4)*Pi)*Log[2] + (-2 - 32*ct^2 + 32*ct^4)*Log[2]^2 + 
      ((-4*I)*Pi + (64*I)*ct^2*Pi - (56*I)*ct^4*Pi)*Log[b]) + 
    (11*Zeta[3])/16) + eps^4*((-1453*Pi^4)/1440 - 
    (8*I)*Pi*G[{-1, -1, -1}, ct] - (8*I)*Pi*G[{-1, -1, 1}, ct] - 
    (8*I)*Pi*G[{-1, 1, -1}, ct] - (8*I)*Pi*G[{-1, 1, 1}, ct] - 
    (8*I)*Pi*G[{1, -1, -1}, ct] - (8*I)*Pi*G[{1, -1, 1}, ct] - 
    (8*I)*Pi*G[{1, 1, -1}, ct] - (8*I)*Pi*G[{1, 1, 1}, ct] - 
    (79*Pi^2*Log[2]^2)/12 - ((13*I)/4)*Pi*Log[2]^3 + (173*Log[2]^4)/48 + 
    ((-16*I)*Pi*G[{-1, -1}, ct] - (16*I)*Pi*G[{-1, 1}, ct] - 
      (16*I)*Pi*G[{1, -1}, ct] - (16*I)*Pi*G[{1, 1}, ct])*Log[b] + 
    ((-16*I)*Pi*G[{-1}, ct] - (16*I)*Pi*G[{1}, ct])*Log[b]^2 - 
    ((32*I)/3)*Pi*Log[b]^3 + (45*PolyLog[4, 1/2])/2 - ((19*I)/8)*Pi*Zeta[3] + 
    Log[2]*((6*I)*Pi^3 + (73*Zeta[3])/4) + 
    b*(ct*(-72 + (36*I)*Pi - (307*Pi^2)/8)*Log[2] - 
      ((97*I)/4)*ct*Pi*Log[2]^2 + (64*ct*Log[2]^3)/3 + 
      ct*(-3*Pi^2 + I*Pi^3 + (207*Zeta[3])/16)) + 
    b^3*(((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{1}, ct] + 
      ((32*I)*ct*Pi - (32*I)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((32*I)*ct*Pi - (32*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((32*I)*ct*Pi - (32*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((32*I)*ct*Pi - (32*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct^3*(-50/3 + ((829*I)/4)*Pi - (1507*Pi^2)/24) + 
        ct*(-8 - ((411*I)/2)*Pi + 50*Pi^2))*Log[2] + 
      (ct*(104 + (28*I)*Pi) + ct^3*(-272/3 - ((433*I)/12)*Pi))*Log[2]^2 + 
      ((-64*ct)/3 + (256*ct^3)/9)*Log[2]^3 + 
      ((-128*I)*ct*Pi + (128*I)*ct^3*Pi + ((64*I)*ct*Pi - (64*I)*ct^3*Pi)*
         G[{-1}, ct] + ((64*I)*ct*Pi - (64*I)*ct^3*Pi)*G[{1}, ct])*Log[b] + 
      ((64*I)*ct*Pi - (64*I)*ct^3*Pi)*Log[b]^2 + 
      ct*(-4 + (73*I)*Pi + (845*Pi^2)/24 + (12*I)*Pi^3 - 9*Zeta[3]) + 
      ct^3*(20/3 - ((781*I)/12)*Pi - (2059*Pi^2)/48 - ((35*I)/3)*Pi^3 + 
        (213*Zeta[3])/16)) + b^2*(-16 + (I/2)*Pi + Pi^2/6 - ((11*I)/6)*Pi^3 + 
      ((16*I)*Pi - (16*I)*ct^2*Pi)*G[{-1}, ct] + ((16*I)*Pi - (16*I)*ct^2*Pi)*
       G[{1}, ct] + ((-24*I)*Pi + (16*I)*ct^2*Pi)*G[{-1, -1}, ct] + 
      ((-24*I)*Pi + (16*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((-24*I)*Pi + (16*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((-24*I)*Pi + (16*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (16 + (38*I)*Pi - (339*Pi^2)/8 + ct^2*(-64 - ((283*I)/4)*Pi + 
          (1763*Pi^2)/48))*Log[2] + (-32 + ct^2*(76 + ((123*I)/8)*Pi) - 
        ((81*I)/4)*Pi)*Log[2]^2 + (80/3 - (64*ct^2)/3)*Log[2]^3 + 
      ((32*I)*Pi - (32*I)*ct^2*Pi + ((-48*I)*Pi + (32*I)*ct^2*Pi)*
         G[{-1}, ct] + ((-48*I)*Pi + (32*I)*ct^2*Pi)*G[{1}, ct])*Log[b] + 
      ((-48*I)*Pi + (32*I)*ct^2*Pi)*Log[b]^2 - (321*Zeta[3])/16 + 
      ct^2*(16 - ((19*I)/2)*Pi + (253*Pi^2)/48 + ((29*I)/6)*Pi^3 + 
        (619*Zeta[3])/32)) + b^4*(-169/6 + ((1303*I)/16)*Pi + 
      (1489*Pi^2)/48 + ((53*I)/12)*Pi^3 + ((-60*I)*Pi + (160*I)*ct^2*Pi - 
        (104*I)*ct^4*Pi)*G[{-1}, ct] + ((-60*I)*Pi + (160*I)*ct^2*Pi - 
        (104*I)*ct^4*Pi)*G[{1}, ct] + ((4*I)*Pi - (64*I)*ct^2*Pi + 
        (56*I)*ct^4*Pi)*G[{-1, -1}, ct] + ((4*I)*Pi - (64*I)*ct^2*Pi + 
        (56*I)*ct^4*Pi)*G[{-1, 1}, ct] + ((4*I)*Pi - (64*I)*ct^2*Pi + 
        (56*I)*ct^4*Pi)*G[{1, -1}, ct] + ((4*I)*Pi - (64*I)*ct^2*Pi + 
        (56*I)*ct^4*Pi)*G[{1, 1}, ct] + (-118/3 - ((311*I)/4)*Pi + 
        (7*Pi^2)/48 + ct^2*(310 + ((1373*I)/4)*Pi - (256*Pi^2)/3) + 
        ct^4*(-1843/6 - ((13909*I)/48)*Pi + (7907*Pi^2)/96))*Log[2] + 
      (48 + ct^4*(700/3 + ((507*I)/16)*Pi) + ct^2*(-248 - (32*I)*Pi) - 
        ((17*I)/8)*Pi)*Log[2]^2 + (8/3 + (128*ct^2)/3 - (128*ct^4)/3)*
       Log[2]^3 + ((-120*I)*Pi + (320*I)*ct^2*Pi - (208*I)*ct^4*Pi + 
        ((8*I)*Pi - (128*I)*ct^2*Pi + (112*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((8*I)*Pi - (128*I)*ct^2*Pi + (112*I)*ct^4*Pi)*G[{1}, ct])*Log[b] + 
      ((8*I)*Pi - (128*I)*ct^2*Pi + (112*I)*ct^4*Pi)*Log[b]^2 + 
      ct^2*(23 - ((825*I)/8)*Pi - (5627*Pi^2)/48 - ((64*I)/3)*Pi^3 - 
        40*Zeta[3]) - Zeta[3]/32 + ct^4*(365/24 + ((683*I)/48)*Pi + 
        (5659*Pi^2)/64 + ((221*I)/12)*Pi^3 + (2539*Zeta[3])/64))), 
 (4*b*ct + b^3*(-4*ct + (16*ct^3)/3))*eps + 
  eps^2*(-16*b*ct*Log[2] + b^3*(ct^3*(64/3 - (8*I)*Pi) + 
      ct*(-24 + (8*I)*Pi) + (16*ct - (64*ct^3)/3)*Log[2])) + 
  eps^3*(b*((5*ct*Pi^2)/3 - (60*I)*ct*Pi*Log[2] + 32*ct*Log[2]^2) + 
    b^3*(ct*((-28*I)*Pi - (98*Pi^2)/3) + ct^3*(4/3 + ((50*I)/3)*Pi + 
        (299*Pi^2)/9) + ((32*I)*ct*Pi - (32*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((32*I)*ct*Pi - (32*I)*ct^3*Pi)*G[{1}, ct] + 
      (ct*(96 + (88*I)*Pi) + ct^3*(-256/3 - (108*I)*Pi))*Log[2] + 
      (-32*ct + (128*ct^3)/3)*Log[2]^2 + ((64*I)*ct*Pi - (64*I)*ct^3*Pi)*
       Log[b])) + eps^4*(b*(ct*(192 - (96*I)*Pi + (253*Pi^2)/3)*Log[2] + 
      (58*I)*ct*Pi*Log[2]^2 - (128*ct*Log[2]^3)/3 + 
      ct*(8*Pi^2 - (2*I)*Pi^3 - (115*Zeta[3])/2)) + 
    b^3*(((128*I)*ct*Pi - (128*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((128*I)*ct*Pi - (128*I)*ct^3*Pi)*G[{1}, ct] + 
      ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-64*I)*ct*Pi + (64*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (ct*(-128/3 + (460*I)*Pi - (322*Pi^2)/3) + 
        ct^3*(880/9 - (474*I)*Pi + (1219*Pi^2)/9))*Log[2] + 
      (ct*(-192 - (68*I)*Pi) + ct^3*(512/3 + ((262*I)/3)*Pi))*Log[2]^2 + 
      ((128*ct)/3 - (512*ct^3)/9)*Log[2]^3 + 
      ((256*I)*ct*Pi - (256*I)*ct^3*Pi + ((-128*I)*ct*Pi + (128*I)*ct^3*Pi)*
         G[{-1}, ct] + ((-128*I)*ct*Pi + (128*I)*ct^3*Pi)*G[{1}, ct])*
       Log[b] + ((-128*I)*ct*Pi + (128*I)*ct^3*Pi)*Log[b]^2 + 
      ct^3*(-160/9 + ((458*I)/3)*Pi + (1513*Pi^2)/18 + ((74*I)/3)*Pi^3 - 
        (397*Zeta[3])/6) + ct*(32/3 - (168*I)*Pi - (197*Pi^2)/3 - 
        ((76*I)/3)*Pi^3 + 47*Zeta[3]))), 
 -1/2 + eps*((3*b*ct)/2 + b^2*(3/2 - ct^2/2) + b^3*((-3*ct)/2 + 2*ct^3) + 
    b^4*(1/2 + ct^2 - ct^4) - ((3*I)/4)*Pi + 2*Log[2]) + 
  eps^2*((21*Pi^2)/16 + ((11*I)/4)*Pi*Log[2] - 4*Log[2]^2 + 
    b*(((-3*I)/4)*ct*Pi + (-4 - 6*ct)*Log[2]) + 
    b^2*(ct^2*(-9/4 + ((9*I)/8)*Pi) + (I/4)*Pi + (-6 + 2*ct^2)*Log[2]) + 
    b^3*(-2/3 + ct*(-21/2 + (3*I)*Pi) + ct^3*(9 - ((13*I)/4)*Pi) + 
      (-4/3 + 6*ct - 8*ct^3)*Log[2]) + b^4*(-17/4 + ct^2*(19/2 - (2*I)*Pi) + 
      ct^4*(-31/4 + ((33*I)/16)*Pi) + ((5*I)/8)*Pi + 
      (-2 - 4*ct^2 + 4*ct^4)*Log[2])) + 
  eps^3*(((19*I)/12)*Pi^3 - (73*Pi^2*Log[2])/16 - ((51*I)/8)*Pi*Log[2]^2 + 
    (16*Log[2]^3)/3 + b*((17*ct*Pi^2)/16 + (-8 - (8*I)*Pi - ((69*I)/4)*ct*Pi)*
       Log[2] + (8 + 12*ct)*Log[2]^2) + 
    b^2*((8*I)*Pi + (239*Pi^2)/48 + ct^2*(((-43*I)/8)*Pi - (697*Pi^2)/96) + 
      ((-8*I)*Pi + (8*I)*ct^2*Pi)*G[{-1}, ct] + ((-8*I)*Pi + (8*I)*ct^2*Pi)*
       G[{1}, ct] + (-12 + ct^2*(9 + ((111*I)/8)*Pi) - ((81*I)/4)*Pi)*
       Log[2] + (12 - 4*ct^2)*Log[2]^2 + ((-16*I)*Pi + (16*I)*ct^2*Pi)*
       Log[b]) + b^3*(-4/9 - ((4*I)/3)*Pi + 
      ct*(((-15*I)/4)*Pi - (35*Pi^2)/4) + ct^3*(13/4 + ((9*I)/8)*Pi + 
        (437*Pi^2)/48) + ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*G[{-1}, ct] + 
      ((8*I)*ct*Pi - (8*I)*ct^3*Pi)*G[{1}, ct] + 
      (4/9 + ct*(42 + (23*I)*Pi) + ct^3*(-36 - ((115*I)/4)*Pi) - 
        ((8*I)/3)*Pi)*Log[2] + (8/3 - 12*ct + 16*ct^3)*Log[2]^2 + 
      ((16*I)*ct*Pi - (16*I)*ct^3*Pi)*Log[b]) + 
    b^4*(-9 - ((35*I)/8)*Pi - (31*Pi^2)/32 + 
      ct^4*(-369/16 + ((157*I)/32)*Pi - (2689*Pi^2)/192) + 
      ct^2*(139/4 - ((3*I)/8)*Pi + (83*Pi^2)/6) + 
      ((-16*I)*ct^2*Pi + (16*I)*ct^4*Pi)*G[{-1}, ct] + 
      ((-16*I)*ct^2*Pi + (16*I)*ct^4*Pi)*G[{1}, ct] + 
      (9 + ct^2*(-38 - (26*I)*Pi) + ct^4*(31 + ((423*I)/16)*Pi) - 
        ((29*I)/8)*Pi)*Log[2] + (4 + 8*ct^2 - 8*ct^4)*Log[2]^2 + 
      ((-32*I)*ct^2*Pi + (32*I)*ct^4*Pi)*Log[b]) + (189*Zeta[3])/32) + 
  eps^4*((-253*Pi^4)/288 + (93*Pi^2*Log[2]^2)/8 + ((227*I)/24)*Pi*Log[2]^3 - 
    (737*Log[2]^4)/96 - (225*PolyLog[4, 1/2])/4 + 
    Log[2]*(((-21*I)/4)*Pi^3 - (609*Zeta[3])/8) + ((31*I)/2)*Pi*Zeta[3] + 
    b^2*(((119*I)/4)*Pi + (77*Pi^2)/12 + ((11*I)/4)*Pi^3 + 
      ((-24*I)*Pi + (24*I)*ct^2*Pi)*G[{-1}, ct] + 
      ((-24*I)*Pi + (24*I)*ct^2*Pi)*G[{1}, ct] + ((16*I)*Pi - (16*I)*ct^2*Pi)*
       G[{-1, -1}, ct] + ((16*I)*Pi - (16*I)*ct^2*Pi)*G[{-1, 1}, ct] + 
      ((16*I)*Pi - (16*I)*ct^2*Pi)*G[{1, -1}, ct] + 
      ((16*I)*Pi - (16*I)*ct^2*Pi)*G[{1, 1}, ct] + 
      (-12 - (37*I)*Pi + (1345*Pi^2)/48 + ct^2*(-12 + ((227*I)/8)*Pi - 
          (1799*Pi^2)/96))*Log[2] + (24 + ct^2*(-18 - ((15*I)/16)*Pi) + 
        ((121*I)/8)*Pi)*Log[2]^2 + (-16 + (16*ct^2)/3)*Log[2]^3 + 
      ((-48*I)*Pi + (48*I)*ct^2*Pi + ((32*I)*Pi - (32*I)*ct^2*Pi)*
         G[{-1}, ct] + ((32*I)*Pi - (32*I)*ct^2*Pi)*G[{1}, ct])*Log[b] + 
      ((32*I)*Pi - (32*I)*ct^2*Pi)*Log[b]^2 + 
      ct^2*(((-101*I)/4)*Pi - (901*Pi^2)/96 - ((43*I)/8)*Pi^3 - 
        (1231*Zeta[3])/64) + (185*Zeta[3])/32) + 
    b*(((-2*I)/3)*Pi^3 + (-16 - (16*I)*Pi + 12*Pi^2 + 
        ct*(36 - (18*I)*Pi + (383*Pi^2)/16))*Log[2] + 
      (16 + (8*I)*Pi + ((149*I)/8)*ct*Pi)*Log[2]^2 + 
      (-32/3 - 16*ct)*Log[2]^3 + ct*((3*Pi^2)/2 - ((5*I)/12)*Pi^3 - 
        (219*Zeta[3])/32) + (51*Zeta[3])/4) + 
    b^3*(-8/27 - ((128*I)/9)*Pi - 4*Pi^2 - ((2*I)/9)*Pi^3 + 
      ct^2*((8*I)*Pi + 6*Pi^2) + ((8*I)*Pi + (32*I)*ct*Pi - (8*I)*ct^2*Pi - 
        (32*I)*ct^3*Pi)*G[{-1}, ct] + ((8*I)*Pi + (32*I)*ct*Pi - 
        (8*I)*ct^2*Pi - (32*I)*ct^3*Pi)*G[{1}, ct] + 
      ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*G[{-1, -1}, ct] + 
      ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*G[{-1, 1}, ct] + 
      ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*G[{1, -1}, ct] + 
      ((-16*I)*ct*Pi + (16*I)*ct^3*Pi)*G[{1, 1}, ct] + 
      (-118/27 + ((56*I)/9)*Pi - (8*I)*ct^2*Pi + 4*Pi^2 + 
        ct*(52 + ((527*I)/4)*Pi - (111*Pi^2)/4) + 
        ct^3*(-107/3 - ((3067*I)/24)*Pi + (1715*Pi^2)/48))*Log[2] + 
      (-8/9 + ct*(-84 - ((45*I)/2)*Pi) + ct^3*(72 + ((689*I)/24)*Pi) + 
        ((8*I)/3)*Pi)*Log[2]^2 + (-32/9 + 16*ct - (64*ct^3)/3)*Log[2]^3 + 
      ((16*I)*Pi + (64*I)*ct*Pi - (16*I)*ct^2*Pi - (64*I)*ct^3*Pi + 
        ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*G[{-1}, ct] + 
        ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*G[{1}, ct])*Log[b] + 
      ((-32*I)*ct*Pi + (32*I)*ct^3*Pi)*Log[b]^2 + 
      ct^3*(-10/3 + ((793*I)/24)*Pi + (709*Pi^2)/32 + ((229*I)/36)*Pi^3 - 
        (565*Zeta[3])/32) + (17*Zeta[3])/4 + 
      ct*(2 - ((73*I)/2)*Pi - (857*Pi^2)/48 - ((13*I)/2)*Pi^3 + 
        (123*Zeta[3])/8)) + b^4*(131/12 - ((1167*I)/32)*Pi - (869*Pi^2)/96 - 
      ((25*I)/24)*Pi^3 + ((24*I)*Pi - (80*I)*ct^2*Pi + (56*I)*ct^4*Pi)*
       G[{-1}, ct] + ((24*I)*Pi - (80*I)*ct^2*Pi + (56*I)*ct^4*Pi)*
       G[{1}, ct] + ((32*I)*ct^2*Pi - (32*I)*ct^4*Pi)*G[{-1, -1}, ct] + 
      ((32*I)*ct^2*Pi - (32*I)*ct^4*Pi)*G[{-1, 1}, ct] + 
      ((32*I)*ct^2*Pi - (32*I)*ct^4*Pi)*G[{1, -1}, ct] + 
      ((32*I)*ct^2*Pi - (32*I)*ct^4*Pi)*G[{1, 1}, ct] + 
      (31/3 + ((211*I)/8)*Pi + (151*Pi^2)/32 + 
        ct^4*(307/12 + ((3251*I)/32)*Pi - (7151*Pi^2)/192) + 
        ct^2*(-47 - ((1013*I)/8)*Pi + (223*Pi^2)/6))*Log[2] + 
      (-18 + ct^4*(-62 + ((9*I)/32)*Pi) + ct^2*(76 - I*Pi) + ((125*I)/16)*Pi)*
       Log[2]^2 + (-16/3 - (32*ct^2)/3 + (32*ct^4)/3)*Log[2]^3 + 
      ((48*I)*Pi - (160*I)*ct^2*Pi + (112*I)*ct^4*Pi + 
        ((64*I)*ct^2*Pi - (64*I)*ct^4*Pi)*G[{-1}, ct] + 
        ((64*I)*ct^2*Pi - (64*I)*ct^4*Pi)*G[{1}, ct])*Log[b] + 
      ((64*I)*ct^2*Pi - (64*I)*ct^4*Pi)*Log[b]^2 + 
      ct^4*(131/48 - ((821*I)/32)*Pi - (16501*Pi^2)/384 - ((159*I)/16)*Pi^3 - 
        (5239*Zeta[3])/128) - (483*Zeta[3])/64 + 
      ct^2*(-37/2 + ((1009*I)/16)*Pi + (5027*Pi^2)/96 + ((29*I)/3)*Pi^3 + 
        (167*Zeta[3])/4)))}


==> anc/solsmallm.m <==
(*
*  "The Two-Loop Master Integrals for q \bar{q} -> V V"
*  T. Gehrmann, A. von Manteuffel, L. Tancredi, E. Weihs
*  
*  This Mathematica readable file contains the two-loop master
*  integrals for qqb -> V V computed in the canonical basis 
*  defined in Appendix A and in the ancillary file basis.m.
*  
*  This file contains an expansion in the small mass region,
*
*    m^2/s->0  for fixed phi
*
*  up to and including O((m^2/s)^2). We use the variables
*
*    m2os = m^2/s
*    phi = -(t-m^2)/s
*
*  and GHPLs in the coefficients.
*
*  The integration measure is defined in formula (3.20).
*  In particular we factor out the prefactor
*  
*    (Se/(16*Pi^2))^2*(m2)^(-2*eps)
*
*  with
*  
*    Se = (4*Pi)^eps*Gamma[1 + eps] Gamma[(1 - eps)]^2/Gamma[(1 - 2*eps)],
*
*  where eps=(4-d)/2 and d is the number of space-time dimensions.
*)

{-1 + eps*((-2*I)*Pi - 2*Log[m2os]) + 
  eps^2*(2*Pi^2 - (4*I)*Pi*Log[m2os] - 2*Log[m2os]^2) + 
  eps^3*(((4*I)/3)*Pi^3 + 4*Pi^2*Log[m2os] - (4*I)*Pi*Log[m2os]^2 - 
    (4*Log[m2os]^3)/3 + 6*Zeta[3]) + 
  eps^4*((-17*Pi^4)/30 + 4*Pi^2*Log[m2os]^2 - ((8*I)/3)*Pi*Log[m2os]^3 - 
    (2*Log[m2os]^4)/3 + (12*I)*Pi*Zeta[3] + 
    Log[m2os]*(((8*I)/3)*Pi^3 + 12*Zeta[3])), 
 -1 - (2*I)*eps*Pi + 2*eps^2*Pi^2 + eps^3*(((4*I)/3)*Pi^3 + 6*Zeta[3]) + 
  eps^4*((-17*Pi^4)/30 + (12*I)*Pi*Zeta[3]), 
 1 + eps*(m2os^2/(-1 + phi)^2 - (2*m2os)/(-1 + phi) - 2*G[{1}, phi] + 
    2*Log[m2os]) + eps^2*(4*G[{1, 1}, phi] - 4*G[{1}, phi]*Log[m2os] + 
    2*Log[m2os]^2 + m2os^2*(2/(-1 + phi)^2 - (2*G[{1}, phi])/(-1 + phi)^2 + 
      (2*Log[m2os])/(-1 + phi)^2) + m2os*((4*G[{1}, phi])/(-1 + phi) - 
      (4*Log[m2os])/(-1 + phi))) + 
  eps^3*(-8*G[{1, 1, 1}, phi] + 8*G[{1, 1}, phi]*Log[m2os] - 
    4*G[{1}, phi]*Log[m2os]^2 + (4*Log[m2os]^3)/3 + 
    m2os^2*((-4*G[{1}, phi])/(-1 + phi)^2 + (4*G[{1, 1}, phi])/(-1 + phi)^2 + 
      (4/(-1 + phi)^2 - (4*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (2*Log[m2os]^2)/(-1 + phi)^2) + m2os*((-8*G[{1, 1}, phi])/(-1 + phi) + 
      (8*G[{1}, phi]*Log[m2os])/(-1 + phi) - (4*Log[m2os]^2)/(-1 + phi)) - 
    6*Zeta[3]) + eps^4*(-Pi^4/10 + 16*G[{1, 1, 1, 1}, phi] + 
    8*G[{1, 1}, phi]*Log[m2os]^2 - (8*G[{1}, phi]*Log[m2os]^3)/3 + 
    (2*Log[m2os]^4)/3 + Log[m2os]*(-16*G[{1, 1, 1}, phi] - 12*Zeta[3]) + 
    12*G[{1}, phi]*Zeta[3] + m2os^2*((8*G[{1, 1}, phi])/(-1 + phi)^2 - 
      (8*G[{1, 1, 1}, phi])/(-1 + phi)^2 + ((-8*G[{1}, phi])/(-1 + phi)^2 + 
        (8*G[{1, 1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (4/(-1 + phi)^2 - (4*G[{1}, phi])/(-1 + phi)^2)*Log[m2os]^2 + 
      (4*Log[m2os]^3)/(3*(-1 + phi)^2) - (6*Zeta[3])/(-1 + phi)^2) + 
    m2os*((16*G[{1, 1, 1}, phi])/(-1 + phi) - (16*G[{1, 1}, phi]*Log[m2os])/
       (-1 + phi) + (8*G[{1}, phi]*Log[m2os]^2)/(-1 + phi) - 
      (8*Log[m2os]^3)/(3*(-1 + phi)) + (12*Zeta[3])/(-1 + phi))), 
 1 + eps*(m2os^2/phi^2 + (2*m2os)/phi - 2*G[{0}, phi] + 2*Log[m2os]) + 
  eps^2*(4*G[{0, 0}, phi] - 4*G[{0}, phi]*Log[m2os] + 2*Log[m2os]^2 + 
    m2os^2*(2/phi^2 - (2*G[{0}, phi])/phi^2 + (2*Log[m2os])/phi^2) + 
    m2os*((-4*G[{0}, phi])/phi + (4*Log[m2os])/phi)) + 
  eps^3*(-8*G[{0, 0, 0}, phi] + 8*G[{0, 0}, phi]*Log[m2os] - 
    4*G[{0}, phi]*Log[m2os]^2 + (4*Log[m2os]^3)/3 + 
    m2os^2*((-4*G[{0}, phi])/phi^2 + (4*G[{0, 0}, phi])/phi^2 + 
      (4/phi^2 - (4*G[{0}, phi])/phi^2)*Log[m2os] + (2*Log[m2os]^2)/phi^2) + 
    m2os*((8*G[{0, 0}, phi])/phi - (8*G[{0}, phi]*Log[m2os])/phi + 
      (4*Log[m2os]^2)/phi) - 6*Zeta[3]) + 
  eps^4*(-Pi^4/10 + 16*G[{0, 0, 0, 0}, phi] + 8*G[{0, 0}, phi]*Log[m2os]^2 - 
    (8*G[{0}, phi]*Log[m2os]^3)/3 + (2*Log[m2os]^4)/3 + 
    Log[m2os]*(-16*G[{0, 0, 0}, phi] - 12*Zeta[3]) + 12*G[{0}, phi]*Zeta[3] + 
    m2os^2*((8*G[{0, 0}, phi])/phi^2 - (8*G[{0, 0, 0}, phi])/phi^2 + 
      ((-8*G[{0}, phi])/phi^2 + (8*G[{0, 0}, phi])/phi^2)*Log[m2os] + 
      (4/phi^2 - (4*G[{0}, phi])/phi^2)*Log[m2os]^2 + 
      (4*Log[m2os]^3)/(3*phi^2) - (6*Zeta[3])/phi^2) + 
    m2os*((-16*G[{0, 0, 0}, phi])/phi + (16*G[{0, 0}, phi]*Log[m2os])/phi - 
      (8*G[{0}, phi]*Log[m2os]^2)/phi + (8*Log[m2os]^3)/(3*phi) - 
      (12*Zeta[3])/phi)), -1 + eps*((-2*I)*Pi - 2*Log[m2os]) + 
  eps^2*(2*Pi^2 - (4*I)*Pi*Log[m2os] - 2*Log[m2os]^2) + 
  eps^3*(((4*I)/3)*Pi^3 + 4*Pi^2*Log[m2os] - (4*I)*Pi*Log[m2os]^2 - 
    (4*Log[m2os]^3)/3) + eps^4*((-2*Pi^4)/3 + ((8*I)/3)*Pi^3*Log[m2os] + 
    4*Pi^2*Log[m2os]^2 - ((8*I)/3)*Pi*Log[m2os]^3 - (2*Log[m2os]^4)/3), 
 -1 + eps*((-2*I)*Pi - Log[m2os]) + 
  eps^2*(2*Pi^2 - (2*I)*Pi*Log[m2os] - Log[m2os]^2/2) + 
  eps^3*(((4*I)/3)*Pi^3 + 2*Pi^2*Log[m2os] - I*Pi*Log[m2os]^2 - 
    Log[m2os]^3/6) + eps^4*((-2*Pi^4)/3 + ((4*I)/3)*Pi^3*Log[m2os] + 
    Pi^2*Log[m2os]^2 - (I/3)*Pi*Log[m2os]^3 - Log[m2os]^4/24), 
 -1 - (2*I)*eps*Pi + 2*eps^2*Pi^2 + ((4*I)/3)*eps^3*Pi^3 - (2*eps^4*Pi^4)/3, 
 -1 + eps*(-m2os^2/(2*(-1 + phi)^2) + m2os/(-1 + phi) - I*Pi + G[{1}, phi] - 
    Log[m2os]) + eps^2*(Pi^2/2 + I*Pi*G[{1}, phi] - G[{1, 1}, phi] + 
    ((-I)*Pi + G[{1}, phi])*Log[m2os] - Log[m2os]^2/2 + 
    m2os^2*(-1/(2*(-1 + phi)^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
      G[{1}, phi]/(2*(-1 + phi)^2) - Log[m2os]/(2*(-1 + phi)^2)) + 
    m2os*((I*Pi)/(-1 + phi) - G[{1}, phi]/(-1 + phi) + 
      Log[m2os]/(-1 + phi))) + eps^3*((I/6)*Pi^3 - (Pi^2*G[{1}, phi])/2 - 
    I*Pi*G[{1, 1}, phi] + G[{1, 1, 1}, phi] + 
    (Pi^2/2 + I*Pi*G[{1}, phi] - G[{1, 1}, phi])*Log[m2os] + 
    ((-I/2)*Pi + G[{1}, phi]/2)*Log[m2os]^2 - Log[m2os]^3/6 + 
    m2os^2*(((-I/2)*Pi)/(-1 + phi)^2 + Pi^2/(4*(-1 + phi)^2) + 
      (1/(2*(-1 + phi)^2) + ((I/2)*Pi)/(-1 + phi)^2)*G[{1}, phi] - 
      G[{1, 1}, phi]/(2*(-1 + phi)^2) + (-1/(2*(-1 + phi)^2) - 
        ((I/2)*Pi)/(-1 + phi)^2 + G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os] - 
      Log[m2os]^2/(4*(-1 + phi)^2)) + m2os*(-Pi^2/(2*(-1 + phi)) - 
      (I*Pi*G[{1}, phi])/(-1 + phi) + G[{1, 1}, phi]/(-1 + phi) + 
      ((I*Pi)/(-1 + phi) - G[{1}, phi]/(-1 + phi))*Log[m2os] + 
      Log[m2os]^2/(2*(-1 + phi)))) + 
  eps^4*(-Pi^4/24 - (I/6)*Pi^3*G[{1}, phi] + (Pi^2*G[{1, 1}, phi])/2 + 
    I*Pi*G[{1, 1, 1}, phi] - G[{1, 1, 1, 1}, phi] + 
    ((I/6)*Pi^3 - (Pi^2*G[{1}, phi])/2 - I*Pi*G[{1, 1}, phi] + 
      G[{1, 1, 1}, phi])*Log[m2os] + (Pi^2/4 + (I/2)*Pi*G[{1}, phi] - 
      G[{1, 1}, phi]/2)*Log[m2os]^2 + ((-I/6)*Pi + G[{1}, phi]/6)*
     Log[m2os]^3 - Log[m2os]^4/24 + m2os^2*(Pi^2/(4*(-1 + phi)^2) + 
      ((I/12)*Pi^3)/(-1 + phi)^2 + (((I/2)*Pi)/(-1 + phi)^2 - 
        Pi^2/(4*(-1 + phi)^2))*G[{1}, phi] + 
      (-1/(2*(-1 + phi)^2) - ((I/2)*Pi)/(-1 + phi)^2)*G[{1, 1}, phi] + 
      G[{1, 1, 1}, phi]/(2*(-1 + phi)^2) + 
      (((-I/2)*Pi)/(-1 + phi)^2 + Pi^2/(4*(-1 + phi)^2) + 
        (1/(2*(-1 + phi)^2) + ((I/2)*Pi)/(-1 + phi)^2)*G[{1}, phi] - 
        G[{1, 1}, phi]/(2*(-1 + phi)^2))*Log[m2os] + 
      (-1/(4*(-1 + phi)^2) - ((I/4)*Pi)/(-1 + phi)^2 + 
        G[{1}, phi]/(4*(-1 + phi)^2))*Log[m2os]^2 - 
      Log[m2os]^3/(12*(-1 + phi)^2)) + m2os*(((-I/6)*Pi^3)/(-1 + phi) + 
      (Pi^2*G[{1}, phi])/(2*(-1 + phi)) + (I*Pi*G[{1, 1}, phi])/(-1 + phi) - 
      G[{1, 1, 1}, phi]/(-1 + phi) + (-Pi^2/(2*(-1 + phi)) - 
        (I*Pi*G[{1}, phi])/(-1 + phi) + G[{1, 1}, phi]/(-1 + phi))*
       Log[m2os] + (((I/2)*Pi)/(-1 + phi) - G[{1}, phi]/(2*(-1 + phi)))*
       Log[m2os]^2 + Log[m2os]^3/(6*(-1 + phi)))), 
 -1 + eps*(-m2os^2/(2*phi^2) - m2os/phi - I*Pi + G[{0}, phi] - Log[m2os]) + 
  eps^2*(Pi^2/2 + I*Pi*G[{0}, phi] - G[{0, 0}, phi] + 
    ((-I)*Pi + G[{0}, phi])*Log[m2os] - Log[m2os]^2/2 + 
    m2os^2*(-1/(2*phi^2) - ((I/2)*Pi)/phi^2 + G[{0}, phi]/(2*phi^2) - 
      Log[m2os]/(2*phi^2)) + m2os*(((-I)*Pi)/phi + G[{0}, phi]/phi - 
      Log[m2os]/phi)) + eps^3*((I/6)*Pi^3 - (Pi^2*G[{0}, phi])/2 - 
    I*Pi*G[{0, 0}, phi] + G[{0, 0, 0}, phi] + 
    (Pi^2/2 + I*Pi*G[{0}, phi] - G[{0, 0}, phi])*Log[m2os] + 
    ((-I/2)*Pi + G[{0}, phi]/2)*Log[m2os]^2 - Log[m2os]^3/6 + 
    m2os^2*(((-I/2)*Pi)/phi^2 + Pi^2/(4*phi^2) + 
      (1/(2*phi^2) + ((I/2)*Pi)/phi^2)*G[{0}, phi] - 
      G[{0, 0}, phi]/(2*phi^2) + (-1/(2*phi^2) - ((I/2)*Pi)/phi^2 + 
        G[{0}, phi]/(2*phi^2))*Log[m2os] - Log[m2os]^2/(4*phi^2)) + 
    m2os*(Pi^2/(2*phi) + (I*Pi*G[{0}, phi])/phi - G[{0, 0}, phi]/phi + 
      (((-I)*Pi)/phi + G[{0}, phi]/phi)*Log[m2os] - Log[m2os]^2/(2*phi))) + 
  eps^4*(-Pi^4/24 - (I/6)*Pi^3*G[{0}, phi] + (Pi^2*G[{0, 0}, phi])/2 + 
    I*Pi*G[{0, 0, 0}, phi] - G[{0, 0, 0, 0}, phi] + 
    ((I/6)*Pi^3 - (Pi^2*G[{0}, phi])/2 - I*Pi*G[{0, 0}, phi] + 
      G[{0, 0, 0}, phi])*Log[m2os] + (Pi^2/4 + (I/2)*Pi*G[{0}, phi] - 
      G[{0, 0}, phi]/2)*Log[m2os]^2 + ((-I/6)*Pi + G[{0}, phi]/6)*
     Log[m2os]^3 - Log[m2os]^4/24 + m2os^2*(Pi^2/(4*phi^2) + 
      ((I/12)*Pi^3)/phi^2 + (((I/2)*Pi)/phi^2 - Pi^2/(4*phi^2))*G[{0}, phi] + 
      (-1/(2*phi^2) - ((I/2)*Pi)/phi^2)*G[{0, 0}, phi] + 
      G[{0, 0, 0}, phi]/(2*phi^2) + (((-I/2)*Pi)/phi^2 + Pi^2/(4*phi^2) + 
        (1/(2*phi^2) + ((I/2)*Pi)/phi^2)*G[{0}, phi] - 
        G[{0, 0}, phi]/(2*phi^2))*Log[m2os] + 
      (-1/(4*phi^2) - ((I/4)*Pi)/phi^2 + G[{0}, phi]/(4*phi^2))*Log[m2os]^2 - 
      Log[m2os]^3/(12*phi^2)) + m2os*(((I/6)*Pi^3)/phi - 
      (Pi^2*G[{0}, phi])/(2*phi) - (I*Pi*G[{0, 0}, phi])/phi + 
      G[{0, 0, 0}, phi]/phi + (Pi^2/(2*phi) + (I*Pi*G[{0}, phi])/phi - 
        G[{0, 0}, phi]/phi)*Log[m2os] + 
      (((-I/2)*Pi)/phi + G[{0}, phi]/(2*phi))*Log[m2os]^2 - 
      Log[m2os]^3/(6*phi))), 
 -1 + eps*(-(m2os^2/(-1 + phi)^2) + (2*m2os)/(-1 + phi) + 2*G[{1}, phi] - 
    2*Log[m2os]) + eps^2*(-4*G[{1, 1}, phi] + 4*G[{1}, phi]*Log[m2os] - 
    2*Log[m2os]^2 + m2os^2*(-2/(-1 + phi)^2 + (2*G[{1}, phi])/(-1 + phi)^2 - 
      (2*Log[m2os])/(-1 + phi)^2) + m2os*((-4*G[{1}, phi])/(-1 + phi) + 
      (4*Log[m2os])/(-1 + phi))) + 
  eps^3*(8*G[{1, 1, 1}, phi] - 8*G[{1, 1}, phi]*Log[m2os] + 
    4*G[{1}, phi]*Log[m2os]^2 - (4*Log[m2os]^3)/3 + 
    m2os^2*((4*G[{1}, phi])/(-1 + phi)^2 - (4*G[{1, 1}, phi])/(-1 + phi)^2 + 
      (-4/(-1 + phi)^2 + (4*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] - 
      (2*Log[m2os]^2)/(-1 + phi)^2) + m2os*((8*G[{1, 1}, phi])/(-1 + phi) - 
      (8*G[{1}, phi]*Log[m2os])/(-1 + phi) + (4*Log[m2os]^2)/(-1 + phi))) + 
  eps^4*(-16*G[{1, 1, 1, 1}, phi] + 16*G[{1, 1, 1}, phi]*Log[m2os] - 
    8*G[{1, 1}, phi]*Log[m2os]^2 + (8*G[{1}, phi]*Log[m2os]^3)/3 - 
    (2*Log[m2os]^4)/3 + m2os^2*((-8*G[{1, 1}, phi])/(-1 + phi)^2 + 
      (8*G[{1, 1, 1}, phi])/(-1 + phi)^2 + ((8*G[{1}, phi])/(-1 + phi)^2 - 
        (8*G[{1, 1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (-4/(-1 + phi)^2 + (4*G[{1}, phi])/(-1 + phi)^2)*Log[m2os]^2 - 
      (4*Log[m2os]^3)/(3*(-1 + phi)^2)) + 
    m2os*((-16*G[{1, 1, 1}, phi])/(-1 + phi) + (16*G[{1, 1}, phi]*Log[m2os])/
       (-1 + phi) - (8*G[{1}, phi]*Log[m2os]^2)/(-1 + phi) + 
      (8*Log[m2os]^3)/(3*(-1 + phi)))), 
 -1 + eps*(-(m2os^2/phi^2) - (2*m2os)/phi + 2*G[{0}, phi] - 2*Log[m2os]) + 
  eps^2*(-4*G[{0, 0}, phi] + 4*G[{0}, phi]*Log[m2os] - 2*Log[m2os]^2 + 
    m2os^2*(-2/phi^2 + (2*G[{0}, phi])/phi^2 - (2*Log[m2os])/phi^2) + 
    m2os*((4*G[{0}, phi])/phi - (4*Log[m2os])/phi)) + 
  eps^3*(8*G[{0, 0, 0}, phi] - 8*G[{0, 0}, phi]*Log[m2os] + 
    4*G[{0}, phi]*Log[m2os]^2 - (4*Log[m2os]^3)/3 + 
    m2os^2*((4*G[{0}, phi])/phi^2 - (4*G[{0, 0}, phi])/phi^2 + 
      (-4/phi^2 + (4*G[{0}, phi])/phi^2)*Log[m2os] - (2*Log[m2os]^2)/phi^2) + 
    m2os*((-8*G[{0, 0}, phi])/phi + (8*G[{0}, phi]*Log[m2os])/phi - 
      (4*Log[m2os]^2)/phi)) + eps^4*(-16*G[{0, 0, 0, 0}, phi] + 
    16*G[{0, 0, 0}, phi]*Log[m2os] - 8*G[{0, 0}, phi]*Log[m2os]^2 + 
    (8*G[{0}, phi]*Log[m2os]^3)/3 - (2*Log[m2os]^4)/3 + 
    m2os^2*((-8*G[{0, 0}, phi])/phi^2 + (8*G[{0, 0, 0}, phi])/phi^2 + 
      ((8*G[{0}, phi])/phi^2 - (8*G[{0, 0}, phi])/phi^2)*Log[m2os] + 
      (-4/phi^2 + (4*G[{0}, phi])/phi^2)*Log[m2os]^2 - 
      (4*Log[m2os]^3)/(3*phi^2)) + m2os*((16*G[{0, 0, 0}, phi])/phi - 
      (16*G[{0, 0}, phi]*Log[m2os])/phi + (8*G[{0}, phi]*Log[m2os]^2)/phi - 
      (8*Log[m2os]^3)/(3*phi))), -1 - (2*I)*eps*Pi + 2*eps^2*Pi^2 + 
  ((4*I)/3)*eps^3*Pi^3 - (2*eps^4*Pi^4)/3, 
 -1/4 + eps*((-I/2)*Pi - Log[m2os]/2) + 
  eps^2*((5*Pi^2)/12 - I*Pi*Log[m2os] - Log[m2os]^2/2) + 
  eps^3*((I/6)*Pi^3 + (5*Pi^2*Log[m2os])/6 - I*Pi*Log[m2os]^2 - 
    Log[m2os]^3/3 + Zeta[3]) + eps^4*((5*Pi^2*Log[m2os]^2)/6 - 
    ((2*I)/3)*Pi*Log[m2os]^3 - Log[m2os]^4/6 + (2*I)*Pi*Zeta[3] + 
    Log[m2os]*((I/3)*Pi^3 + 2*Zeta[3])), 
 eps*(-m2os^2/(4*(-1 + phi)^2) + m2os/(2*(-1 + phi)) + (I/2)*Pi + 
    G[{1}, phi]/2 - Log[m2os]/2) + eps^2*((-7*Pi^2)/12 - G[{1, 1}, phi] + 
    G[{1}, phi]*Log[m2os] - Log[m2os]^2/2 + 
    m2os^2*(-3/(8*(-1 + phi)^2) - ((I/4)*Pi)/(-1 + phi)^2 + 
      G[{1}, phi]/(4*(-1 + phi)^2) - Log[m2os]/(4*(-1 + phi)^2)) + 
    m2os*(1/(2*(-1 + phi)) + ((I/2)*Pi)/(-1 + phi) - 
      G[{1}, phi]/(2*(-1 + phi)) + Log[m2os]/(2*(-1 + phi)))) + 
  eps^3*((-I/3)*Pi^3 + (Pi^2*G[{1}, phi])/6 + 2*G[{1, 1, 1}, phi] + 
    (-Pi^2/6 - 2*G[{1, 1}, phi])*Log[m2os] + G[{1}, phi]*Log[m2os]^2 - 
    Log[m2os]^3/3 + m2os^2*(-1/(2*(-1 + phi)^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
      (5*Pi^2)/(24*(-1 + phi)^2) + G[{1}, phi]/(4*(-1 + phi)^2) - 
      G[{1, 1}, phi]/(2*(-1 + phi)^2) + (-1/(4*(-1 + phi)^2) + 
        G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os] - 
      Log[m2os]^2/(4*(-1 + phi)^2)) + 
    m2os*((-1 + phi)^(-1) + (I*Pi)/(-1 + phi) - (5*Pi^2)/(12*(-1 + phi)) + 
      G[{1, 1}, phi]/(-1 + phi) - (G[{1}, phi]*Log[m2os])/(-1 + phi) + 
      Log[m2os]^2/(2*(-1 + phi))) - Zeta[3]/2) + 
  eps^4*((17*Pi^4)/120 - (Pi^2*G[{1, 1}, phi])/3 - 4*G[{1, 1, 1, 1}, phi] + 
    (-Pi^2/6 - 2*G[{1, 1}, phi])*Log[m2os]^2 + (2*G[{1}, phi]*Log[m2os]^3)/
     3 - Log[m2os]^4/6 - (3*I)*Pi*Zeta[3] - 2*G[{1}, phi]*Zeta[3] + 
    Log[m2os]*((Pi^2*G[{1}, phi])/3 + 4*G[{1, 1, 1}, phi] + 2*Zeta[3]) + 
    m2os^2*(-(-1 + phi)^(-2) - (I*Pi)/(-1 + phi)^2 + 
      (11*Pi^2)/(24*(-1 + phi)^2) + ((I/6)*Pi^3)/(-1 + phi)^2 + 
      (Pi^2*G[{1}, phi])/(12*(-1 + phi)^2) - G[{1, 1}, phi]/
       (2*(-1 + phi)^2) + G[{1, 1, 1}, phi]/(-1 + phi)^2 + 
      (-Pi^2/(12*(-1 + phi)^2) + G[{1}, phi]/(2*(-1 + phi)^2) - 
        G[{1, 1}, phi]/(-1 + phi)^2)*Log[m2os] + 
      (-1/(4*(-1 + phi)^2) + G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os]^2 - 
      Log[m2os]^3/(6*(-1 + phi)^2) + (5*Zeta[3])/(4*(-1 + phi)^2)) + 
    m2os*(2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - Pi^2/(-1 + phi) - 
      ((I/3)*Pi^3)/(-1 + phi) - (Pi^2*G[{1}, phi])/(6*(-1 + phi)) - 
      (2*G[{1, 1, 1}, phi])/(-1 + phi) + 
      (Pi^2/(6*(-1 + phi)) + (2*G[{1, 1}, phi])/(-1 + phi))*Log[m2os] - 
      (G[{1}, phi]*Log[m2os]^2)/(-1 + phi) + Log[m2os]^3/(3*(-1 + phi)) - 
      (5*Zeta[3])/(2*(-1 + phi)))), 
 eps*(-m2os^2/(4*phi^2) - m2os/(2*phi) + (I/2)*Pi + G[{0}, phi]/2 - 
    Log[m2os]/2) + eps^2*((-7*Pi^2)/12 - G[{0, 0}, phi] + 
    G[{0}, phi]*Log[m2os] - Log[m2os]^2/2 + 
    m2os^2*(-3/(8*phi^2) - ((I/4)*Pi)/phi^2 + G[{0}, phi]/(4*phi^2) - 
      Log[m2os]/(4*phi^2)) + m2os*(-1/(2*phi) - ((I/2)*Pi)/phi + 
      G[{0}, phi]/(2*phi) - Log[m2os]/(2*phi))) + 
  eps^3*((-I/3)*Pi^3 + (Pi^2*G[{0}, phi])/6 + 2*G[{0, 0, 0}, phi] + 
    (-Pi^2/6 - 2*G[{0, 0}, phi])*Log[m2os] + G[{0}, phi]*Log[m2os]^2 - 
    Log[m2os]^3/3 + m2os^2*(-1/(2*phi^2) - ((I/2)*Pi)/phi^2 + 
      (5*Pi^2)/(24*phi^2) + G[{0}, phi]/(4*phi^2) - 
      G[{0, 0}, phi]/(2*phi^2) + (-1/(4*phi^2) + G[{0}, phi]/(2*phi^2))*
       Log[m2os] - Log[m2os]^2/(4*phi^2)) + 
    m2os*(-phi^(-1) - (I*Pi)/phi + (5*Pi^2)/(12*phi) - G[{0, 0}, phi]/phi + 
      (G[{0}, phi]*Log[m2os])/phi - Log[m2os]^2/(2*phi)) - Zeta[3]/2) + 
  eps^4*((17*Pi^4)/120 - (Pi^2*G[{0, 0}, phi])/3 - 4*G[{0, 0, 0, 0}, phi] + 
    (-Pi^2/6 - 2*G[{0, 0}, phi])*Log[m2os]^2 + (2*G[{0}, phi]*Log[m2os]^3)/
     3 - Log[m2os]^4/6 - (3*I)*Pi*Zeta[3] - 2*G[{0}, phi]*Zeta[3] + 
    Log[m2os]*((Pi^2*G[{0}, phi])/3 + 4*G[{0, 0, 0}, phi] + 2*Zeta[3]) + 
    m2os^2*(-phi^(-2) - (I*Pi)/phi^2 + (11*Pi^2)/(24*phi^2) + 
      ((I/6)*Pi^3)/phi^2 + (Pi^2*G[{0}, phi])/(12*phi^2) - 
      G[{0, 0}, phi]/(2*phi^2) + G[{0, 0, 0}, phi]/phi^2 + 
      (-Pi^2/(12*phi^2) + G[{0}, phi]/(2*phi^2) - G[{0, 0}, phi]/phi^2)*
       Log[m2os] + (-1/(4*phi^2) + G[{0}, phi]/(2*phi^2))*Log[m2os]^2 - 
      Log[m2os]^3/(6*phi^2) + (5*Zeta[3])/(4*phi^2)) + 
    m2os*(-2/phi - ((2*I)*Pi)/phi + Pi^2/phi + ((I/3)*Pi^3)/phi + 
      (Pi^2*G[{0}, phi])/(6*phi) + (2*G[{0, 0, 0}, phi])/phi + 
      (-Pi^2/(6*phi) - (2*G[{0, 0}, phi])/phi)*Log[m2os] + 
      (G[{0}, phi]*Log[m2os]^2)/phi - Log[m2os]^3/(3*phi) + 
      (5*Zeta[3])/(2*phi))), 
 eps*(m2os^2/(4*(-1 + phi)^2) - m2os/(2*(-1 + phi)) - (I/2)*Pi - 
    G[{1}, phi]/2 + Log[m2os]/2) + eps^2*(Pi^2/3 + (I/2)*Pi*G[{1}, phi] + 
    (3*G[{1, 1}, phi])/2 + ((-I/2)*Pi - (3*G[{1}, phi])/2)*Log[m2os] + 
    (3*Log[m2os]^2)/4 + m2os^2*(5/(8*(-1 + phi)^2) - 
      G[{1}, phi]/(2*(-1 + phi)^2) + Log[m2os]/(2*(-1 + phi)^2)) + 
    m2os*(-1/(2*(-1 + phi)) + G[{1}, phi]/(-1 + phi) - 
      Log[m2os]/(-1 + phi))) + eps^3*((I/6)*Pi^3 - (Pi^2*G[{1}, phi])/3 - 
    (I/2)*Pi*G[{1, 1}, phi] - (7*G[{1, 1, 1}, phi])/2 + 
    (Pi^2/3 + (I/2)*Pi*G[{1}, phi] + (7*G[{1, 1}, phi])/2)*Log[m2os] + 
    ((-I/4)*Pi - (7*G[{1}, phi])/4)*Log[m2os]^2 + (7*Log[m2os]^3)/12 + 
    m2os^2*(3/(16*(-1 + phi)^2) - (5*G[{1}, phi])/(4*(-1 + phi)^2) + 
      G[{1, 1}, phi]/(-1 + phi)^2 + (5/(4*(-1 + phi)^2) - 
        G[{1}, phi]/(-1 + phi)^2)*Log[m2os] + Log[m2os]^2/(2*(-1 + phi)^2)) + 
    m2os*(1/(2*(-1 + phi)) + G[{1}, phi]/(-1 + phi) - 
      (2*G[{1, 1}, phi])/(-1 + phi) + (-(-1 + phi)^(-1) + 
        (2*G[{1}, phi])/(-1 + phi))*Log[m2os] - Log[m2os]^2/(-1 + phi)) - 
    Zeta[3]) + eps^4*(-Pi^4/20 + (Pi^2*G[{1, 1}, phi])/3 + 
    (I/2)*Pi*G[{1, 1, 1}, phi] + (15*G[{1, 1, 1, 1}, phi])/2 + 
    (Pi^2/6 + (I/4)*Pi*G[{1}, phi] + (15*G[{1, 1}, phi])/4)*Log[m2os]^2 + 
    ((-I/12)*Pi - (5*G[{1}, phi])/4)*Log[m2os]^3 + (5*Log[m2os]^4)/16 + 
    Log[m2os]*((I/6)*Pi^3 - (Pi^2*G[{1}, phi])/3 - (I/2)*Pi*G[{1, 1}, phi] - 
      (15*G[{1, 1, 1}, phi])/2 - 4*Zeta[3]) + (2*I)*Pi*Zeta[3] + 
    G[{1}, phi]*((-I/6)*Pi^3 + 4*Zeta[3]) + 
    m2os^2*(-3/(32*(-1 + phi)^2) - (3*G[{1}, phi])/(8*(-1 + phi)^2) + 
      (5*G[{1, 1}, phi])/(2*(-1 + phi)^2) - (2*G[{1, 1, 1}, phi])/
       (-1 + phi)^2 + (3/(8*(-1 + phi)^2) - (5*G[{1}, phi])/
         (2*(-1 + phi)^2) + (2*G[{1, 1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (5/(4*(-1 + phi)^2) - G[{1}, phi]/(-1 + phi)^2)*Log[m2os]^2 + 
      Log[m2os]^3/(3*(-1 + phi)^2) - (3*Zeta[3])/(2*(-1 + phi)^2)) + 
    m2os*(-1/(2*(-1 + phi)) - G[{1}, phi]/(-1 + phi) - 
      (2*G[{1, 1}, phi])/(-1 + phi) + (4*G[{1, 1, 1}, phi])/(-1 + phi) + 
      ((-1 + phi)^(-1) + (2*G[{1}, phi])/(-1 + phi) - (4*G[{1, 1}, phi])/
         (-1 + phi))*Log[m2os] + (-(-1 + phi)^(-1) + (2*G[{1}, phi])/
         (-1 + phi))*Log[m2os]^2 - (2*Log[m2os]^3)/(3*(-1 + phi)) + 
      (3*Zeta[3])/(-1 + phi))), 
 eps*(m2os^2/(4*phi^2) + m2os/(2*phi) - (I/2)*Pi - G[{0}, phi]/2 + 
    Log[m2os]/2) + eps^2*(Pi^2/3 + (I/2)*Pi*G[{0}, phi] + 
    (3*G[{0, 0}, phi])/2 + ((-I/2)*Pi - (3*G[{0}, phi])/2)*Log[m2os] + 
    (3*Log[m2os]^2)/4 + m2os^2*(5/(8*phi^2) - G[{0}, phi]/(2*phi^2) + 
      Log[m2os]/(2*phi^2)) + m2os*(1/(2*phi) - G[{0}, phi]/phi + 
      Log[m2os]/phi)) + eps^3*((I/6)*Pi^3 - (Pi^2*G[{0}, phi])/3 - 
    (I/2)*Pi*G[{0, 0}, phi] - (7*G[{0, 0, 0}, phi])/2 + 
    (Pi^2/3 + (I/2)*Pi*G[{0}, phi] + (7*G[{0, 0}, phi])/2)*Log[m2os] + 
    ((-I/4)*Pi - (7*G[{0}, phi])/4)*Log[m2os]^2 + (7*Log[m2os]^3)/12 + 
    m2os^2*(3/(16*phi^2) - (5*G[{0}, phi])/(4*phi^2) + G[{0, 0}, phi]/phi^2 + 
      (5/(4*phi^2) - G[{0}, phi]/phi^2)*Log[m2os] + Log[m2os]^2/(2*phi^2)) + 
    m2os*(-1/(2*phi) - G[{0}, phi]/phi + (2*G[{0, 0}, phi])/phi + 
      (phi^(-1) - (2*G[{0}, phi])/phi)*Log[m2os] + Log[m2os]^2/phi) - 
    Zeta[3]) + eps^4*(-Pi^4/20 + (Pi^2*G[{0, 0}, phi])/3 + 
    (I/2)*Pi*G[{0, 0, 0}, phi] + (15*G[{0, 0, 0, 0}, phi])/2 + 
    (Pi^2/6 + (I/4)*Pi*G[{0}, phi] + (15*G[{0, 0}, phi])/4)*Log[m2os]^2 + 
    ((-I/12)*Pi - (5*G[{0}, phi])/4)*Log[m2os]^3 + (5*Log[m2os]^4)/16 + 
    Log[m2os]*((I/6)*Pi^3 - (Pi^2*G[{0}, phi])/3 - (I/2)*Pi*G[{0, 0}, phi] - 
      (15*G[{0, 0, 0}, phi])/2 - 4*Zeta[3]) + (2*I)*Pi*Zeta[3] + 
    G[{0}, phi]*((-I/6)*Pi^3 + 4*Zeta[3]) + 
    m2os^2*(-3/(32*phi^2) - (3*G[{0}, phi])/(8*phi^2) + 
      (5*G[{0, 0}, phi])/(2*phi^2) - (2*G[{0, 0, 0}, phi])/phi^2 + 
      (3/(8*phi^2) - (5*G[{0}, phi])/(2*phi^2) + (2*G[{0, 0}, phi])/phi^2)*
       Log[m2os] + (5/(4*phi^2) - G[{0}, phi]/phi^2)*Log[m2os]^2 + 
      Log[m2os]^3/(3*phi^2) - (3*Zeta[3])/(2*phi^2)) + 
    m2os*(1/(2*phi) + G[{0}, phi]/phi + (2*G[{0, 0}, phi])/phi - 
      (4*G[{0, 0, 0}, phi])/phi + (-phi^(-1) - (2*G[{0}, phi])/phi + 
        (4*G[{0, 0}, phi])/phi)*Log[m2os] + (phi^(-1) - (2*G[{0}, phi])/phi)*
       Log[m2os]^2 + (2*Log[m2os]^3)/(3*phi) - (3*Zeta[3])/phi)), 
 eps^2*(Pi^2/3 + Log[m2os]^2 + m2os*(-4 + 4*Log[m2os]) + 
    m2os^2*(-3 + 6*Log[m2os])) + eps^3*(((2*I)/3)*Pi^3 - (Pi^2*Log[m2os])/6 + 
    (2*I)*Pi*Log[m2os]^2 + Log[m2os]^3/2 + 
    m2os*(4 - (8*I)*Pi - (4*Pi^2)/3 + (-2 + (8*I)*Pi)*Log[m2os]) + 
    m2os^2*(25/2 - (6*I)*Pi - (8*Pi^2)/3 + (-15/2 + (12*I)*Pi)*Log[m2os] - 
      2*Log[m2os]^2) + 2*Zeta[3]) + 
  eps^4*(-Pi^4/2 - (11*Pi^2*Log[m2os]^2)/6 + I*Pi*Log[m2os]^3 + 
    Log[m2os]^4/3 + m2os^2*(-157/8 + (25*I)*Pi + (55*Pi^2)/6 - 
      ((16*I)/3)*Pi^3 + (43/8 - (15*I)*Pi - (119*Pi^2)/12)*Log[m2os] + 
      (2 - (4*I)*Pi)*Log[m2os]^2 + (3*Log[m2os]^3)/4 - 25*Zeta[3]) + 
    m2os*(-10 + (8*I)*Pi + 8*Pi^2 - ((8*I)/3)*Pi^3 + 
      (5 - (4*I)*Pi - (41*Pi^2)/6)*Log[m2os] - 2*Log[m2os]^2 + 
      (7*Log[m2os]^3)/6 - 14*Zeta[3]) + Log[m2os]*((-I/3)*Pi^3 - 4*Zeta[3]) + 
    (4*I)*Pi*Zeta[3]), -1 + eps*((-2*I)*Pi - Log[m2os]) + 
  eps^2*((11*Pi^2)/6 + m2os^2*(3/2 - 3*Log[m2os]) + m2os*(2 - 2*Log[m2os]) - 
    (2*I)*Pi*Log[m2os] - (3*Log[m2os]^2)/2) + 
  eps^3*(I*Pi^3 + (7*Pi^2*Log[m2os])/3 - (3*I)*Pi*Log[m2os]^2 - 
    (2*Log[m2os]^3)/3 + m2os*(-5 + (4*I)*Pi + (7*Pi^2)/6 + 
      (1 - (4*I)*Pi)*Log[m2os] + (3*Log[m2os]^2)/2) + 
    m2os^2*(-95/8 + (3*I)*Pi + (25*Pi^2)/12 + (27/4 - (6*I)*Pi)*Log[m2os] + 
      (13*Log[m2os]^2)/4) + 2*Zeta[3]) + 
  eps^4*((-3*Pi^4)/8 + (35*Pi^2*Log[m2os]^2)/12 - ((4*I)/3)*Pi*Log[m2os]^3 - 
    (3*Log[m2os]^4)/8 + (4*I)*Pi*Zeta[3] + 
    Log[m2os]*((2*I)*Pi^3 + 8*Zeta[3]) + 
    m2os*(5 - (10*I)*Pi - (9*Pi^2)/2 + ((7*I)/3)*Pi^3 + 
      (-1 + (2*I)*Pi + (19*Pi^2)/6)*Log[m2os] + (-1/2 + (3*I)*Pi)*
       Log[m2os]^2 + Log[m2os]^3/6 + 10*Zeta[3]) + 
    m2os^2*(271/16 - ((95*I)/4)*Pi - (149*Pi^2)/24 + ((25*I)/6)*Pi^3 + 
      (-35/8 + ((27*I)/2)*Pi + (55*Pi^2)/12)*Log[m2os] + 
      (-23/8 + ((13*I)/2)*Pi)*Log[m2os]^2 + (3*Log[m2os]^3)/4 + 17*Zeta[3])), 
 eps^2*(Pi^2/3 + Log[m2os]^2 + m2os*(-4 + 4*Log[m2os]) + 
    m2os^2*(-3 + 6*Log[m2os])) + eps^3*(((2*I)/3)*Pi^3 - (Pi^2*Log[m2os])/3 + 
    (2*I)*Pi*Log[m2os]^2 + m2os^2*(25/2 - (6*I)*Pi - (8*Pi^2)/3 + 
      (-6 + (12*I)*Pi)*Log[m2os] - 5*Log[m2os]^2) + 
    m2os*(4 - (8*I)*Pi - (4*Pi^2)/3 + (8*I)*Pi*Log[m2os] - 2*Log[m2os]^2) + 
    2*Zeta[3]) + eps^4*((-9*Pi^4)/20 - (4*Pi^2*Log[m2os]^2)/3 + 
    Log[m2os]^4/3 + m2os^2*(-73/2 + (25*I)*Pi + (32*Pi^2)/3 - 
      ((16*I)/3)*Pi^3 + (-2 - (12*I)*Pi - (19*Pi^2)/3)*Log[m2os] + 
      (11 - (10*I)*Pi)*Log[m2os]^2 + 4*Log[m2os]^3 - 16*Zeta[3]) + 
    m2os*(-16 + (8*I)*Pi + 8*Pi^2 - ((8*I)/3)*Pi^3 - (14*Pi^2*Log[m2os])/3 - 
      (4*I)*Pi*Log[m2os]^2 + (8*Log[m2os]^3)/3 - 8*Zeta[3]) + 
    Log[m2os]*(((-2*I)/3)*Pi^3 - 2*Zeta[3]) + (4*I)*Pi*Zeta[3]), 
 1/2 + eps*(I*Pi - Log[m2os]) + 
  eps^2*((-3*Pi^2)/2 + m2os^2*(9/2 - 9*Log[m2os]) + m2os*(6 - 6*Log[m2os]) - 
    (2*I)*Pi*Log[m2os] - 2*Log[m2os]^2) + 
  eps^3*(((-5*I)/3)*Pi^3 + 2*Pi^2*Log[m2os] - (4*I)*Pi*Log[m2os]^2 - 
    (2*Log[m2os]^3)/3 + m2os*((12*I)*Pi + Pi^2 - (12*I)*Pi*Log[m2os]) + 
    m2os^2*(-15/2 + (9*I)*Pi + (5*Pi^2)/2 + (3 - (18*I)*Pi)*Log[m2os] + 
      3*Log[m2os]^2) - 6*Zeta[3]) + 
  eps^4*((61*Pi^4)/60 + 3*Pi^2*Log[m2os]^2 - ((4*I)/3)*Pi*Log[m2os]^3 - 
    (2*Log[m2os]^4)/3 - (12*I)*Pi*Zeta[3] + 
    Log[m2os]*(((4*I)/3)*Pi^3 + 6*Zeta[3]) + 
    m2os*(24 - 12*Pi^2 + (2*I)*Pi^3 + 8*Pi^2*Log[m2os] - 4*Log[m2os]^3 + 
      6*Zeta[3]) + m2os^2*(93/2 - (15*I)*Pi - (27*Pi^2)/2 + (5*I)*Pi^3 + 
      ((6*I)*Pi + 11*Pi^2)*Log[m2os] + (-12 + (6*I)*Pi)*Log[m2os]^2 - 
      6*Log[m2os]^3 + 15*Zeta[3])), 
 eps^2*(Pi^2/3 + Log[m2os]^2 + m2os*(-4 + 4*Log[m2os]) + 
    m2os^2*(-3 + 6*Log[m2os])) + 
  eps^3*(((2*I)/3)*Pi^3 + (2*I)*Pi*Log[m2os]^2 + Log[m2os]^3 + 
    m2os^2*(25/2 - (6*I)*Pi - (8*Pi^2)/3 + (-9 + (12*I)*Pi)*Log[m2os] + 
      Log[m2os]^2) + m2os*(4 - (8*I)*Pi - (4*Pi^2)/3 + 
      (-4 + (8*I)*Pi)*Log[m2os] + 2*Log[m2os]^2) + 2*Zeta[3]) + 
  eps^4*((-17*Pi^4)/30 - 2*Pi^2*Log[m2os]^2 + (2*I)*Pi*Log[m2os]^3 + 
    (7*Log[m2os]^4)/12 + m2os^2*(-53/4 + (25*I)*Pi + (26*Pi^2)/3 - 
      ((16*I)/3)*Pi^3 + (21/2 - (18*I)*Pi - 12*Pi^2)*Log[m2os] + 
      (-5/2 + (2*I)*Pi)*Log[m2os]^2 - Log[m2os]^3 - 16*Zeta[3]) + 
    m2os*(-4 + (8*I)*Pi + 8*Pi^2 - ((8*I)/3)*Pi^3 + (4 - (8*I)*Pi - 8*Pi^2)*
       Log[m2os] + (-2 + (4*I)*Pi)*Log[m2os]^2 + (2*Log[m2os]^3)/3 - 
      8*Zeta[3]) + (4*I)*Pi*Zeta[3]), 
 eps^2*(Pi^2/3 + Log[m2os]^2 + m2os*(-4 + 4*Log[m2os]) + 
    m2os^2*(-3 + 6*Log[m2os])) + eps^3*(((2*I)/3)*Pi^3 - (Pi^2*Log[m2os])/3 + 
    (2*I)*Pi*Log[m2os]^2 + m2os^2*(25/2 - (6*I)*Pi - (8*Pi^2)/3 + 
      (-6 + (12*I)*Pi)*Log[m2os] - 5*Log[m2os]^2) + 
    m2os*(4 - (8*I)*Pi - (4*Pi^2)/3 + (8*I)*Pi*Log[m2os] - 2*Log[m2os]^2) + 
    2*Zeta[3]) + eps^4*((-17*Pi^4)/30 - (11*Pi^2*Log[m2os]^2)/6 + 
    Log[m2os]^4/12 + m2os^2*(-53/4 + (25*I)*Pi + (26*Pi^2)/3 - 
      ((16*I)/3)*Pi^3 + (-2 - (12*I)*Pi - (28*Pi^2)/3)*Log[m2os] + 
      (5 - (10*I)*Pi)*Log[m2os]^2 + Log[m2os]^3 - 16*Zeta[3]) + 
    m2os*(-4 + (8*I)*Pi + 8*Pi^2 - ((8*I)/3)*Pi^3 - (20*Pi^2*Log[m2os])/3 - 
      (4*I)*Pi*Log[m2os]^2 + (2*Log[m2os]^3)/3 - 8*Zeta[3]) + 
    Log[m2os]*(((-2*I)/3)*Pi^3 - 2*Zeta[3]) + (4*I)*Pi*Zeta[3]), 
 eps^4*(-Pi^4/15 - (Pi^2*Log[m2os]^2)/12 + 3*Log[m2os]*Zeta[3] + 
   m2os*(6 + (-3 - Pi^2/2)*Log[m2os] + Log[m2os]^2 - Log[m2os]^3/2 + 
     6*Zeta[3]) + m2os^2*(51/8 - Pi^2/2 + (-9/8 - (3*Pi^2)/4)*Log[m2os] - 
     (3*Log[m2os]^2)/4 - (3*Log[m2os]^3)/4 + 9*Zeta[3])), 
 eps^4*(-Pi^4/60 + (Pi^2*G[{1, 1}, phi])/6 + (Pi^2*Log[m2os]^2)/12 + 
   Log[m2os]*((-I/6)*Pi^3 - (Pi^2*G[{1}, phi])/6 - 3*Zeta[3]) + 
   (3*I)*Pi*Zeta[3] + G[{1}, phi]*((I/6)*Pi^3 + 3*Zeta[3]) + 
   m2os^2*(21/(8*(-1 + phi)^2) + (((13*I)/8)*Pi)/(-1 + phi)^2 - 
     (7*Pi^2)/(24*(-1 + phi)^2) - ((I/12)*Pi^3)/(-1 + phi)^2 + 
     (13/(8*(-1 + phi)^2) + (((3*I)/4)*Pi)/(-1 + phi)^2 - 
       Pi^2/(12*(-1 + phi)^2))*G[{1}, phi] + (3*G[{1, 1}, phi])/
      (4*(-1 + phi)^2) + (-13/(8*(-1 + phi)^2) - (((3*I)/4)*Pi)/
        (-1 + phi)^2 + Pi^2/(12*(-1 + phi)^2) - (3*G[{1}, phi])/
        (4*(-1 + phi)^2))*Log[m2os] + (3*Log[m2os]^2)/(8*(-1 + phi)^2) - 
     (3*Zeta[3])/(2*(-1 + phi)^2)) + 
   m2os*(-6/(-1 + phi) - ((3*I)*Pi)/(-1 + phi) + Pi^2/(2*(-1 + phi)) + 
     ((I/6)*Pi^3)/(-1 + phi) + (-3/(-1 + phi) - (I*Pi)/(-1 + phi) + 
       Pi^2/(6*(-1 + phi)))*G[{1}, phi] - G[{1, 1}, phi]/(-1 + phi) + 
     (3/(-1 + phi) + (I*Pi)/(-1 + phi) - Pi^2/(6*(-1 + phi)) + 
       G[{1}, phi]/(-1 + phi))*Log[m2os] - Log[m2os]^2/(2*(-1 + phi)) + 
     (3*Zeta[3])/(-1 + phi))), eps^4*(-Pi^4/60 + (Pi^2*G[{0, 0}, phi])/6 + 
   (Pi^2*Log[m2os]^2)/12 + Log[m2os]*((-I/6)*Pi^3 - (Pi^2*G[{0}, phi])/6 - 
     3*Zeta[3]) + (3*I)*Pi*Zeta[3] + G[{0}, phi]*((I/6)*Pi^3 + 3*Zeta[3]) + 
   m2os^2*(21/(8*phi^2) + (((13*I)/8)*Pi)/phi^2 - (7*Pi^2)/(24*phi^2) - 
     ((I/12)*Pi^3)/phi^2 + (13/(8*phi^2) + (((3*I)/4)*Pi)/phi^2 - 
       Pi^2/(12*phi^2))*G[{0}, phi] + (3*G[{0, 0}, phi])/(4*phi^2) + 
     (-13/(8*phi^2) - (((3*I)/4)*Pi)/phi^2 + Pi^2/(12*phi^2) - 
       (3*G[{0}, phi])/(4*phi^2))*Log[m2os] + (3*Log[m2os]^2)/(8*phi^2) - 
     (3*Zeta[3])/(2*phi^2)) + m2os*(6/phi + ((3*I)*Pi)/phi - Pi^2/(2*phi) - 
     ((I/6)*Pi^3)/phi + (3/phi + (I*Pi)/phi - Pi^2/(6*phi))*G[{0}, phi] + 
     G[{0, 0}, phi]/phi + (-3/phi - (I*Pi)/phi + Pi^2/(6*phi) - 
       G[{0}, phi]/phi)*Log[m2os] + Log[m2os]^2/(2*phi) - (3*Zeta[3])/phi)), 
 eps^4*((-7*Pi^4)/60 - (Pi^2*Log[m2os]^2)/2 - Log[m2os]^4/4 + 
   m2os^2*(93/4 - 2*Pi^2 - 3*Pi^2*Log[m2os] - 6*Log[m2os]^2 - 
     3*Log[m2os]^3) + m2os*(12 - 2*Pi^2*Log[m2os] - 2*Log[m2os]^3)), 
 -1/2 + eps*((-3*m2os^2)/(4*(-1 + phi)^2) + (3*m2os)/(2*(-1 + phi)) + 
    (I/2)*Pi + (3*G[{1}, phi])/2 - (5*Log[m2os])/2) + 
  eps^2*((-5*Pi^2)/4 + (3*I)*Pi*G[{1}, phi] + ((-2*I)*Pi + 3*G[{1}, phi])*
     Log[m2os] - 4*Log[m2os]^2 + m2os^2*(-9/(8*(-1 + phi)^2) + 
      (((3*I)/4)*Pi)/(-1 + phi)^2 + (9*G[{1}, phi])/(4*(-1 + phi)^2) - 
      (15*Log[m2os])/(4*(-1 + phi)^2)) + 
    m2os*(-9/(2*(-1 + phi)) - (((3*I)/2)*Pi)/(-1 + phi) - 
      (9*G[{1}, phi])/(2*(-1 + phi)) + (15*Log[m2os])/(2*(-1 + phi)))) + 
  eps^3*(((-4*I)/3)*Pi^3 - 3*Pi^2*G[{1}, phi] + (3*I)*Pi*G[{0, 1}, phi] - 
    (3*I)*Pi*G[{1, 1}, phi] + 3*G[{0, 1, 1}, phi] - 3*G[{1, 1, 1}, phi] + 
    ((3*Pi^2)/2 + (6*I)*Pi*G[{1}, phi])*Log[m2os] + 
    ((-5*I)*Pi + 3*G[{1}, phi])*Log[m2os]^2 - (8*Log[m2os]^3)/3 + 
    m2os^2*(-45/2 + 51/(8*(-1 + phi)^2) + 15/(2*(-1 + phi)) + 
      ((3*I)*Pi)/(-1 + phi)^2 + (((3*I)/2)*Pi)/(-1 + phi) - 
      (((3*I)/2)*Pi)/phi + 3*Pi^2 - (11*Pi^2)/(8*(-1 + phi)^2) - 
      Pi^2/(-1 + phi) + (21/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 3/(2*phi) + 
        ((3*I)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{1}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{1, 1}, phi] + (12 - 15/(2*(-1 + phi)^2) - 3/(-1 + phi) - 
        ((3*I)*Pi)/(-1 + phi)^2 + (9*G[{1}, phi])/(2*(-1 + phi)^2))*
       Log[m2os] + (9 - 9/(2*(-1 + phi)^2) - 3/(-1 + phi))*Log[m2os]^2) + 
    m2os*(-12 - 6/(-1 + phi) - ((9*I)*Pi)/(-1 + phi) + 2*Pi^2 + 
      (11*Pi^2)/(4*(-1 + phi)) + (((-6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{1}, phi] + (3/(-1 + phi) - 3/phi)*G[{1, 1}, phi] + 
      (-3/(-1 + phi) + ((6*I)*Pi)/(-1 + phi) - (9*G[{1}, phi])/(-1 + phi))*
       Log[m2os] + (6 + 9/(-1 + phi))*Log[m2os]^2) + (3*Zeta[3])/2) + 
  eps^4*((19*Pi^4)/20 - (7*Pi^2*G[{0, 1}, phi])/2 + 
    (7*Pi^2*G[{1, 1}, phi])/2 + (3*I)*Pi*G[{0, 0, 1}, phi] - 
    (3*I)*Pi*G[{0, 1, 1}, phi] - (3*I)*Pi*G[{1, 0, 1}, phi] + 
    (3*I)*Pi*G[{1, 1, 1}, phi] + 3*G[{0, 0, 1, 1}, phi] - 
    9*G[{0, 1, 1, 1}, phi] - 3*G[{1, 0, 1, 1}, phi] + 
    9*G[{1, 1, 1, 1}, phi] + ((17*Pi^2)/4 + (6*I)*Pi*G[{1}, phi])*
     Log[m2os]^2 + (((-10*I)/3)*Pi + 2*G[{1}, phi])*Log[m2os]^3 - 
    (35*Log[m2os]^4)/24 + G[{1}, phi]*((-2*I)*Pi^3 - 9*Zeta[3]) - 
    (3*I)*Pi*Zeta[3] + Log[m2os]*(((4*I)/3)*Pi^3 - 6*Pi^2*G[{1}, phi] + 
      (6*I)*Pi*G[{0, 1}, phi] - (6*I)*Pi*G[{1, 1}, phi] + 
      6*G[{0, 1, 1}, phi] - 6*G[{1, 1, 1}, phi] + 18*Zeta[3]) + 
    m2os*(-9/(-1 + phi) - (24*I)*Pi - ((12*I)*Pi)/(-1 + phi) + Pi^2 + 
      (19*Pi^2)/(2*(-1 + phi)) + (4*I)*Pi^3 + ((2*I)*Pi^3)/(-1 + phi) + 
      ((11*Pi^2)/(2*(-1 + phi)) + (7*Pi^2)/(2*phi))*G[{1}, phi] + 
      (((-6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (-6/(-1 + phi) - 3/phi)*G[{0, 1, 1}, phi] + (9*G[{1, 1, 1}, phi])/phi + 
      (-12 - 3/(-1 + phi) - ((6*I)*Pi)/(-1 + phi) - Pi^2 - 
        (4*Pi^2)/(-1 + phi) + (((-12*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi)*
         G[{1}, phi] + (6/(-1 + phi) - 6/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (3 - 3/(2*(-1 + phi)) + (12*I)*Pi + ((9*I)*Pi)/(-1 + phi) - 
        (9*G[{1}, phi])/(-1 + phi))*Log[m2os]^2 + (3 + 13/(2*(-1 + phi)))*
       Log[m2os]^3 + 12*Zeta[3] - (21*Zeta[3])/(2*(-1 + phi))) + 
    m2os^2*(21/2 + 135/(16*(-1 + phi)^2) + 117/(8*(-1 + phi)) - (45*I)*Pi + 
      (((51*I)/4)*Pi)/(-1 + phi)^2 + ((15*I)*Pi)/(-1 + phi) - (17*Pi^2)/4 - 
      (9*Pi^2)/(2*(-1 + phi)^2) - (4*Pi^2)/(-1 + phi) + (7*Pi^2)/(4*phi) + 
      (6*I)*Pi^3 - (I*Pi^3)/(-1 + phi)^2 - ((2*I)*Pi^3)/(-1 + phi) + 
      (((6*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 - ((6*I)*Pi)/phi - (11*Pi^2)/(4*(-1 + phi)^2) - 
        (7*Pi^2)/(2*(-1 + phi)) + (7*Pi^2)/(4*phi^2) + (7*Pi^2)/(2*phi))*
       G[{1}, phi] + (((3*I)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-9/(2*(-1 + phi)^2) + 3/(-1 + phi) + 3/(2*phi^2) - 3/phi - 
        ((3*I)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (3/(-1 + phi)^2 + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{0, 1, 1}, phi] + (-9/(-1 + phi) + 9/(2*phi^2) + 9/phi)*
       G[{1, 1, 1}, phi] + (-9/2 + 39/(8*(-1 + phi)^2) + 39/(4*(-1 + phi)) + 
        (24*I)*Pi - (((9*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi - (3*Pi^2)/2 + (2*Pi^2)/(-1 + phi)^2 + 
        Pi^2/(2*(-1 + phi)) + (21/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/phi + 
          ((6*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - 
          ((3*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*G[{1}, phi] + 
        (-3/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 6/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-3/4 - 75/(8*(-1 + phi)^2) - 39/(4*(-1 + phi)) + 
        (18*I)*Pi - (((9*I)/2)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + 
        (9*G[{1}, phi])/(2*(-1 + phi)^2))*Log[m2os]^2 + 
      (9/2 - 13/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)))*Log[m2os]^3 + 
      18*Zeta[3] + (21*Zeta[3])/(4*(-1 + phi)^2) - (6*Zeta[3])/(-1 + phi))), 
 eps^2*(-Pi^2/3 + m2os^2*(3 - 6*Log[m2os]) + m2os*(4 - 4*Log[m2os]) - 
    Log[m2os]^2) + eps^3*((-I/2)*Pi^3 + (Pi^2*G[{1}, phi])/3 + 
    I*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 1}, phi] + G[{0, 1, 1}, phi] - 
    G[{1, 1, 1}, phi] + (Pi^2*Log[m2os])/3 + ((-I)*Pi + G[{1}, phi])*
     Log[m2os]^2 - Log[m2os]^3 + m2os^2*(-25 + 3/(2*(-1 + phi)^2) - 
      7/(2*(-1 + phi)) + (3*I)*Pi + (I*Pi)/(-1 + phi)^2 - 
      (((3*I)/2)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi + (16*Pi^2)/3 - 
      Pi^2/(6*(-1 + phi)^2) + Pi^2/(3*(-1 + phi)) + 
      (-3 + (-1 + phi)^(-2) - 3/(2*(-1 + phi)) - 1/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{1, 1}, phi] + 
      (15 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) - (6*I)*Pi + 6*G[{1}, phi])*
       Log[m2os] + (4 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1))*Log[m2os]^2) + 
    m2os*(-8 - 4/(-1 + phi) + (4*I)*Pi - ((2*I)*Pi)/(-1 + phi) + (8*Pi^2)/3 + 
      Pi^2/(3*(-1 + phi)) + (-4 - 2/(-1 + phi) - (I*Pi)/(-1 + phi) - 
        (I*Pi)/phi)*G[{1}, phi] + (-(-1 + phi)^(-1) - phi^(-1))*
       G[{1, 1}, phi] + (4 + 2/(-1 + phi) - (4*I)*Pi + 4*G[{1}, phi])*
       Log[m2os] + Log[m2os]^2/(-1 + phi)) - 5*Zeta[3]) + 
  eps^4*((3*Pi^4)/40 - (5*Pi^2*G[{0, 1}, phi])/6 + (Pi^2*G[{1, 1}, phi])/2 + 
    I*Pi*G[{0, 0, 1}, phi] - (2*I)*Pi*G[{0, 1, 1}, phi] - 
    (2*I)*Pi*G[{1, 0, 1}, phi] + (3*I)*Pi*G[{1, 1, 1}, phi] + 
    G[{0, 0, 1, 1}, phi] - 4*G[{0, 1, 1, 1}, phi] - 2*G[{1, 0, 1, 1}, phi] + 
    5*G[{1, 1, 1, 1}, phi] + (Pi^2 + I*Pi*G[{1}, phi] - G[{1, 1}, phi])*
     Log[m2os]^2 + ((-I)*Pi + G[{1}, phi])*Log[m2os]^3 - (7*Log[m2os]^4)/12 - 
    (6*I)*Pi*Zeta[3] + Log[m2os]*(-(Pi^2*G[{1}, phi])/3 + 
      (2*I)*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 1}, phi] + 
      2*G[{0, 1, 1}, phi] - 2*G[{1, 1, 1}, phi] + 2*Zeta[3]) + 
    G[{1}, phi]*((I/2)*Pi^3 + 5*Zeta[3]) + 
    m2os*(4 - (8*I)*Pi - ((2*I)*Pi)/(-1 + phi) - (8*Pi^2)/3 + 
      (4*Pi^2)/(3*(-1 + phi)) + (3*I)*Pi^3 + ((I/2)*Pi^3)/(-1 + phi) + 
      (8 + 6/(-1 + phi) - (4*I)*Pi + ((2*I)*Pi)/(-1 + phi) - (8*Pi^2)/3 + 
        Pi^2/(2*(-1 + phi)) + (5*Pi^2)/(6*phi))*G[{1}, phi] + 
      ((-2*I)*Pi - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0, 1}, phi] + 
      (4 + 6/(-1 + phi) + (2*I)*Pi + ((3*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-2 - 2/(-1 + phi) - phi^(-1))*G[{0, 1, 1}, phi] + 
      (2 + 5/(-1 + phi) + 4/phi)*G[{1, 1, 1}, phi] + 
      (-8 - 6/(-1 + phi) + (4*I)*Pi - ((2*I)*Pi)/(-1 + phi) + 2*Pi^2 - 
        Pi^2/(3*(-1 + phi)) + (-4 - 6/(-1 + phi) + (4*I)*Pi - 
          ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{1}, phi] + 
        (-4 - 2/(-1 + phi) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (2 + 3/(-1 + phi) + (I*Pi)/(-1 + phi) - G[{1}, phi]/(-1 + phi))*
       Log[m2os]^2 + (4/3 + (-1 + phi)^(-1))*Log[m2os]^3 + 34*Zeta[3] + 
      (5*Zeta[3])/(-1 + phi)) + m2os^2*(119/4 + 5/(-1 + phi)^2 + 
      81/(4*(-1 + phi)) - (25*I)*Pi + (((13*I)/4)*Pi)/(-1 + phi)^2 + 
      (((7*I)/2)*Pi)/(-1 + phi) - (32*Pi^2)/3 - (3*Pi^2)/(4*(-1 + phi)^2) - 
      (23*Pi^2)/(12*(-1 + phi)) + (5*Pi^2)/(12*phi) + ((13*I)/2)*Pi^3 - 
      ((I/4)*Pi^3)/(-1 + phi)^2 + ((I/2)*Pi^3)/(-1 + phi) + 
      (25 + 1/(4*(-1 + phi)^2) + 21/(2*(-1 + phi)) - (3*I)*Pi + 
        ((7*I)*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 - (16*Pi^2)/3 - 
        Pi^2/(4*(-1 + phi)^2) + Pi^2/(2*(-1 + phi)) + (5*Pi^2)/(12*phi^2) + 
        (5*Pi^2)/(6*phi))*G[{1}, phi] + ((-7*I)*Pi + (I*Pi)/(-1 + phi)^2 - 
        ((2*I)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*
       G[{0, 1}, phi] + (3 - 2/(-1 + phi)^2 + 10/(-1 + phi) + 1/(2*phi^2) + 
        phi^(-1) + (7*I)*Pi - (((3*I)/2)*Pi)/(-1 + phi)^2 + 
        ((3*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-7 + (-1 + phi)^(-2) - 2/(-1 + phi) - 1/(2*phi^2) - 
        phi^(-1))*G[{0, 1, 1}, phi] + (7 - 5/(2*(-1 + phi)^2) + 
        5/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 1, 1}, phi] + 
      (-17 - 1/(4*(-1 + phi)^2) - 11/(2*(-1 + phi)) + (15*I)*Pi + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/phi + (5*Pi^2)/3 + 
        Pi^2/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) + 
        (-15 + 7/(2*(-1 + phi)^2) - 6/(-1 + phi) - phi^(-1) + (6*I)*Pi + 
          (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (-6 + (-1 + phi)^(-2) - 
          2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-1/2 - 11/(4*(-1 + phi)^2) - 7/(2*(-1 + phi)) + (4*I)*Pi - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + 
        (-4 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1))*G[{1}, phi])*
       Log[m2os]^2 + (6 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1))*Log[m2os]^3 + 
      71*Zeta[3] - (5*Zeta[3])/(2*(-1 + phi)^2) + (5*Zeta[3])/(-1 + phi))), 
 -1/4 + eps*(-m2os^2/(2*(-1 + phi)^2) + m2os/(-1 + phi) + (I/2)*Pi + 
    G[{1}, phi] - (3*Log[m2os])/2) + 
  eps^2*((-7*Pi^2)/12 + I*Pi*G[{1}, phi] - G[{1, 1}, phi] + 
    3*G[{1}, phi]*Log[m2os] - 3*Log[m2os]^2 + 
    m2os^2*(-5/(4*(-1 + phi)^2) + (I*Pi)/(-1 + phi)^2 + 
      (2*G[{1}, phi])/(-1 + phi)^2 - (3*Log[m2os])/(-1 + phi)^2) + 
    m2os*(-3/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) - (4*G[{1}, phi])/
       (-1 + phi) + (6*Log[m2os])/(-1 + phi))) + 
  eps^3*(((-2*I)/3)*Pi^3 - (2*Pi^2*G[{1}, phi])/3 + (3*I)*Pi*G[{0, 1}, phi] - 
    (4*I)*Pi*G[{1, 1}, phi] + 3*G[{0, 1, 1}, phi] - 2*G[{1, 1, 1}, phi] + 
    (Pi^2/2 + (3*I)*Pi*G[{1}, phi] - 3*G[{1, 1}, phi])*Log[m2os] + 
    (((-3*I)/2)*Pi + (9*G[{1}, phi])/2)*Log[m2os]^2 - (5*Log[m2os]^3)/2 + 
    m2os^2*(-45/2 + 45/(8*(-1 + phi)^2) + 15/(2*(-1 + phi)) + 
      ((4*I)*Pi)/(-1 + phi)^2 + (((3*I)/2)*Pi)/(-1 + phi) - 
      (((3*I)/2)*Pi)/phi + 3*Pi^2 - (2*Pi^2)/(3*(-1 + phi)^2) - 
      Pi^2/(-1 + phi) + (13/(2*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 3/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{1}, phi] + 
      (-7/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{1, 1}, phi] + (12 - 9/(-1 + phi)^2 - 3/(-1 + phi) + 
        (6*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (9 - 9/(2*(-1 + phi)^2) - 3/(-1 + phi))*Log[m2os]^2) + 
    m2os*(-12 - 9/(-1 + phi) - ((6*I)*Pi)/(-1 + phi) + 2*Pi^2 + 
      (4*Pi^2)/(3*(-1 + phi)) + (((-I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{1}, phi] + (7/(-1 + phi) - 3/phi)*G[{1, 1}, phi] - 
      (12*G[{1}, phi]*Log[m2os])/(-1 + phi) + (6 + 9/(-1 + phi))*
       Log[m2os]^2) - 2*Zeta[3]) + 
  eps^4*((7*Pi^4)/40 - (5*Pi^2*G[{0, 1}, phi])/2 + 
    (19*Pi^2*G[{1, 1}, phi])/6 + (3*I)*Pi*G[{0, 0, 1}, phi] - 
    (6*I)*Pi*G[{0, 1, 1}, phi] - (6*I)*Pi*G[{1, 0, 1}, phi] + 
    (10*I)*Pi*G[{1, 1, 1}, phi] + 3*G[{0, 0, 1, 1}, phi] - 
    12*G[{0, 1, 1, 1}, phi] - 6*G[{1, 0, 1, 1}, phi] + 
    14*G[{1, 1, 1, 1}, phi] + ((3*Pi^2)/2 + ((9*I)/2)*Pi*G[{1}, phi] - 
      (9*G[{1, 1}, phi])/2)*Log[m2os]^2 + (((-3*I)/2)*Pi + (7*G[{1}, phi])/2)*
     Log[m2os]^3 - (11*Log[m2os]^4)/8 + G[{1}, phi]*((I/6)*Pi^3 - Zeta[3]) - 
    (8*I)*Pi*Zeta[3] + Log[m2os]*(-3*Pi^2*G[{1}, phi] + 
      (6*I)*Pi*G[{0, 1}, phi] - (9*I)*Pi*G[{1, 1}, phi] + 
      6*G[{0, 1, 1}, phi] - 3*G[{1, 1, 1}, phi] + 12*Zeta[3]) + 
    m2os^2*(33 + 231/(16*(-1 + phi)^2) + 147/(4*(-1 + phi)) - ((45*I)/2)*Pi + 
      (((39*I)/4)*Pi)/(-1 + phi)^2 + (((33*I)/2)*Pi)/(-1 + phi) - 10*Pi^2 - 
      (29*Pi^2)/(12*(-1 + phi)^2) - (19*Pi^2)/(4*(-1 + phi)) + 
      (5*Pi^2)/(4*phi) + ((9*I)/2)*Pi^3 - (((7*I)/12)*Pi^3)/(-1 + phi)^2 - 
      (((3*I)/2)*Pi^3)/(-1 + phi) + (45/2 - 3/(2*(-1 + phi)^2) + 
        3/(2*(-1 + phi)) - (I*Pi)/(-1 + phi)^2 + ((9*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 - 3*Pi^2 - (7*Pi^2)/(12*(-1 + phi)^2) - 
        (3*Pi^2)/(2*(-1 + phi)) + (5*Pi^2)/(4*phi^2) + (5*Pi^2)/(2*phi))*
       G[{1}, phi] + ((-9*I)*Pi + ((3*I)*Pi)/(-1 + phi)^2 + 
        ((6*I)*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*
       G[{0, 1}, phi] + (-14/(-1 + phi)^2 + 6/(-1 + phi) + 3/(2*phi^2) + 
        3/phi + (9*I)*Pi - (((7*I)/2)*Pi)/(-1 + phi)^2 - 
        ((9*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + ((6*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-9 + 3/(-1 + phi)^2 + 6/(-1 + phi) - 3/(2*phi^2) - 
        3/phi)*G[{0, 1, 1}, phi] + (9 + 7/(2*(-1 + phi)^2) - 15/(-1 + phi) + 
        6/phi^2 + 12/phi)*G[{1, 1, 1}, phi] + 
      (-21/2 + 3/(2*(-1 + phi)^2) + 15/(2*(-1 + phi)) + (12*I)*Pi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/phi - 3*Pi^2 + 
        Pi^2/(2*(-1 + phi)^2) + Pi^2/(-1 + phi) + 
        (-12 + 39/(2*(-1 + phi)^2) + 6/(-1 + phi) - 3/phi + 
          ((3*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - 
          ((3*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*G[{1}, phi] + 
        (-9/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 6/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-6 - 51/(4*(-1 + phi)^2) - 33/(2*(-1 + phi)) + (9*I)*Pi - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (-9 + 15/(2*(-1 + phi)^2) + 3/(-1 + phi))*G[{1}, phi])*Log[m2os]^2 + 
      (9 - 7/(2*(-1 + phi)^2) - 3/(-1 + phi))*Log[m2os]^3 + 45*Zeta[3] + 
      (7*Zeta[3])/(2*(-1 + phi)^2) - (15*Zeta[3])/(-1 + phi)) + 
    m2os*(-3/(-1 + phi) - (12*I)*Pi - ((6*I)*Pi)/(-1 + phi) + 
      (4*Pi^2)/(-1 + phi) + (3*I)*Pi^3 + (((7*I)/6)*Pi^3)/(-1 + phi) + 
      (12 + 12/(-1 + phi) + ((6*I)*Pi)/(-1 + phi) - 2*Pi^2 + 
        (7*Pi^2)/(6*(-1 + phi)) + (5*Pi^2)/(2*phi))*G[{1}, phi] + 
      ((-6*I)*Pi - ((6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (6/(-1 + phi) + (6*I)*Pi + ((7*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-6 - 6/(-1 + phi) - 3/phi)*G[{0, 1, 1}, phi] + 
      (6 - 7/(-1 + phi) + 12/phi)*G[{1, 1, 1}, phi] + 
      (-12 - 12/(-1 + phi) - ((6*I)*Pi)/(-1 + phi) - 2*Pi^2 - 
        Pi^2/(-1 + phi) + (-6/(-1 + phi) - ((6*I)*Pi)/(-1 + phi) - 
          ((6*I)*Pi)/phi)*G[{1}, phi] + (18/(-1 + phi) - 6/phi)*
         G[{1, 1}, phi])*Log[m2os] + (3/(-1 + phi) + (6*I)*Pi + 
        ((3*I)*Pi)/(-1 + phi) + (-6 - 15/(-1 + phi))*G[{1}, phi])*
       Log[m2os]^2 + (6 + 7/(-1 + phi))*Log[m2os]^3 + 30*Zeta[3] - 
      (7*Zeta[3])/(-1 + phi))), 
 eps^2*(-Pi^2/3 + m2os^2*(3 - 6*Log[m2os]) + m2os*(4 - 4*Log[m2os]) - 
    Log[m2os]^2) + eps^3*(((-2*I)/3)*Pi^3 + (Pi^2*G[{0}, phi])/3 - 
    I*Pi*G[{0, 0}, phi] + I*Pi*G[{1, 0}, phi] - G[{0, 0, 0}, phi] + 
    G[{1, 0, 0}, phi] + (Pi^2*Log[m2os])/3 + ((-I)*Pi + G[{0}, phi])*
     Log[m2os]^2 - Log[m2os]^3 + m2os^2*(-25 + 3/(2*phi^2) + 7/(2*phi) + 
      (3*I)*Pi + ((I/2)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + 
      (16*Pi^2)/3 - Pi^2/(6*phi^2) - Pi^2/(3*phi) + 
      (-3 + 1/(2*(-1 + phi)) + phi^(-2) + 3/(2*phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + 
        (I*Pi)/phi)*G[{0}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{0, 0}, phi] + 
      (15 - 3/(2*phi^2) - 3/phi - (6*I)*Pi + 6*G[{0}, phi])*Log[m2os] + 
      (4 - 1/(2*phi^2) - phi^(-1))*Log[m2os]^2) + 
    m2os*(-8 + 4/phi + (4*I)*Pi + ((2*I)*Pi)/phi + (8*Pi^2)/3 - 
      Pi^2/(3*phi) + (-4 + 2/phi + (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0}, phi] + ((-1 + phi)^(-1) + phi^(-1))*G[{0, 0}, phi] + 
      (4 - 2/phi - (4*I)*Pi + 4*G[{0}, phi])*Log[m2os] - Log[m2os]^2/phi) - 
    4*Zeta[3]) + eps^4*((7*Pi^4)/36 + (Pi^2*G[{0, 0}, phi])/2 - 
    (5*Pi^2*G[{1, 0}, phi])/6 + (3*I)*Pi*G[{0, 0, 0}, phi] - 
    (2*I)*Pi*G[{0, 1, 0}, phi] - (2*I)*Pi*G[{1, 0, 0}, phi] + 
    I*Pi*G[{1, 1, 0}, phi] + 5*G[{0, 0, 0, 0}, phi] - 
    2*G[{0, 1, 0, 0}, phi] - 4*G[{1, 0, 0, 0}, phi] + G[{1, 1, 0, 0}, phi] + 
    (Pi^2 + I*Pi*G[{0}, phi] - G[{0, 0}, phi])*Log[m2os]^2 + 
    ((-I)*Pi + G[{0}, phi])*Log[m2os]^3 - (7*Log[m2os]^4)/12 - 
    (5*I)*Pi*Zeta[3] + G[{1}, phi]*((-I/6)*Pi^3 + Zeta[3]) + 
    G[{0}, phi]*(((5*I)/6)*Pi^3 + 3*Zeta[3]) + 
    Log[m2os]*((-I/3)*Pi^3 - (Pi^2*G[{0}, phi])/3 - (2*I)*Pi*G[{0, 0}, phi] + 
      (2*I)*Pi*G[{1, 0}, phi] - 2*G[{0, 0, 0}, phi] + 2*G[{1, 0, 0}, phi] + 
      4*Zeta[3]) + m2os*(4 - (8*I)*Pi + ((2*I)*Pi)/phi - (8*Pi^2)/3 - 
      (4*Pi^2)/(3*phi) + ((10*I)/3)*Pi^3 - ((I/6)*Pi^3)/(-1 + phi) - 
      (((5*I)/6)*Pi^3)/phi + (8 - 6/phi - (4*I)*Pi - ((2*I)*Pi)/phi - 
        (8*Pi^2)/3 - (5*Pi^2)/(6*(-1 + phi)) - Pi^2/(2*phi))*G[{0}, phi] + 
      (4 - 6/phi + (2*I)*Pi - ((2*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{0, 0}, phi] + ((-2*I)*Pi + (I*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
       G[{1, 0}, phi] + (2 - 4/(-1 + phi) - 5/phi)*G[{0, 0, 0}, phi] + 
      (-2 + (-1 + phi)^(-1) + 2/phi)*G[{1, 0, 0}, phi] + 
      (-8 + 6/phi + (4*I)*Pi + ((2*I)*Pi)/phi + 2*Pi^2 + Pi^2/(3*phi) + 
        (-4 + 6/phi + (4*I)*Pi + ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
         G[{0}, phi] + (-4 + 2/(-1 + phi) + 2/phi)*G[{0, 0}, phi])*
       Log[m2os] + (2 - 3/phi - (I*Pi)/phi + G[{0}, phi]/phi)*Log[m2os]^2 + 
      (4/3 - phi^(-1))*Log[m2os]^3 + 32*Zeta[3] + Zeta[3]/(-1 + phi) - 
      (3*Zeta[3])/phi) + m2os^2*(119/4 + 5/phi^2 - 81/(4*phi) - (25*I)*Pi + 
      (((13*I)/4)*Pi)/phi^2 - (((7*I)/2)*Pi)/phi - (32*Pi^2)/3 - 
      (5*Pi^2)/(12*(-1 + phi)) - (3*Pi^2)/(4*phi^2) + (23*Pi^2)/(12*phi) + 
      ((23*I)/3)*Pi^3 + ((I/12)*Pi^3)/(-1 + phi)^2 - 
      ((I/6)*Pi^3)/(-1 + phi) - (((5*I)/12)*Pi^3)/phi^2 - 
      (((5*I)/6)*Pi^3)/phi + (25 + 1/(4*phi^2) - 21/(2*phi) - (3*I)*Pi + 
        ((I/2)*Pi)/(-1 + phi)^2 - ((7*I)*Pi)/phi - (16*Pi^2)/3 + 
        (5*Pi^2)/(12*(-1 + phi)^2) - (5*Pi^2)/(6*(-1 + phi)) - 
        Pi^2/(4*phi^2) - Pi^2/(2*phi))*G[{0}, phi] + 
      (3 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 2/phi^2 - 10/phi + 
        (7*I)*Pi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0, 0}, phi] + 
      ((-7*I)*Pi - ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (7 + 2/(-1 + phi)^2 - 4/(-1 + phi) - 5/(2*phi^2) - 5/phi)*
       G[{0, 0, 0}, phi] + (-7 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
        phi^(-2) + 2/phi)*G[{1, 0, 0}, phi] + 
      (-17 - 1/(4*phi^2) + 11/(2*phi) + (15*I)*Pi + (I*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + (5*Pi^2)/3 + Pi^2/(6*phi^2) + Pi^2/(3*phi) + 
        (-15 + (-1 + phi)^(-1) + 7/(2*phi^2) + 6/phi + (6*I)*Pi - 
          (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
          ((2*I)*Pi)/phi)*G[{0}, phi] + (-6 - (-1 + phi)^(-2) + 
          2/(-1 + phi) + phi^(-2) + 2/phi)*G[{0, 0}, phi])*Log[m2os] + 
      (-1/2 - 11/(4*phi^2) + 7/(2*phi) + (4*I)*Pi - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi + (-4 + 1/(2*phi^2) + phi^(-1))*G[{0}, phi])*Log[m2os]^2 + 
      (6 - 1/(2*phi^2) - phi^(-1))*Log[m2os]^3 + 64*Zeta[3] - 
      Zeta[3]/(2*(-1 + phi)^2) + Zeta[3]/(-1 + phi) - (3*Zeta[3])/(2*phi^2) - 
      (3*Zeta[3])/phi)), 
 -1/4 + eps*(-m2os^2/(2*phi^2) - m2os/phi + (I/2)*Pi + G[{0}, phi] - 
    (3*Log[m2os])/2) + eps^2*((-7*Pi^2)/12 + I*Pi*G[{0}, phi] - 
    G[{0, 0}, phi] + 3*G[{0}, phi]*Log[m2os] - 3*Log[m2os]^2 + 
    m2os^2*(-5/(4*phi^2) + (I*Pi)/phi^2 + (2*G[{0}, phi])/phi^2 - 
      (3*Log[m2os])/phi^2) + m2os*(3/phi + ((2*I)*Pi)/phi + 
      (4*G[{0}, phi])/phi - (6*Log[m2os])/phi)) + 
  eps^3*(((-7*I)/6)*Pi^3 - (2*Pi^2*G[{0}, phi])/3 - (4*I)*Pi*G[{0, 0}, phi] + 
    (3*I)*Pi*G[{1, 0}, phi] - 2*G[{0, 0, 0}, phi] + 3*G[{1, 0, 0}, phi] + 
    (Pi^2/2 + (3*I)*Pi*G[{0}, phi] - 3*G[{0, 0}, phi])*Log[m2os] + 
    (((-3*I)/2)*Pi + (9*G[{0}, phi])/2)*Log[m2os]^2 - (5*Log[m2os]^3)/2 + 
    m2os*(-12 + 9/phi + ((6*I)*Pi)/phi + 2*Pi^2 - (4*Pi^2)/(3*phi) + 
      (((3*I)*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{0}, phi] + 
      (3/(-1 + phi) - 7/phi)*G[{0, 0}, phi] + (12*G[{0}, phi]*Log[m2os])/
       phi + (6 - 9/phi)*Log[m2os]^2) + 
    m2os^2*(-45/2 + 45/(8*phi^2) - 15/(2*phi) + (((3*I)/2)*Pi)/(-1 + phi) + 
      ((4*I)*Pi)/phi^2 - (((3*I)/2)*Pi)/phi + 3*Pi^2 - (2*Pi^2)/(3*phi^2) + 
      Pi^2/phi + (3/(2*(-1 + phi)) + 13/(2*phi^2) - 3/(2*phi) - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 7/(2*phi^2) - 3/phi)*
       G[{0, 0}, phi] + (12 - 9/phi^2 + 3/phi + (6*G[{0}, phi])/phi^2)*
       Log[m2os] + (9 - 9/(2*phi^2) + 3/phi)*Log[m2os]^2) + Zeta[3]) + 
  eps^4*((8*Pi^4)/15 + (19*Pi^2*G[{0, 0}, phi])/6 - 
    (5*Pi^2*G[{1, 0}, phi])/2 + (10*I)*Pi*G[{0, 0, 0}, phi] - 
    (6*I)*Pi*G[{0, 1, 0}, phi] - (6*I)*Pi*G[{1, 0, 0}, phi] + 
    (3*I)*Pi*G[{1, 1, 0}, phi] + 14*G[{0, 0, 0, 0}, phi] - 
    6*G[{0, 1, 0, 0}, phi] - 12*G[{1, 0, 0, 0}, phi] + 
    3*G[{1, 1, 0, 0}, phi] + ((3*Pi^2)/2 + ((9*I)/2)*Pi*G[{0}, phi] - 
      (9*G[{0, 0}, phi])/2)*Log[m2os]^2 + (((-3*I)/2)*Pi + (7*G[{0}, phi])/2)*
     Log[m2os]^3 - (11*Log[m2os]^4)/8 + G[{0}, phi]*
     (((7*I)/6)*Pi^3 - 7*Zeta[3]) - (5*I)*Pi*Zeta[3] + 
    G[{1}, phi]*((-I/2)*Pi^3 + 3*Zeta[3]) + 
    Log[m2os]*((-I)*Pi^3 - 3*Pi^2*G[{0}, phi] - (9*I)*Pi*G[{0, 0}, phi] + 
      (6*I)*Pi*G[{1, 0}, phi] - 3*G[{0, 0, 0}, phi] + 6*G[{1, 0, 0}, phi] + 
      18*Zeta[3]) + m2os^2*(33 + 231/(16*phi^2) - 147/(4*phi) - 
      ((45*I)/2)*Pi + (((39*I)/4)*Pi)/phi^2 - (((33*I)/2)*Pi)/phi - 10*Pi^2 - 
      (5*Pi^2)/(4*(-1 + phi)) - (29*Pi^2)/(12*phi^2) + (19*Pi^2)/(4*phi) + 
      (6*I)*Pi^3 + ((I/4)*Pi^3)/(-1 + phi)^2 - ((I/2)*Pi^3)/(-1 + phi) - 
      (((13*I)/12)*Pi^3)/phi^2 + (((5*I)/2)*Pi^3)/phi + 
      (45/2 - 3/(2*phi^2) - 3/(2*phi) + (((3*I)/2)*Pi)/(-1 + phi)^2 - 
        (I*Pi)/phi^2 - ((9*I)*Pi)/phi - 3*Pi^2 + (5*Pi^2)/(4*(-1 + phi)^2) - 
        (5*Pi^2)/(2*(-1 + phi)) - (7*Pi^2)/(12*phi^2) + (3*Pi^2)/(2*phi))*
       G[{0}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 14/phi^2 - 6/phi + 
        (9*I)*Pi + ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) - 
        (((7*I)/2)*Pi)/phi^2 + ((9*I)*Pi)/phi)*G[{0, 0}, phi] + 
      ((-9*I)*Pi - (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) + 
        ((3*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (9 + 6/(-1 + phi)^2 - 12/(-1 + phi) + 7/(2*phi^2) + 15/phi)*
       G[{0, 0, 0}, phi] + (-9 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 
        3/phi^2 - 6/phi)*G[{1, 0, 0}, phi] + 
      (-21/2 + 3/(2*phi^2) - 15/(2*phi) + (12*I)*Pi + ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 - 3*Pi^2 + Pi^2/(2*phi^2) - Pi^2/phi + 
        (-12 + 3/(-1 + phi) + 39/(2*phi^2) - 6/phi - ((3*I)*Pi)/
           (-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 - 
          ((6*I)*Pi)/phi)*G[{0}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 
          9/phi^2 - 6/phi)*G[{0, 0}, phi])*Log[m2os] + 
      (-6 - 51/(4*phi^2) + 33/(2*phi) + (9*I)*Pi - (((3*I)/2)*Pi)/phi^2 + 
        ((3*I)*Pi)/phi + (-9 + 15/(2*phi^2) - 3/phi)*G[{0}, phi])*
       Log[m2os]^2 + (9 - 7/(2*phi^2) + 3/phi)*Log[m2os]^3 + 36*Zeta[3] - 
      (3*Zeta[3])/(2*(-1 + phi)^2) + (3*Zeta[3])/(-1 + phi) + 
      (13*Zeta[3])/(2*phi^2) + (9*Zeta[3])/phi) + 
    m2os*(3/phi - (12*I)*Pi + ((6*I)*Pi)/phi - (4*Pi^2)/phi + (4*I)*Pi^3 - 
      ((I/2)*Pi^3)/(-1 + phi) - (((13*I)/6)*Pi^3)/phi + 
      (12 - 12/phi - ((6*I)*Pi)/phi - 2*Pi^2 - (5*Pi^2)/(2*(-1 + phi)) - 
        (7*Pi^2)/(6*phi))*G[{0}, phi] + 
      (-6/phi + (6*I)*Pi - ((6*I)*Pi)/(-1 + phi) - ((7*I)*Pi)/phi)*
       G[{0, 0}, phi] + ((-6*I)*Pi + ((3*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*
       G[{1, 0}, phi] + (6 - 12/(-1 + phi) + 7/phi)*G[{0, 0, 0}, phi] + 
      (-6 + 3/(-1 + phi) + 6/phi)*G[{1, 0, 0}, phi] + 
      (-12 + 12/phi + ((6*I)*Pi)/phi - 2*Pi^2 + Pi^2/phi + 
        (6/phi + ((6*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*G[{0}, phi] + 
        (6/(-1 + phi) - 18/phi)*G[{0, 0}, phi])*Log[m2os] + 
      (-3/phi + (6*I)*Pi - ((3*I)*Pi)/phi + (-6 + 15/phi)*G[{0}, phi])*
       Log[m2os]^2 + (6 - 7/phi)*Log[m2os]^3 + 24*Zeta[3] + 
      (3*Zeta[3])/(-1 + phi) + (13*Zeta[3])/phi)), 
 eps^3*(-(Pi^2*G[{1}, phi])/2 + I*Pi*G[{0, 1}, phi] + I*Pi*G[{1, 1}, phi] + 
    G[{0, 1, 1}, phi] + G[{1, 1, 1}, phi] + 
    ((-I)*Pi*G[{1}, phi] - G[{1, 1}, phi])*Log[m2os] + 
    m2os*(2 + 2/(-1 + phi) + (I*Pi)/(-1 + phi) - Pi^2/3 - 
      Pi^2/(3*(-1 + phi)) + ((-1 + phi)^(-1) + (I*Pi)/(-1 + phi) - 
        (I*Pi)/phi)*G[{1}, phi] + ((-1 + phi)^(-1) - phi^(-1))*
       G[{1, 1}, phi] + (-1 - (-1 + phi)^(-1))*Log[m2os]^2) + 
    m2os^2*(15/4 - 3/(2*(-1 + phi)^2) + 5/(2*(-1 + phi)) - 
      (((3*I)/4)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi - 
      Pi^2/2 + Pi^2/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) + 
      (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(2*phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{1, 1}, phi] + 
      (-2 + (-1 + phi)^(-2) - (-1 + phi)^(-1))*Log[m2os] + 
      (-3/2 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1))*Log[m2os]^2)) + 
  eps^4*(((-2*I)/3)*Pi^3*G[{1}, phi] - (5*Pi^2*G[{0, 1}, phi])/2 + 
    (Pi^2*G[{1, 1}, phi])/3 + (5*I)*Pi*G[{0, 0, 1}, phi] + 
    I*Pi*G[{0, 1, 1}, phi] - (2*I)*Pi*G[{1, 0, 1}, phi] - 
    (3*I)*Pi*G[{1, 1, 1}, phi] + 5*G[{0, 0, 1, 1}, phi] - 
    G[{0, 1, 1, 1}, phi] - 2*G[{1, 0, 1, 1}, phi] - 5*G[{1, 1, 1, 1}, phi] + 
    ((Pi^2*G[{1}, phi])/2 - I*Pi*G[{0, 1}, phi] + (3*I)*Pi*G[{1, 1}, phi] - 
      G[{0, 1, 1}, phi] + 5*G[{1, 1, 1}, phi])*Log[m2os] + 
    (((-3*I)/2)*Pi*G[{1}, phi] - (3*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    m2os*((4*I)*Pi + (I*Pi)/(-1 + phi) - (2*Pi^2)/3 - 
      (7*Pi^2)/(6*(-1 + phi)) - ((2*I)/3)*Pi^3 - (((2*I)/3)*Pi^3)/
       (-1 + phi) + (-3/(-1 + phi) - (I*Pi)/(-1 + phi) + ((4*I)*Pi)/phi - 
        Pi^2/(2*(-1 + phi)) + Pi^2/(2*phi))*G[{1}, phi] + 
      ((I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0, 1}, phi] + 
      (-3/(-1 + phi) + 4/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*
       G[{1, 1}, phi] + ((-1 + phi)^(-1) - phi^(-1))*G[{0, 1, 1}, phi] + 
      (-5/(-1 + phi) + 5/phi)*G[{1, 1, 1}, phi] + 
      (5 + 5/(-1 + phi) + ((3*I)*Pi)/(-1 + phi) + Pi^2/6 + 
        Pi^2/(6*(-1 + phi)) + (3/(-1 + phi) + ((3*I)*Pi)/(-1 + phi) - 
          ((3*I)*Pi)/phi)*G[{1}, phi] + (3/(-1 + phi) - 3/phi)*
         G[{1, 1}, phi])*Log[m2os] + (-2 - 2/(-1 + phi) - (2*I)*Pi - 
        ((2*I)*Pi)/(-1 + phi))*Log[m2os]^2 + (-1/2 - 1/(2*(-1 + phi)))*
       Log[m2os]^3 - 2*Zeta[3] - (2*Zeta[3])/(-1 + phi)) + 
    m2os^2*(5/4 - 17/(4*(-1 + phi)^2) - 27/(8*(-1 + phi)) + ((15*I)/2)*Pi - 
      (((25*I)/8)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) + (I*Pi)/phi + 
      Pi^2/3 + (19*Pi^2)/(24*(-1 + phi)^2) + Pi^2/(2*(-1 + phi)) + 
      Pi^2/(4*phi) - I*Pi^3 + ((I/3)*Pi^3)/(-1 + phi)^2 - 
      (((2*I)/3)*Pi^3)/(-1 + phi) + (-1/(8*(-1 + phi)^2) - (-1 + phi)^(-1) + 
        phi^(-1) - (((3*I)/4)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + Pi^2/(4*(-1 + phi)^2) - 
        Pi^2/(2*(-1 + phi)) + Pi^2/(4*phi^2) + Pi^2/(2*phi))*G[{1}, phi] + 
      (((-I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{0, 1}, phi] + (3/(4*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 
        3/(2*phi^2) + 5/(2*phi) + (((3*I)/2)*Pi)/(-1 + phi)^2 - 
        ((3*I)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{0, 1, 1}, phi] + 
      (5/(2*(-1 + phi)^2) - 5/(-1 + phi) + 5/(2*phi^2) + 5/phi)*
       G[{1, 1, 1}, phi] + (3/8 - 7/(8*(-1 + phi)^2) + 1/(4*(-1 + phi)) - 
        (4*I)*Pi - ((I/4)*Pi)/(-1 + phi)^2 - ((I/2)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi + Pi^2/4 - Pi^2/(12*(-1 + phi)^2) + 
        Pi^2/(6*(-1 + phi)) + (-9/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
          3/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
          (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{1}, phi] + 
        (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
         G[{1, 1}, phi])*Log[m2os] + (-1 + 9/(4*(-1 + phi)^2) + 
        5/(4*(-1 + phi)) - (3*I)*Pi + (I*Pi)/(-1 + phi)^2 - 
        ((2*I)*Pi)/(-1 + phi))*Log[m2os]^2 + 
      (-3/4 + 1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)))*Log[m2os]^3 - 
      3*Zeta[3] + Zeta[3]/(-1 + phi)^2 - (2*Zeta[3])/(-1 + phi))), 
 eps*(-m2os^2/(2*(-1 + phi)^2) + m2os/(-1 + phi) + I*Pi + G[{1}, phi] - 
    Log[m2os]) + eps^2*((-7*Pi^2)/6 + m2os^2*(-3/(4*(-1 + phi)^2) - 
      ((I/2)*Pi)/(-1 + phi)^2 + G[{1}, phi]/(2*(-1 + phi)^2)) + 
    m2os*((-1 + phi)^(-1) + (I*Pi)/(-1 + phi) - G[{1}, phi]/(-1 + phi)) - 
    2*G[{1, 1}, phi] + ((-I)*Pi + G[{1}, phi])*Log[m2os]) + 
  eps^3*(((-2*I)/3)*Pi^3 + (5*Pi^2*G[{1}, phi])/6 - (3*I)*Pi*G[{0, 1}, phi] - 
    3*G[{0, 1, 1}, phi] + 4*G[{1, 1, 1}, phi] + (Pi^2/3 - 2*G[{1, 1}, phi])*
     Log[m2os] + ((I/2)*Pi + G[{1}, phi]/2)*Log[m2os]^2 - Log[m2os]^3/6 + 
    m2os*(6 + 2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - Pi^2 - 
      Pi^2/(3*(-1 + phi)) + ((3*I)*Pi*G[{1}, phi])/phi + 
      (2/(-1 + phi) + 3/phi)*G[{1, 1}, phi] + 
      (-(-1 + phi)^(-1) - (I*Pi)/(-1 + phi) - G[{1}, phi]/(-1 + phi))*
       Log[m2os] + (-3 + 1/(2*(-1 + phi)))*Log[m2os]^2) + 
    m2os^2*(45/4 - (-1 + phi)^(-2) - 15/(2*(-1 + phi)) - 
      (I*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi - 
      (3*Pi^2)/2 + Pi^2/(6*(-1 + phi)^2) + Pi^2/(-1 + phi) + 
      (1/(2*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(2*phi) - 
        ((3*I)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*
       G[{1}, phi] + (-(-1 + phi)^(-2) - 3/(-1 + phi) + 3/(2*phi^2) + 3/phi)*
       G[{1, 1}, phi] + (-6 + 1/(4*(-1 + phi)^2) + 3/(-1 + phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 + G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os] + 
      (-9/2 - 1/(4*(-1 + phi)^2) + 3/(-1 + phi))*Log[m2os]^2) + 2*Zeta[3]) + 
  eps^4*((3*Pi^4)/8 + (9*Pi^2*G[{0, 1}, phi])/2 - (5*Pi^2*G[{1, 1}, phi])/3 - 
    (9*I)*Pi*G[{0, 0, 1}, phi] + (3*I)*Pi*G[{0, 1, 1}, phi] + 
    (6*I)*Pi*G[{1, 0, 1}, phi] - 9*G[{0, 0, 1, 1}, phi] + 
    9*G[{0, 1, 1, 1}, phi] + 6*G[{1, 0, 1, 1}, phi] - 
    8*G[{1, 1, 1, 1}, phi] + ((-7*Pi^2)/12 - G[{1, 1}, phi])*Log[m2os]^2 + 
    ((-I/6)*Pi + G[{1}, phi]/6)*Log[m2os]^3 + 
    G[{1}, phi]*(I*Pi^3 - 4*Zeta[3]) + 
    Log[m2os]*((-I/3)*Pi^3 + (5*Pi^2*G[{1}, phi])/6 - 
      (3*I)*Pi*G[{0, 1}, phi] - 3*G[{0, 1, 1}, phi] + 4*G[{1, 1, 1}, phi] + 
      2*Zeta[3]) + m2os*(4/(-1 + phi) + (12*I)*Pi + ((4*I)*Pi)/(-1 + phi) + 
      Pi^2 - (3*Pi^2)/(2*(-1 + phi)) - (2*I)*Pi^3 + ((I/3)*Pi^3)/(-1 + phi) + 
      (((-6*I)*Pi)/phi - (5*Pi^2)/(6*(-1 + phi)) - (3*Pi^2)/(2*phi))*
       G[{1}, phi] + (((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*
       G[{0, 1}, phi] + (-6/phi - ((9*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (3/(-1 + phi) + 3/phi)*G[{0, 1, 1}, phi] + (-4/(-1 + phi) - 15/phi)*
       G[{1, 1, 1}, phi] + (-3 - 2/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) + 
        Pi^2/2 + (7*Pi^2)/(6*(-1 + phi)) + ((9*I)*Pi*G[{1}, phi])/phi + 
        (2/(-1 + phi) + 9/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (3 + 1/(2*(-1 + phi)) - (6*I)*Pi + ((I/2)*Pi)/(-1 + phi) - 
        G[{1}, phi]/(2*(-1 + phi)))*Log[m2os]^2 - (3*Log[m2os]^3)/2 - 
      6*Zeta[3] - (2*Zeta[3])/(-1 + phi)) + 
    m2os^2*(-57/4 - 2/(-1 + phi)^2 - 51/(8*(-1 + phi)) + ((45*I)/2)*Pi - 
      ((2*I)*Pi)/(-1 + phi)^2 - (((27*I)/2)*Pi)/(-1 + phi) - 
      (((3*I)/2)*Pi)/phi + (13*Pi^2)/4 + (13*Pi^2)/(24*(-1 + phi)^2) + 
      (3*Pi^2)/(2*(-1 + phi)) - (3*Pi^2)/(4*phi) - (3*I)*Pi^3 - 
      ((I/6)*Pi^3)/(-1 + phi)^2 + ((2*I)*Pi^3)/(-1 + phi) + 
      (3/(2*(-1 + phi)) - 3/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + (5*Pi^2)/(12*(-1 + phi)^2) + 
        (3*Pi^2)/(2*(-1 + phi)) - (3*Pi^2)/(4*phi^2) - (3*Pi^2)/(2*phi))*
       G[{1}, phi] + ((((-3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-(-1 + phi)^(-2) + 3/(2*(-1 + phi)) - 3/phi^2 - 3/(2*phi) + 
        ((9*I)*Pi)/(-1 + phi) - (((9*I)/2)*Pi)/phi^2 - ((9*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
        3/phi)*G[{0, 1, 1}, phi] + (2/(-1 + phi)^2 + 15/(-1 + phi) - 
        15/(2*phi^2) - 15/phi)*G[{1, 1, 1}, phi] + 
      (27/8 + (-1 + phi)^(-2) - 27/(4*(-1 + phi)) - (12*I)*Pi + 
        (I*Pi)/(-1 + phi)^2 + (((3*I)/2)*Pi)/(-1 + phi) + 
        (((9*I)/2)*Pi)/phi + (3*Pi^2)/4 - (7*Pi^2)/(12*(-1 + phi)^2) - 
        Pi^2/(2*(-1 + phi)) + (1/(2*(-1 + phi)^2) - 9/(2*(-1 + phi)) + 
          9/(2*phi) - ((9*I)*Pi)/(-1 + phi) + (((9*I)/2)*Pi)/phi^2 + 
          ((9*I)*Pi)/phi)*G[{1}, phi] + (-(-1 + phi)^(-2) - 9/(-1 + phi) + 
          9/(2*phi^2) + 9/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (15/4 - 3/(8*(-1 + phi)^2) + 21/(4*(-1 + phi)) - (9*I)*Pi - 
        ((I/4)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) + 
        G[{1}, phi]/(4*(-1 + phi)^2))*Log[m2os]^2 + (-9/4 + 3/(2*(-1 + phi)))*
       Log[m2os]^3 - 9*Zeta[3] + Zeta[3]/(-1 + phi)^2 + 
      (6*Zeta[3])/(-1 + phi))), 
 eps^3*((-I/6)*Pi^3 - (Pi^2*G[{0}, phi])/2 + I*Pi*G[{0, 0}, phi] + 
    I*Pi*G[{1, 0}, phi] + G[{0, 0, 0}, phi] + G[{1, 0, 0}, phi] + 
    ((-I)*Pi*G[{0}, phi] - G[{0, 0}, phi])*Log[m2os] + 
    m2os*(2 - 2/phi - (I*Pi)/phi - Pi^2/3 + Pi^2/(3*phi) + 
      (-phi^(-1) + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0}, phi] + 
      ((-1 + phi)^(-1) - phi^(-1))*G[{0, 0}, phi] + 
      (-1 + phi^(-1))*Log[m2os]^2) + m2os^2*(15/4 - 3/(2*phi^2) - 5/(2*phi) + 
      ((I/2)*Pi)/(-1 + phi) - (((3*I)/4)*Pi)/phi^2 - ((I/2)*Pi)/phi - 
      Pi^2/2 + Pi^2/(6*phi^2) + Pi^2/(3*phi) + 
      (1/(2*(-1 + phi)) - 3/(4*phi^2) - 1/(2*phi) - ((I/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{0}, phi] + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       G[{0, 0}, phi] + (-2 + phi^(-2) + phi^(-1))*Log[m2os] + 
      (-3/2 + 1/(2*phi^2) + phi^(-1))*Log[m2os]^2) + Zeta[3]) + 
  eps^4*((3*Pi^4)/8 + (Pi^2*G[{0, 0}, phi])/3 - (5*Pi^2*G[{1, 0}, phi])/2 - 
    (3*I)*Pi*G[{0, 0, 0}, phi] - (2*I)*Pi*G[{0, 1, 0}, phi] + 
    I*Pi*G[{1, 0, 0}, phi] + (5*I)*Pi*G[{1, 1, 0}, phi] - 
    5*G[{0, 0, 0, 0}, phi] - 2*G[{0, 1, 0, 0}, phi] - G[{1, 0, 0, 0}, phi] + 
    5*G[{1, 1, 0, 0}, phi] + (((-3*I)/2)*Pi*G[{0}, phi] - 
      (3*G[{0, 0}, phi])/2)*Log[m2os]^2 + 
    G[{0}, phi]*((-I/3)*Pi^3 - 2*Zeta[3]) + 
    Log[m2os]*((I/6)*Pi^3 + (Pi^2*G[{0}, phi])/2 + (3*I)*Pi*G[{0, 0}, phi] - 
      I*Pi*G[{1, 0}, phi] + 5*G[{0, 0, 0}, phi] - G[{1, 0, 0}, phi] - 
      Zeta[3]) + G[{1}, phi]*(((-5*I)/6)*Pi^3 + 5*Zeta[3]) + 
    m2os*((4*I)*Pi - (I*Pi)/phi - (2*Pi^2)/3 + (7*Pi^2)/(6*phi) - 
      ((2*I)/3)*Pi^3 - ((I/6)*Pi^3)/(-1 + phi) + (((5*I)/6)*Pi^3)/phi + 
      (3/phi - ((4*I)*Pi)/(-1 + phi) + (I*Pi)/phi - Pi^2/(2*(-1 + phi)) + 
        Pi^2/(2*phi))*G[{0}, phi] + (-4/(-1 + phi) + 3/phi - 
        ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{0, 0}, phi] + 
      ((I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{1, 0}, phi] + 
      (-5/(-1 + phi) + 5/phi)*G[{0, 0, 0}, phi] + 
      ((-1 + phi)^(-1) - phi^(-1))*G[{1, 0, 0}, phi] + 
      (5 - 5/phi - ((3*I)*Pi)/phi + Pi^2/6 - Pi^2/(6*phi) + 
        (-3/phi + ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{0}, phi] + 
        (3/(-1 + phi) - 3/phi)*G[{0, 0}, phi])*Log[m2os] + 
      (-2 + 2/phi - (2*I)*Pi + ((2*I)*Pi)/phi)*Log[m2os]^2 + 
      (-1/2 + 1/(2*phi))*Log[m2os]^3 - 2*Zeta[3] + Zeta[3]/(-1 + phi) + 
      Zeta[3]/phi) + m2os^2*(5/4 - 17/(4*phi^2) + 27/(8*phi) + 
      ((15*I)/2)*Pi - (I*Pi)/(-1 + phi) - (((25*I)/8)*Pi)/phi^2 - 
      ((4*I)*Pi)/phi + Pi^2/3 - Pi^2/(4*(-1 + phi)) + (19*Pi^2)/(24*phi^2) - 
      Pi^2/(2*phi) - I*Pi^3 + ((I/12)*Pi^3)/(-1 + phi)^2 - 
      ((I/6)*Pi^3)/(-1 + phi) + (((5*I)/12)*Pi^3)/phi^2 + 
      (((5*I)/6)*Pi^3)/phi + (-(-1 + phi)^(-1) - 1/(8*phi^2) + phi^(-1) + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) - 
        (((3*I)/4)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + Pi^2/(4*(-1 + phi)^2) - 
        Pi^2/(2*(-1 + phi)) + Pi^2/(4*phi^2) + Pi^2/(2*phi))*G[{0}, phi] + 
      (3/(2*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 3/(4*phi^2) + 5/(2*phi) + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (((-I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1, 0}, phi] + (5/(2*(-1 + phi)^2) - 5/(-1 + phi) + 
        5/(2*phi^2) + 5/phi)*G[{0, 0, 0}, phi] + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       G[{1, 0, 0}, phi] + (3/8 - 7/(8*phi^2) - 1/(4*phi) - (4*I)*Pi + 
        (((3*I)/2)*Pi)/(-1 + phi) - ((I/4)*Pi)/phi^2 + ((I/2)*Pi)/phi + 
        Pi^2/4 - Pi^2/(12*phi^2) - Pi^2/(6*phi) + 
        (3/(2*(-1 + phi)) - 9/(4*phi^2) - 3/(2*phi) - (((3*I)/2)*Pi)/
           (-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 - 
          ((3*I)*Pi)/phi)*G[{0}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
          3/(2*phi^2) - 3/phi)*G[{0, 0}, phi])*Log[m2os] + 
      (-1 + 9/(4*phi^2) - 5/(4*phi) - (3*I)*Pi + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi)*Log[m2os]^2 + (-3/4 + 1/(4*phi^2) + 1/(2*phi))*
       Log[m2os]^3 - 3*Zeta[3] - Zeta[3]/(2*(-1 + phi)^2) + 
      Zeta[3]/(-1 + phi) + Zeta[3]/(2*phi^2) + Zeta[3]/phi)), 
 eps*(-m2os^2/(2*phi^2) - m2os/phi + I*Pi + G[{0}, phi] - Log[m2os]) + 
  eps^2*((-7*Pi^2)/6 + m2os^2*(-3/(4*phi^2) - ((I/2)*Pi)/phi^2 + 
      G[{0}, phi]/(2*phi^2)) + m2os*(-phi^(-1) - (I*Pi)/phi + 
      G[{0}, phi]/phi) - 2*G[{0, 0}, phi] + ((-I)*Pi + G[{0}, phi])*
     Log[m2os]) + eps^3*((-I/6)*Pi^3 + (5*Pi^2*G[{0}, phi])/6 - 
    (3*I)*Pi*G[{1, 0}, phi] + 4*G[{0, 0, 0}, phi] - 3*G[{1, 0, 0}, phi] + 
    (Pi^2/3 - 2*G[{0, 0}, phi])*Log[m2os] + ((I/2)*Pi + G[{0}, phi]/2)*
     Log[m2os]^2 - Log[m2os]^3/6 + m2os^2*(45/4 - phi^(-2) + 15/(2*phi) - 
      (((3*I)/2)*Pi)/(-1 + phi) - (I*Pi)/phi^2 + (((3*I)/2)*Pi)/phi - 
      (3*Pi^2)/2 + Pi^2/(6*phi^2) - Pi^2/phi + 
      (-3/(2*(-1 + phi)) + 1/(2*phi^2) + 3/(2*phi) + (((3*I)/2)*Pi)/
         (-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{0}, phi] + 
      (3/(2*(-1 + phi)^2) - 3/(-1 + phi) - phi^(-2) + 3/phi)*G[{0, 0}, phi] + 
      (-6 + 1/(4*phi^2) - 3/phi + ((I/2)*Pi)/phi^2 + G[{0}, phi]/(2*phi^2))*
       Log[m2os] + (-9/2 - 1/(4*phi^2) - 3/phi)*Log[m2os]^2) + 
    m2os*(6 - 2/phi - ((2*I)*Pi)/phi - Pi^2 + Pi^2/(3*phi) - 
      ((3*I)*Pi*G[{0}, phi])/(-1 + phi) + (-3/(-1 + phi) - 2/phi)*
       G[{0, 0}, phi] + (phi^(-1) + (I*Pi)/phi + G[{0}, phi]/phi)*Log[m2os] + 
      (-3 - 1/(2*phi))*Log[m2os]^2) - Zeta[3]) + 
  eps^4*((-3*Pi^4)/10 - (5*Pi^2*G[{0, 0}, phi])/3 + 
    (9*Pi^2*G[{1, 0}, phi])/2 + (6*I)*Pi*G[{0, 1, 0}, phi] + 
    (3*I)*Pi*G[{1, 0, 0}, phi] - (9*I)*Pi*G[{1, 1, 0}, phi] - 
    8*G[{0, 0, 0, 0}, phi] + 6*G[{0, 1, 0, 0}, phi] + 
    9*G[{1, 0, 0, 0}, phi] - 9*G[{1, 1, 0, 0}, phi] + 
    ((-7*Pi^2)/12 - G[{0, 0}, phi])*Log[m2os]^2 + ((-I/6)*Pi + G[{0}, phi]/6)*
     Log[m2os]^3 + G[{1}, phi]*(((3*I)/2)*Pi^3 - 9*Zeta[3]) + 
    Log[m2os]*((I/6)*Pi^3 + (5*Pi^2*G[{0}, phi])/6 - 
      (3*I)*Pi*G[{1, 0}, phi] + 4*G[{0, 0, 0}, phi] - 3*G[{1, 0, 0}, phi] - 
      Zeta[3]) + 2*G[{0}, phi]*Zeta[3] + 
    m2os^2*(-57/4 - 2/phi^2 + 51/(8*phi) + ((45*I)/2)*Pi + 
      (((3*I)/2)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi^2 + (((27*I)/2)*Pi)/phi + 
      (13*Pi^2)/4 + (3*Pi^2)/(4*(-1 + phi)) + (13*Pi^2)/(24*phi^2) - 
      (3*Pi^2)/(2*phi) - (3*I)*Pi^3 - ((I/4)*Pi^3)/(-1 + phi)^2 + 
      ((I/2)*Pi^3)/(-1 + phi) + ((I/12)*Pi^3)/phi^2 - (((5*I)/2)*Pi^3)/phi + 
      (3/(2*(-1 + phi)) - 3/(2*phi) - ((3*I)*Pi)/(-1 + phi)^2 - 
        (((3*I)/2)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi - 
        (3*Pi^2)/(4*(-1 + phi)^2) + (3*Pi^2)/(2*(-1 + phi)) + 
        (5*Pi^2)/(12*phi^2) - (3*Pi^2)/(2*phi))*G[{0}, phi] + 
      (-3/(-1 + phi)^2 + 3/(2*(-1 + phi)) - phi^(-2) - 3/(2*phi) - 
        (((9*I)/2)*Pi)/(-1 + phi)^2 + ((9*I)*Pi)/(-1 + phi) - ((9*I)*Pi)/phi)*
       G[{0, 0}, phi] + ((((3*I)/2)*Pi)/(-1 + phi)^2 - 
        ((3*I)*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*
       G[{1, 0}, phi] + (-15/(2*(-1 + phi)^2) + 15/(-1 + phi) + 2/phi^2 - 
        15/phi)*G[{0, 0, 0}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 
        3/(2*phi^2) + 3/phi)*G[{1, 0, 0}, phi] + 
      (27/8 + phi^(-2) + 27/(4*phi) - (12*I)*Pi - (((9*I)/2)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 - (((3*I)/2)*Pi)/phi + (3*Pi^2)/4 - 
        (7*Pi^2)/(12*phi^2) + Pi^2/(2*phi) + 
        (-9/(2*(-1 + phi)) + 1/(2*phi^2) + 9/(2*phi) + (((9*I)/2)*Pi)/
           (-1 + phi)^2 - ((9*I)*Pi)/(-1 + phi) + ((9*I)*Pi)/phi)*
         G[{0}, phi] + (9/(2*(-1 + phi)^2) - 9/(-1 + phi) - phi^(-2) + 9/phi)*
         G[{0, 0}, phi])*Log[m2os] + (15/4 - 3/(8*phi^2) - 21/(4*phi) - 
        (9*I)*Pi - ((I/4)*Pi)/phi^2 - ((6*I)*Pi)/phi + G[{0}, phi]/(4*phi^2))*
       Log[m2os]^2 + (-9/4 - 3/(2*phi))*Log[m2os]^3 - 9*Zeta[3] + 
      (3*Zeta[3])/(2*(-1 + phi)^2) - (3*Zeta[3])/(-1 + phi) - 
      Zeta[3]/(2*phi^2) - (3*Zeta[3])/phi) + 
    m2os*(-4/phi + (12*I)*Pi - ((4*I)*Pi)/phi + Pi^2 + (3*Pi^2)/(2*phi) - 
      (2*I)*Pi^3 + ((I/2)*Pi^3)/(-1 + phi) + ((I/6)*Pi^3)/phi + 
      (((6*I)*Pi)/(-1 + phi) + (3*Pi^2)/(2*(-1 + phi)) + (5*Pi^2)/(6*phi))*
       G[{0}, phi] + (6/(-1 + phi) + ((9*I)*Pi)/(-1 + phi))*G[{0, 0}, phi] + 
      (((-3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (15/(-1 + phi) + 4/phi)*G[{0, 0, 0}, phi] + (-3/(-1 + phi) - 3/phi)*
       G[{1, 0, 0}, phi] + (-3 + 2/phi + ((2*I)*Pi)/phi + Pi^2/2 - 
        (7*Pi^2)/(6*phi) - ((9*I)*Pi*G[{0}, phi])/(-1 + phi) + 
        (-9/(-1 + phi) - 2/phi)*G[{0, 0}, phi])*Log[m2os] + 
      (3 - 1/(2*phi) - (6*I)*Pi - ((I/2)*Pi)/phi + G[{0}, phi]/(2*phi))*
       Log[m2os]^2 - (3*Log[m2os]^3)/2 - 6*Zeta[3] - (3*Zeta[3])/(-1 + phi) - 
      Zeta[3]/phi)), -1 + eps*((-3*m2os^2)/(2*(-1 + phi)^2) + 
    (3*m2os)/(-1 + phi) + I*Pi + 3*G[{1}, phi] - 4*Log[m2os]) + 
  eps^2*((-3*Pi^2)/2 + (3*I)*Pi*G[{1}, phi] - 3*G[{1, 1}, phi] + 
    ((-2*I)*Pi + 6*G[{1}, phi])*Log[m2os] - 5*Log[m2os]^2 + 
    m2os^2*(-3/(-1 + phi)^2 + (((3*I)/2)*Pi)/(-1 + phi)^2 + 
      (9*G[{1}, phi])/(2*(-1 + phi)^2) - (6*Log[m2os])/(-1 + phi)^2) + 
    m2os*(-6/(-1 + phi) - ((3*I)*Pi)/(-1 + phi) - (9*G[{1}, phi])/
       (-1 + phi) + (12*Log[m2os])/(-1 + phi))) + 
  eps^3*(((-5*I)/3)*Pi^3 - (5*Pi^2*G[{1}, phi])/2 + (3*I)*Pi*G[{0, 1}, phi] - 
    (6*I)*Pi*G[{1, 1}, phi] + 3*G[{0, 1, 1}, phi] + 
    (2*Pi^2 + (6*I)*Pi*G[{1}, phi] - 6*G[{1, 1}, phi])*Log[m2os] + 
    ((-4*I)*Pi + 6*G[{1}, phi])*Log[m2os]^2 - (8*Log[m2os]^3)/3 + 
    m2os^2*(-45/2 + 21/(2*(-1 + phi)^2) + 15/(2*(-1 + phi)) + 
      ((6*I)*Pi)/(-1 + phi)^2 + (((3*I)/2)*Pi)/(-1 + phi) - 
      (((3*I)/2)*Pi)/phi + 3*Pi^2 - (7*Pi^2)/(4*(-1 + phi)^2) - 
      Pi^2/(-1 + phi) + (12/(-1 + phi)^2 + 3/(2*(-1 + phi)) - 3/(2*phi) + 
        ((3*I)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{1}, phi] + 
      (-6/(-1 + phi)^2 + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*G[{1, 1}, phi] + 
      (12 - 15/(-1 + phi)^2 - 3/(-1 + phi) - ((3*I)*Pi)/(-1 + phi)^2 + 
        (9*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (9 - 6/(-1 + phi)^2 - 3/(-1 + phi))*Log[m2os]^2) + 
    m2os*(-12 - 12/(-1 + phi) - ((12*I)*Pi)/(-1 + phi) + 2*Pi^2 + 
      (7*Pi^2)/(2*(-1 + phi)) + (((-6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{1}, phi] + (12/(-1 + phi) - 3/phi)*G[{1, 1}, phi] + 
      (((6*I)*Pi)/(-1 + phi) - (18*G[{1}, phi])/(-1 + phi))*Log[m2os] + 
      (6 + 12/(-1 + phi))*Log[m2os]^2) + 3*Zeta[3]) + 
  eps^4*((7*Pi^4)/6 - (5*Pi^2*G[{0, 1}, phi])/2 + 5*Pi^2*G[{1, 1}, phi] + 
    (3*I)*Pi*G[{0, 0, 1}, phi] - (6*I)*Pi*G[{0, 1, 1}, phi] - 
    (6*I)*Pi*G[{1, 0, 1}, phi] + (12*I)*Pi*G[{1, 1, 1}, phi] + 
    3*G[{0, 0, 1, 1}, phi] - 12*G[{0, 1, 1, 1}, phi] - 
    6*G[{1, 0, 1, 1}, phi] + 12*G[{1, 1, 1, 1}, phi] + 
    (3*Pi^2 + (6*I)*Pi*G[{1}, phi] - 6*G[{1, 1}, phi])*Log[m2os]^2 + 
    (((-4*I)/3)*Pi + 4*G[{1}, phi])*Log[m2os]^3 - (5*Log[m2os]^4)/3 + 
    G[{1}, phi]*((-I)*Pi^3 - 15*Zeta[3]) - (12*I)*Pi*Zeta[3] + 
    Log[m2os]*(((4*I)/3)*Pi^3 - 5*Pi^2*G[{1}, phi] + 
      (6*I)*Pi*G[{0, 1}, phi] - (12*I)*Pi*G[{1, 1}, phi] + 
      6*G[{0, 1, 1}, phi] + 24*Zeta[3]) + 
    m2os*(-24/(-1 + phi) - (24*I)*Pi - ((24*I)*Pi)/(-1 + phi) + 
      (12*Pi^2)/(-1 + phi) + (4*I)*Pi^3 + ((3*I)*Pi^3)/(-1 + phi) + 
      ((5*Pi^2)/(-1 + phi) + (5*Pi^2)/(2*phi))*G[{1}, phi] + 
      (((-6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (((12*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (-6/(-1 + phi) - 3/phi)*G[{0, 1, 1}, phi] + (-12/(-1 + phi) + 12/phi)*
       G[{1, 1, 1}, phi] + (-2*Pi^2 - (5*Pi^2)/(-1 + phi) + 
        (((-12*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi)*G[{1}, phi] + 
        (24/(-1 + phi) - 6/phi)*G[{1, 1}, phi])*Log[m2os] + 
      ((12*I)*Pi + ((6*I)*Pi)/(-1 + phi) - (18*G[{1}, phi])/(-1 + phi))*
       Log[m2os]^2 + (8*Log[m2os]^3)/(-1 + phi) + 12*Zeta[3] - 
      (15*Zeta[3])/(-1 + phi)) + m2os^2*(33/2 + 45/(2*(-1 + phi)^2) + 
      33/(2*(-1 + phi)) - (45*I)*Pi + ((21*I)*Pi)/(-1 + phi)^2 + 
      ((15*I)*Pi)/(-1 + phi) - 5*Pi^2 - (13*Pi^2)/(2*(-1 + phi)^2) - 
      (15*Pi^2)/(4*(-1 + phi)) + (5*Pi^2)/(4*phi) + (6*I)*Pi^3 - 
      (((3*I)/2)*Pi^3)/(-1 + phi)^2 - ((2*I)*Pi^3)/(-1 + phi) + 
      (((6*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 - ((6*I)*Pi)/phi - (5*Pi^2)/(2*(-1 + phi)^2) - 
        (5*Pi^2)/(2*(-1 + phi)) + (5*Pi^2)/(4*phi^2) + (5*Pi^2)/(2*phi))*
       G[{1}, phi] + (((3*I)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-18/(-1 + phi)^2 + 3/(-1 + phi) + 3/(2*phi^2) - 3/phi - 
        ((6*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi)*G[{1, 1}, phi] + (3/(-1 + phi)^2 + 3/(-1 + phi) - 
        3/(2*phi^2) - 3/phi)*G[{0, 1, 1}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 12/phi)*G[{1, 1, 1}, phi] + 
      (6 + 6/(-1 + phi) + (24*I)*Pi - ((6*I)*Pi)/(-1 + phi)^2 - 
        ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi - 3*Pi^2 + 
        (5*Pi^2)/(2*(-1 + phi)^2) + Pi^2/(-1 + phi) + 
        (24/(-1 + phi)^2 + 3/(-1 + phi) - 3/phi + ((6*I)*Pi)/(-1 + phi)^2 + 
          ((6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*
         G[{1}, phi] + (-12/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 6/phi)*
         G[{1, 1}, phi])*Log[m2os] + (-9 - 15/(-1 + phi)^2 - 9/(-1 + phi) + 
        (18*I)*Pi - ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + 
        (9*G[{1}, phi])/(-1 + phi)^2)*Log[m2os]^2 - 
      (4*Log[m2os]^3)/(-1 + phi)^2 + 18*Zeta[3] + 
      (15*Zeta[3])/(2*(-1 + phi)^2) - (6*Zeta[3])/(-1 + phi))), 
 -1 + eps*((-3*m2os^2)/(2*phi^2) - (3*m2os)/phi + I*Pi + 3*G[{0}, phi] - 
    4*Log[m2os]) + eps^2*((-3*Pi^2)/2 + (3*I)*Pi*G[{0}, phi] - 
    3*G[{0, 0}, phi] + ((-2*I)*Pi + 6*G[{0}, phi])*Log[m2os] - 
    5*Log[m2os]^2 + m2os^2*(-3/phi^2 + (((3*I)/2)*Pi)/phi^2 + 
      (9*G[{0}, phi])/(2*phi^2) - (6*Log[m2os])/phi^2) + 
    m2os*(6/phi + ((3*I)*Pi)/phi + (9*G[{0}, phi])/phi - 
      (12*Log[m2os])/phi)) + eps^3*(((-13*I)/6)*Pi^3 - 
    (5*Pi^2*G[{0}, phi])/2 - (6*I)*Pi*G[{0, 0}, phi] + 
    (3*I)*Pi*G[{1, 0}, phi] + 3*G[{1, 0, 0}, phi] + 
    (2*Pi^2 + (6*I)*Pi*G[{0}, phi] - 6*G[{0, 0}, phi])*Log[m2os] + 
    ((-4*I)*Pi + 6*G[{0}, phi])*Log[m2os]^2 - (8*Log[m2os]^3)/3 + 
    m2os*(-12 + 12/phi + ((12*I)*Pi)/phi + 2*Pi^2 - (7*Pi^2)/(2*phi) + 
      (((3*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*G[{0}, phi] + 
      (3/(-1 + phi) - 12/phi)*G[{0, 0}, phi] + 
      (((-6*I)*Pi)/phi + (18*G[{0}, phi])/phi)*Log[m2os] + 
      (6 - 12/phi)*Log[m2os]^2) + m2os^2*(-45/2 + 21/(2*phi^2) - 15/(2*phi) + 
      (((3*I)/2)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi^2 - (((3*I)/2)*Pi)/phi + 
      3*Pi^2 - (7*Pi^2)/(4*phi^2) + Pi^2/phi + 
      (3/(2*(-1 + phi)) + 12/phi^2 - 3/(2*phi) - (((3*I)/2)*Pi)/
         (-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 - 
        ((3*I)*Pi)/phi)*G[{0}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
        6/phi^2 - 3/phi)*G[{0, 0}, phi] + 
      (12 - 15/phi^2 + 3/phi - ((3*I)*Pi)/phi^2 + (9*G[{0}, phi])/phi^2)*
       Log[m2os] + (9 - 6/phi^2 + 3/phi)*Log[m2os]^2) + 6*Zeta[3]) + 
  eps^4*((61*Pi^4)/40 + 5*Pi^2*G[{0, 0}, phi] - (5*Pi^2*G[{1, 0}, phi])/2 + 
    (12*I)*Pi*G[{0, 0, 0}, phi] - (6*I)*Pi*G[{0, 1, 0}, phi] - 
    (6*I)*Pi*G[{1, 0, 0}, phi] + (3*I)*Pi*G[{1, 1, 0}, phi] + 
    12*G[{0, 0, 0, 0}, phi] - 6*G[{0, 1, 0, 0}, phi] - 
    12*G[{1, 0, 0, 0}, phi] + 3*G[{1, 1, 0, 0}, phi] + 
    (3*Pi^2 + (6*I)*Pi*G[{0}, phi] - 6*G[{0, 0}, phi])*Log[m2os]^2 + 
    (((-4*I)/3)*Pi + 4*G[{0}, phi])*Log[m2os]^3 - (5*Log[m2os]^4)/3 - 
    (9*I)*Pi*Zeta[3] - 21*G[{0}, phi]*Zeta[3] + 
    G[{1}, phi]*((-I/2)*Pi^3 + 3*Zeta[3]) + 
    Log[m2os]*((I/3)*Pi^3 - 5*Pi^2*G[{0}, phi] - (12*I)*Pi*G[{0, 0}, phi] + 
      (6*I)*Pi*G[{1, 0}, phi] + 6*G[{1, 0, 0}, phi] + 30*Zeta[3]) + 
    m2os^2*(33/2 + 45/(2*phi^2) - 33/(2*phi) - (45*I)*Pi + 
      ((21*I)*Pi)/phi^2 - ((15*I)*Pi)/phi - 5*Pi^2 - 
      (5*Pi^2)/(4*(-1 + phi)) - (13*Pi^2)/(2*phi^2) + (15*Pi^2)/(4*phi) + 
      (6*I)*Pi^3 + ((I/4)*Pi^3)/(-1 + phi)^2 - ((I/2)*Pi^3)/(-1 + phi) - 
      ((2*I)*Pi^3)/phi^2 + (((5*I)/2)*Pi^3)/phi + 
      ((((3*I)/2)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) + 
        ((6*I)*Pi)/phi^2 - ((6*I)*Pi)/phi + (5*Pi^2)/(4*(-1 + phi)^2) - 
        (5*Pi^2)/(2*(-1 + phi)) - (5*Pi^2)/(2*phi^2) + (5*Pi^2)/(2*phi))*
       G[{0}, phi] + (3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 18/phi^2 - 3/phi + 
        ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi)*G[{0, 0}, phi] + ((((-3*I)/2)*Pi)/(-1 + phi)^2 + 
        ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 - ((3*I)*Pi)/phi)*
       G[{1, 0}, phi] + (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 12/phi)*
       G[{0, 0, 0}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 3/phi^2 - 
        3/phi)*G[{1, 0, 0}, phi] + (6 - 6/phi + (24*I)*Pi + 
        ((3*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi^2 + ((3*I)*Pi)/phi - 3*Pi^2 + 
        (5*Pi^2)/(2*phi^2) - Pi^2/phi + (3/(-1 + phi) + 24/phi^2 - 3/phi - 
          ((3*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) + 
          ((6*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*G[{0}, phi] + 
        (-3/(-1 + phi)^2 + 6/(-1 + phi) - 12/phi^2 - 6/phi)*G[{0, 0}, phi])*
       Log[m2os] + (-9 - 15/phi^2 + 9/phi + (18*I)*Pi - ((3*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi + (9*G[{0}, phi])/phi^2)*Log[m2os]^2 - 
      (4*Log[m2os]^3)/phi^2 + 18*Zeta[3] - (3*Zeta[3])/(2*(-1 + phi)^2) + 
      (3*Zeta[3])/(-1 + phi) + (21*Zeta[3])/(2*phi^2) + (3*Zeta[3])/phi) + 
    m2os*(24/phi - (24*I)*Pi + ((24*I)*Pi)/phi - (12*Pi^2)/phi + (4*I)*Pi^3 - 
      ((I/2)*Pi^3)/(-1 + phi) - ((4*I)*Pi^3)/phi + 
      ((-5*Pi^2)/(2*(-1 + phi)) - (5*Pi^2)/phi)*G[{0}, phi] + 
      (((-6*I)*Pi)/(-1 + phi) - ((12*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (((3*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (-12/(-1 + phi) + 12/phi)*G[{0, 0, 0}, phi] + (3/(-1 + phi) + 6/phi)*
       G[{1, 0, 0}, phi] + (-2*Pi^2 + (5*Pi^2)/phi + 
        (((6*I)*Pi)/(-1 + phi) + ((12*I)*Pi)/phi)*G[{0}, phi] + 
        (6/(-1 + phi) - 24/phi)*G[{0, 0}, phi])*Log[m2os] + 
      ((12*I)*Pi - ((6*I)*Pi)/phi + (18*G[{0}, phi])/phi)*Log[m2os]^2 - 
      (8*Log[m2os]^3)/phi + 12*Zeta[3] + (3*Zeta[3])/(-1 + phi) + 
      (21*Zeta[3])/phi)), 
 -1 + eps*(-(m2os^2/(-1 + phi)^2) + (2*m2os)/(-1 + phi) + 2*G[{1}, phi] - 
    3*Log[m2os]) + eps^2*((-4*Pi^2)/3 + (4*I)*Pi*G[{1}, phi] + 
    ((-4*I)*Pi + 2*G[{1}, phi])*Log[m2os] - (5*Log[m2os]^2)/2 + 
    m2os^2*(-(-1 + phi)^(-2) + (2*G[{1}, phi])/(-1 + phi)^2 - 
      (3*Log[m2os])/(-1 + phi)^2) + 
    m2os*(-4/(-1 + phi) - (4*G[{1}, phi])/(-1 + phi) + 
      (6*Log[m2os])/(-1 + phi))) + 
  eps^3*(((-5*I)/3)*Pi^3 - 4*Pi^2*G[{1}, phi] + (2*I)*Pi*G[{0, 1}, phi] - 
    (2*I)*Pi*G[{1, 1}, phi] + 2*G[{0, 1, 1}, phi] - 2*G[{1, 1, 1}, phi] + 
    ((10*Pi^2)/3 + (4*I)*Pi*G[{1}, phi])*Log[m2os] + 
    ((-4*I)*Pi + G[{1}, phi])*Log[m2os]^2 - Log[m2os]^3/2 + 
    m2os^2*(-15 + 7/(2*(-1 + phi)^2) + 5/(-1 + phi) + (I*Pi)/(-1 + phi)^2 + 
      (I*Pi)/(-1 + phi) - (I*Pi)/phi + 2*Pi^2 - Pi^2/(-1 + phi)^2 - 
      (2*Pi^2)/(3*(-1 + phi)) + (3/(-1 + phi)^2 + (-1 + phi)^(-1) - 
        phi^(-1) + ((3*I)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1}, phi] + 
      (8 - 4/(-1 + phi)^2 - 2/(-1 + phi) - ((4*I)*Pi)/(-1 + phi)^2 + 
        (2*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (6 - 3/(2*(-1 + phi)^2) - 2/(-1 + phi))*Log[m2os]^2) + 
    m2os*(-8 - 4/(-1 + phi) - ((8*I)*Pi)/(-1 + phi) + (4*Pi^2)/3 + 
      (2*Pi^2)/(-1 + phi) + (((-6*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
       G[{1}, phi] + (2/(-1 + phi) - 2/phi)*G[{1, 1}, phi] + 
      (((8*I)*Pi)/(-1 + phi) - (4*G[{1}, phi])/(-1 + phi))*Log[m2os] + 
      (4 + 3/(-1 + phi))*Log[m2os]^2) - 2*Zeta[3]) + 
  eps^4*((23*Pi^4)/20 - ((8*I)/3)*Pi^3*G[{1}, phi] - 3*Pi^2*G[{0, 1}, phi] + 
    3*Pi^2*G[{1, 1}, phi] + (2*I)*Pi*G[{0, 0, 1}, phi] - 
    (2*I)*Pi*G[{1, 0, 1}, phi] + 2*G[{0, 0, 1, 1}, phi] - 
    4*G[{0, 1, 1, 1}, phi] - 2*G[{1, 0, 1, 1}, phi] + 
    4*G[{1, 1, 1, 1}, phi] + ((10*Pi^2)/3 + (2*I)*Pi*G[{1}, phi])*
     Log[m2os]^2 + (((-2*I)/3)*Pi + G[{1}, phi]/3)*Log[m2os]^3 - 
    (5*Log[m2os]^4)/24 - (4*I)*Pi*Zeta[3] + 
    Log[m2os]*(((7*I)/3)*Pi^3 - 4*Pi^2*G[{1}, phi] + 
      (2*I)*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 1}, phi] + 
      2*G[{0, 1, 1}, phi] - 2*G[{1, 1, 1}, phi] + 2*Zeta[3]) + 
    m2os*(-4/(-1 + phi) - (16*I)*Pi - ((8*I)*Pi)/(-1 + phi) + 
      (8*Pi^2)/(-1 + phi) + ((8*I)/3)*Pi^3 + ((2*I)*Pi^3)/(-1 + phi) + 
      ((5*Pi^2)/(-1 + phi) + (3*Pi^2)/phi)*G[{1}, phi] + 
      (((-2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      ((4*I)*Pi*G[{1, 1}, phi])/(-1 + phi) + (-2/(-1 + phi) - 2/phi)*
       G[{0, 1, 1}, phi] + (4*G[{1, 1, 1}, phi])/phi + 
      ((-4*Pi^2)/3 - (6*Pi^2)/(-1 + phi) + (((-6*I)*Pi)/(-1 + phi) - 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (2/(-1 + phi) - 2/phi)*
         G[{1, 1}, phi])*Log[m2os] + ((8*I)*Pi + ((4*I)*Pi)/(-1 + phi) - 
        (2*G[{1}, phi])/(-1 + phi))*Log[m2os]^2 + Log[m2os]^3/(-1 + phi) + 
      8*Zeta[3]) + m2os^2*(11 + 15/(4*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 
      (30*I)*Pi + ((7*I)*Pi)/(-1 + phi)^2 + ((10*I)*Pi)/(-1 + phi) - 
      (10*Pi^2)/3 - (5*Pi^2)/(2*(-1 + phi)^2) - (13*Pi^2)/(6*(-1 + phi)) + 
      (3*Pi^2)/(2*phi) + (4*I)*Pi^3 - (I*Pi^3)/(-1 + phi)^2 - 
      (((4*I)/3)*Pi^3)/(-1 + phi) + (((4*I)*Pi)/(-1 + phi)^2 + 
        ((3*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 - ((3*I)*Pi)/phi - 
        (5*Pi^2)/(2*(-1 + phi)^2) - (3*Pi^2)/(-1 + phi) + 
        (3*Pi^2)/(2*phi^2) + (3*Pi^2)/phi)*G[{1}, phi] + 
      ((I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + (-2/(-1 + phi)^2 + (-1 + phi)^(-1) + 
        phi^(-2) - phi^(-1) - ((2*I)*Pi)/(-1 + phi)^2)*G[{1, 1}, phi] + 
      ((-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1, 1}, phi] + 
      (-4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 1, 1}, phi] + 
      (4 + 2/(-1 + phi) + (16*I)*Pi - ((5*I)*Pi)/(-1 + phi)^2 - 
        ((3*I)*Pi)/(-1 + phi) - (I*Pi)/phi - 2*Pi^2 + (3*Pi^2)/(-1 + phi)^2 + 
        (2*Pi^2)/(3*(-1 + phi)) + (3/(-1 + phi)^2 + (-1 + phi)^(-1) - 
          phi^(-1) + ((3*I)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
          (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1}, phi] + 
        (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-6 - 2/(-1 + phi)^2 - 3/(-1 + phi) + (12*I)*Pi - 
        ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + 
        G[{1}, phi]/(-1 + phi)^2)*Log[m2os]^2 - 
      Log[m2os]^3/(2*(-1 + phi)^2) + 12*Zeta[3] - (4*Zeta[3])/(-1 + phi))), 
 eps*(m2os^2/(4*(-1 + phi)^2) - m2os/(2*(-1 + phi)) - (I/2)*Pi - 
    G[{1}, phi]/2 + Log[m2os]/2) + eps^2*(Pi^2/6 + I*Pi*G[{1}, phi] + 
    2*G[{1, 1}, phi] + ((-I)*Pi - 2*G[{1}, phi])*Log[m2os] + Log[m2os]^2 + 
    m2os^2*(3/(4*(-1 + phi)^2) - G[{1}, phi]/(2*(-1 + phi)^2) + 
      Log[m2os]/(2*(-1 + phi)^2)) + m2os*(-(-1 + phi)^(-1) + 
      G[{1}, phi]/(-1 + phi) - Log[m2os]/(-1 + phi))) + 
  eps^3*((-5*Pi^2*G[{1}, phi])/6 + I*Pi*G[{0, 1}, phi] - 
    I*Pi*G[{1, 1}, phi] + G[{0, 1, 1}, phi] - 5*G[{1, 1, 1}, phi] + 
    ((5*Pi^2)/6 + I*Pi*G[{1}, phi] + 5*G[{1, 1}, phi])*Log[m2os] + 
    ((-I/2)*Pi - (5*G[{1}, phi])/2)*Log[m2os]^2 + (5*Log[m2os]^3)/6 + 
    m2os^2*(-15/4 - 1/(4*(-1 + phi)^2) + 5/(2*(-1 + phi)) - 
      ((I/4)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi + 
      Pi^2/2 + Pi^2/(4*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) + 
      (-7/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(2*phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1}, phi] + (1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{1, 1}, phi] + 
      (2 + 7/(4*(-1 + phi)^2) - (-1 + phi)^(-1) + ((I/2)*Pi)/(-1 + phi)^2 - 
        G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os] + 
      (3/2 + 1/(4*(-1 + phi)^2) - (-1 + phi)^(-1))*Log[m2os]^2) + 
    m2os*(-2 + 2/(-1 + phi) + (I*Pi)/(-1 + phi) + Pi^2/3 - 
      Pi^2/(2*(-1 + phi)) + (3/(-1 + phi) + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*
       G[{1}, phi] + (-(-1 + phi)^(-1) - phi^(-1))*G[{1, 1}, phi] + 
      (-3/(-1 + phi) - (I*Pi)/(-1 + phi) + G[{1}, phi]/(-1 + phi))*
       Log[m2os] + (1 - 1/(2*(-1 + phi)))*Log[m2os]^2) - 5*Zeta[3]) + 
  eps^4*((7*Pi^4)/120 - (Pi^2*G[{0, 1}, phi])/6 + (4*Pi^2*G[{1, 1}, phi])/3 + 
    I*Pi*G[{0, 0, 1}, phi] - (4*I)*Pi*G[{0, 1, 1}, phi] - 
    (4*I)*Pi*G[{1, 0, 1}, phi] + I*Pi*G[{1, 1, 1}, phi] + 
    G[{0, 0, 1, 1}, phi] - 6*G[{0, 1, 1, 1}, phi] - 4*G[{1, 0, 1, 1}, phi] + 
    11*G[{1, 1, 1, 1}, phi] + ((2*Pi^2)/3 + (I/2)*Pi*G[{1}, phi] + 
      (11*G[{1, 1}, phi])/2)*Log[m2os]^2 + ((-I/6)*Pi - (11*G[{1}, phi])/6)*
     Log[m2os]^3 + (11*Log[m2os]^4)/24 + 
    Log[m2os]*(((2*I)/3)*Pi^3 - (4*Pi^2*G[{1}, phi])/3 + 
      (4*I)*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 1}, phi] + 4*G[{0, 1, 1}, phi] - 
      11*G[{1, 1, 1}, phi] - 10*Zeta[3]) - (5*I)*Pi*Zeta[3] + 
    m2os*(8/(-1 + phi) - (4*I)*Pi + ((7*I)*Pi)/(-1 + phi) + (2*Pi^2)/3 - 
      (7*Pi^2)/(3*(-1 + phi)) + ((2*I)/3)*Pi^3 - (((2*I)/3)*Pi^3)/
       (-1 + phi) + (3/(-1 + phi) + ((3*I)*Pi)/(-1 + phi) - 
        Pi^2/(3*(-1 + phi)) + Pi^2/(6*phi))*G[{1}, phi] + 
      (((-2*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0, 1}, phi] + 
      (-3/(-1 + phi) - (I*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (-2/(-1 + phi) - phi^(-1))*G[{0, 1, 1}, phi] + 
      ((-1 + phi)^(-1) + 6/phi)*G[{1, 1, 1}, phi] + 
      (-6 - 3/(-1 + phi) - ((3*I)*Pi)/(-1 + phi) + Pi^2/(3*(-1 + phi)) + 
        (3/(-1 + phi) + (I*Pi)/(-1 + phi) - ((4*I)*Pi)/phi)*G[{1}, phi] + 
        (-(-1 + phi)^(-1) - 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (2 - 3/(2*(-1 + phi)) + (2*I)*Pi - ((I/2)*Pi)/(-1 + phi) + 
        G[{1}, phi]/(2*(-1 + phi)))*Log[m2os]^2 + (1 - 1/(6*(-1 + phi)))*
       Log[m2os]^3 + 2*Zeta[3]) + G[{1}, phi]*(((-2*I)/3)*Pi^3 + 
      10*Zeta[3]) + m2os^2*(-5/4 - 5/(2*(-1 + phi)^2) + 27/(4*(-1 + phi)) - 
      ((15*I)/2)*Pi - (((19*I)/8)*Pi)/(-1 + phi)^2 + ((5*I)*Pi)/(-1 + phi) - 
      Pi^2/3 + (13*Pi^2)/(12*(-1 + phi)^2) - (13*Pi^2)/(12*(-1 + phi)) + 
      Pi^2/(12*phi) + I*Pi^3 + ((I/3)*Pi^3)/(-1 + phi)^2 - 
      (((2*I)/3)*Pi^3)/(-1 + phi) + (-15/(8*(-1 + phi)^2) - 
        (((7*I)/4)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 - ((2*I)*Pi)/phi + Pi^2/(6*(-1 + phi)^2) - 
        Pi^2/(6*(-1 + phi)) + Pi^2/(12*phi^2) + Pi^2/(6*phi))*G[{1}, phi] + 
      ((I*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{0, 1}, phi] + (7/(4*(-1 + phi)^2) + (-1 + phi)^(-1) + 
        1/(2*phi^2) - phi^(-1) + ((I/2)*Pi)/(-1 + phi)^2 - 
        ((4*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + ((4*I)*Pi)/phi)*
       G[{1, 1}, phi] + ((-1 + phi)^(-2) + (-1 + phi)^(-1) - 1/(2*phi^2) - 
        phi^(-1))*G[{0, 1, 1}, phi] + (-1/(2*(-1 + phi)^2) - 6/(-1 + phi) + 
        3/phi^2 + 6/phi)*G[{1, 1, 1}, phi] + 
      (-9/4 + 15/(8*(-1 + phi)^2) + 9/(2*(-1 + phi)) + (4*I)*Pi + 
        (((7*I)/4)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/phi - 
        Pi^2/(6*(-1 + phi)^2) + (-7/(4*(-1 + phi)^2) + 2/(-1 + phi) - 2/phi - 
          ((I/2)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - 
          ((2*I)*Pi)/phi^2 - ((4*I)*Pi)/phi)*G[{1}, phi] + 
        (1/(2*(-1 + phi)^2) + 4/(-1 + phi) - 2/phi^2 - 4/phi)*G[{1, 1}, phi])*
       Log[m2os] + (2 + 7/(8*(-1 + phi)^2) - 9/(2*(-1 + phi)) + (3*I)*Pi + 
        ((I/4)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        G[{1}, phi]/(4*(-1 + phi)^2))*Log[m2os]^2 + 
      (3/2 + 1/(12*(-1 + phi)^2) - (-1 + phi)^(-1))*Log[m2os]^3 + 3*Zeta[3] - 
      (2*Zeta[3])/(-1 + phi))), 
 eps*(m2os^2/(4*phi^2) + m2os/(2*phi) - (I/2)*Pi - G[{0}, phi]/2 + 
    Log[m2os]/2) + eps^2*(Pi^2/6 + I*Pi*G[{0}, phi] + 2*G[{0, 0}, phi] + 
    ((-I)*Pi - 2*G[{0}, phi])*Log[m2os] + Log[m2os]^2 + 
    m2os^2*(3/(4*phi^2) - G[{0}, phi]/(2*phi^2) + Log[m2os]/(2*phi^2)) + 
    m2os*(phi^(-1) - G[{0}, phi]/phi + Log[m2os]/phi)) + 
  eps^3*((-I/6)*Pi^3 - (5*Pi^2*G[{0}, phi])/6 - I*Pi*G[{0, 0}, phi] + 
    I*Pi*G[{1, 0}, phi] - 5*G[{0, 0, 0}, phi] + G[{1, 0, 0}, phi] + 
    ((5*Pi^2)/6 + I*Pi*G[{0}, phi] + 5*G[{0, 0}, phi])*Log[m2os] + 
    ((-I/2)*Pi - (5*G[{0}, phi])/2)*Log[m2os]^2 + (5*Log[m2os]^3)/6 + 
    m2os*(-2 - 2/phi - (I*Pi)/phi + Pi^2/3 + Pi^2/(2*phi) + 
      (-3/phi + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0}, phi] + 
      ((-1 + phi)^(-1) + phi^(-1))*G[{0, 0}, phi] + 
      (3/phi + (I*Pi)/phi - G[{0}, phi]/phi)*Log[m2os] + 
      (1 + 1/(2*phi))*Log[m2os]^2) + m2os^2*(-15/4 - 1/(4*phi^2) - 
      5/(2*phi) + ((I/2)*Pi)/(-1 + phi) - ((I/4)*Pi)/phi^2 - ((I/2)*Pi)/phi + 
      Pi^2/2 + Pi^2/(4*phi^2) + Pi^2/(3*phi) + 
      (1/(2*(-1 + phi)) - 7/(4*phi^2) - 1/(2*phi) - ((I/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{0}, phi] + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) - phi^(-1))*
       G[{0, 0}, phi] + (2 + 7/(4*phi^2) + phi^(-1) + ((I/2)*Pi)/phi^2 - 
        G[{0}, phi]/(2*phi^2))*Log[m2os] + (3/2 + 1/(4*phi^2) + phi^(-1))*
       Log[m2os]^2) - 4*Zeta[3]) + 
  eps^4*(Pi^4/45 + (4*Pi^2*G[{0, 0}, phi])/3 - (Pi^2*G[{1, 0}, phi])/6 + 
    I*Pi*G[{0, 0, 0}, phi] - (4*I)*Pi*G[{0, 1, 0}, phi] - 
    (4*I)*Pi*G[{1, 0, 0}, phi] + I*Pi*G[{1, 1, 0}, phi] + 
    11*G[{0, 0, 0, 0}, phi] - 4*G[{0, 1, 0, 0}, phi] - 
    6*G[{1, 0, 0, 0}, phi] + G[{1, 1, 0, 0}, phi] + 
    ((2*Pi^2)/3 + (I/2)*Pi*G[{0}, phi] + (11*G[{0, 0}, phi])/2)*Log[m2os]^2 + 
    ((-I/6)*Pi - (11*G[{0}, phi])/6)*Log[m2os]^3 + (11*Log[m2os]^4)/24 + 
    Log[m2os]*((-4*Pi^2*G[{0}, phi])/3 - I*Pi*G[{0, 0}, phi] + 
      (4*I)*Pi*G[{1, 0}, phi] - 11*G[{0, 0, 0}, phi] + 4*G[{1, 0, 0}, phi] - 
      6*Zeta[3]) - (2*I)*Pi*Zeta[3] + 6*G[{0}, phi]*Zeta[3] + 
    G[{1}, phi]*((-I/6)*Pi^3 + Zeta[3]) + 
    m2os^2*(-5/4 - 5/(2*phi^2) - 27/(4*phi) - ((15*I)/2)*Pi - 
      (((19*I)/8)*Pi)/phi^2 - ((5*I)*Pi)/phi - Pi^2/3 - 
      Pi^2/(12*(-1 + phi)) + (13*Pi^2)/(12*phi^2) + (13*Pi^2)/(12*phi) + 
      I*Pi^3 + ((I/12)*Pi^3)/(-1 + phi)^2 - ((I/6)*Pi^3)/(-1 + phi) + 
      ((I/6)*Pi^3)/phi^2 + (((5*I)/6)*Pi^3)/phi + 
      (-15/(8*phi^2) + ((I/2)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
        (((7*I)/4)*Pi)/phi^2 - ((2*I)*Pi)/phi + Pi^2/(12*(-1 + phi)^2) - 
        Pi^2/(6*(-1 + phi)) + Pi^2/(6*phi^2) + Pi^2/(6*phi))*G[{0}, phi] + 
      (1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 7/(4*phi^2) - phi^(-1) + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + 
        ((4*I)*Pi)/phi)*G[{0, 0}, phi] + (((-I/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) + (I*Pi)/phi^2 - (I*Pi)/phi)*G[{1, 0}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) - 1/(2*phi^2) + 6/phi)*
       G[{0, 0, 0}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
        phi^(-2) - phi^(-1))*G[{1, 0, 0}, phi] + 
      (-9/4 + 15/(8*phi^2) - 9/(2*phi) + (4*I)*Pi + ((2*I)*Pi)/(-1 + phi) + 
        (((7*I)/4)*Pi)/phi^2 - Pi^2/(6*phi^2) + 
        (2/(-1 + phi) - 7/(4*phi^2) - 2/phi - ((2*I)*Pi)/(-1 + phi)^2 + 
          ((4*I)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - ((4*I)*Pi)/phi)*
         G[{0}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) + 1/(2*phi^2) - 4/phi)*
         G[{0, 0}, phi])*Log[m2os] + (2 + 7/(8*phi^2) + 9/(2*phi) + 
        (3*I)*Pi + ((I/4)*Pi)/phi^2 + ((2*I)*Pi)/phi - G[{0}, phi]/(4*phi^2))*
       Log[m2os]^2 + (3/2 + 1/(12*phi^2) + phi^(-1))*Log[m2os]^3 + 
      3*Zeta[3] - Zeta[3]/(2*(-1 + phi)^2) + Zeta[3]/(-1 + phi) + 
      Zeta[3]/phi^2 + Zeta[3]/phi) + m2os*(-8/phi - (4*I)*Pi - 
      ((7*I)*Pi)/phi + (2*Pi^2)/3 + (7*Pi^2)/(3*phi) + ((2*I)/3)*Pi^3 - 
      ((I/6)*Pi^3)/(-1 + phi) + ((I/3)*Pi^3)/phi + 
      (-3/phi - ((3*I)*Pi)/phi - Pi^2/(6*(-1 + phi)) + Pi^2/(3*phi))*
       G[{0}, phi] + (3/phi - ((4*I)*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0, 0}, phi] + ((I*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (-6/(-1 + phi) - phi^(-1))*G[{0, 0, 0}, phi] + 
      ((-1 + phi)^(-1) + 2/phi)*G[{1, 0, 0}, phi] + 
      (-6 + 3/phi + ((3*I)*Pi)/phi - Pi^2/(3*phi) + 
        (-3/phi + ((4*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0}, phi] + 
        (4/(-1 + phi) + phi^(-1))*G[{0, 0}, phi])*Log[m2os] + 
      (2 + 3/(2*phi) + (2*I)*Pi + ((I/2)*Pi)/phi - G[{0}, phi]/(2*phi))*
       Log[m2os]^2 + (1 + 1/(6*phi))*Log[m2os]^3 + 2*Zeta[3] + 
      Zeta[3]/(-1 + phi) + (2*Zeta[3])/phi)), 
 eps^3*((-I/6)*Pi^3 + I*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 1}, phi] + 
    G[{0, 1, 1}, phi] - G[{1, 1, 1}, phi] + (2*Pi^2*Log[m2os])/3 + 
    Log[m2os]^3/2 + m2os^2*(-45/4 + 7/(8*(-1 + phi)^2) + 5/(2*(-1 + phi)) + 
      (((3*I)/4)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi + 
      (3*Pi^2)/2 + Pi^2/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) + 
      (3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(2*phi) + 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{1}, phi] + 
      ((-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*G[{1, 1}, phi] + 
      (6 - (-1 + phi)^(-2) - (-1 + phi)^(-1))*Log[m2os] + 
      (9/2 + 1/(4*(-1 + phi)^2) - (-1 + phi)^(-1))*Log[m2os]^2) + 
    m2os*(-6 - 3/(-1 + phi) - (I*Pi)/(-1 + phi) + Pi^2 - 
      Pi^2/(3*(-1 + phi)) + (-(-1 + phi)^(-1) - (I*Pi)/phi)*G[{1}, phi] - 
      G[{1, 1}, phi]/phi + (2*Log[m2os])/(-1 + phi) + 
      (3 - 1/(2*(-1 + phi)))*Log[m2os]^2) - 3*Zeta[3]) + 
  eps^4*((11*Pi^4)/120 + (Pi^2*G[{0, 1}, phi])/6 - (Pi^2*G[{1, 1}, phi])/6 + 
    I*Pi*G[{0, 0, 1}, phi] - (5*I)*Pi*G[{0, 1, 1}, phi] - 
    I*Pi*G[{1, 0, 1}, phi] + (5*I)*Pi*G[{1, 1, 1}, phi] + 
    G[{0, 0, 1, 1}, phi] - 7*G[{0, 1, 1, 1}, phi] - G[{1, 0, 1, 1}, phi] + 
    7*G[{1, 1, 1, 1}, phi] + (5*Pi^2*Log[m2os]^2)/6 + I*Pi*Log[m2os]^3 + 
    Log[m2os]^4/2 + Log[m2os]*(((2*I)/3)*Pi^3 + (4*I)*Pi*G[{0, 1}, phi] - 
      (4*I)*Pi*G[{1, 1}, phi] + 4*G[{0, 1, 1}, phi] - 4*G[{1, 1, 1}, phi] - 
      5*Zeta[3]) - I*Pi*Zeta[3] + m2os^2*(-21/8 + 115/(16*(-1 + phi)^2) + 
      67/(8*(-1 + phi)) - ((45*I)/2)*Pi + ((2*I)*Pi)/(-1 + phi)^2 + 
      ((4*I)*Pi)/(-1 + phi) - (13*Pi^2)/12 + (5*Pi^2)/(12*(-1 + phi)^2) - 
      (5*Pi^2)/(3*(-1 + phi)) - Pi^2/(12*phi) + ((17*I)/6)*Pi^3 - 
      ((I/3)*Pi^3)/(-1 + phi) + (1/(4*(-1 + phi)^2) - (-1 + phi)^(-1) - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 - ((4*I)*Pi)/phi + Pi^2/(6*(-1 + phi)) - 
        Pi^2/(12*phi^2) - Pi^2/(6*phi))*G[{1}, phi] + 
      (I*Pi + ((2*I)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{0, 1}, phi] + 
      (-3/(-1 + phi)^2 + 2/(-1 + phi) + 1/(2*phi^2) - 3/phi - I*Pi - 
        ((2*I)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((5*I)/2)*Pi)/phi^2 + ((5*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (1 + 2/(-1 + phi)^2 - (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       G[{0, 1, 1}, phi] + (-1 - 2/(-1 + phi)^2 - 5/(-1 + phi) + 
        7/(2*phi^2) + 7/phi)*G[{1, 1, 1}, phi] + 
      (-33/8 - 25/(8*(-1 + phi)^2) + 29/(4*(-1 + phi)) + (12*I)*Pi + 
        (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/phi - Pi^2/12 + 
        (11*Pi^2)/(12*(-1 + phi)^2) - (7*Pi^2)/(6*(-1 + phi)) + 
        (3/(-1 + phi)^2 + 2/(-1 + phi) - 2/phi + ((4*I)*Pi)/(-1 + phi) - 
          ((2*I)*Pi)/phi^2 - ((4*I)*Pi)/phi)*G[{1}, phi] + 
        (4/(-1 + phi) - 2/phi^2 - 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (3 - 9/(8*(-1 + phi)^2) - 25/(4*(-1 + phi)) + (9*I)*Pi + 
        ((I/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi))*Log[m2os]^2 + 
      (11/4 + 3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)))*Log[m2os]^3 + 
      6*Zeta[3] - (7*Zeta[3])/(2*(-1 + phi)^2) + (4*Zeta[3])/(-1 + phi)) + 
    m2os*(-6 - 3/(-1 + phi) - (12*I)*Pi - ((2*I)*Pi)/(-1 + phi) - Pi^2/3 + 
      (2*Pi^2)/(3*(-1 + phi)) + ((5*I)/3)*Pi^3 + 
      (4/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - Pi^2/(6*phi))*G[{1}, phi] + 
      ((2*I)*Pi - ((4*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0, 1}, phi] + 
      (4/(-1 + phi) - (2*I)*Pi + ((4*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi)*
       G[{1, 1}, phi] + (2 - 4/(-1 + phi) - phi^(-1))*G[{0, 1, 1}, phi] + 
      (-2 + 4/(-1 + phi) + 7/phi)*G[{1, 1, 1}, phi] + 
      (-3 - 5/(-1 + phi) + (5*Pi^2)/6 - (11*Pi^2)/(6*(-1 + phi)) + 
        (-4/(-1 + phi) - ((4*I)*Pi)/phi)*G[{1}, phi] - 
        (4*G[{1, 1}, phi])/phi)*Log[m2os] + 
      (9/(2*(-1 + phi)) + (6*I)*Pi - (I*Pi)/(-1 + phi))*Log[m2os]^2 + 
      (5/2 - 3/(2*(-1 + phi)))*Log[m2os]^3 + (7*Zeta[3])/(-1 + phi))), 
 1/4 + eps*(m2os^2/(2*(-1 + phi)^2) - m2os/(-1 + phi) - (I/2)*Pi - 
    G[{1}, phi] + (3*Log[m2os])/2) + 
  eps^2*((5*Pi^2)/12 + 2*G[{1, 1}, phi] + ((-I)*Pi - 4*G[{1}, phi])*
     Log[m2os] + (7*Log[m2os]^2)/2 + m2os^2*(3/(2*(-1 + phi)^2) - 
      (I*Pi)/(-1 + phi)^2 - (2*G[{1}, phi])/(-1 + phi)^2 + 
      (3*Log[m2os])/(-1 + phi)^2) + 
    m2os*(2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) + (4*G[{1}, phi])/(-1 + phi) - 
      (6*Log[m2os])/(-1 + phi))) + 
  eps^3*((I/2)*Pi^3 - (2*Pi^2*G[{1}, phi])/3 - (2*I)*Pi*G[{0, 1}, phi] + 
    (4*I)*Pi*G[{1, 1}, phi] - 2*G[{0, 1, 1}, phi] + 
    ((5*Pi^2)/6 - (2*I)*Pi*G[{1}, phi] + 6*G[{1, 1}, phi])*Log[m2os] - 
    7*G[{1}, phi]*Log[m2os]^2 + 4*Log[m2os]^3 + 
    m2os*(8 + 12/(-1 + phi) + ((6*I)*Pi)/(-1 + phi) - (4*Pi^2)/3 - 
      (4*Pi^2)/(3*(-1 + phi)) + (2/(-1 + phi) + ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (-8/(-1 + phi) + 2/phi)*G[{1, 1}, phi] + 
      (-2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) + (14*G[{1}, phi])/(-1 + phi))*
       Log[m2os] + (-4 - 11/(-1 + phi))*Log[m2os]^2) + 
    m2os^2*(15 - 11/(2*(-1 + phi)^2) - 5/(-1 + phi) - 
      (((9*I)/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + (I*Pi)/phi - 2*Pi^2 + 
      (2*Pi^2)/(3*(-1 + phi)^2) + (2*Pi^2)/(3*(-1 + phi)) + 
      (-15/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + phi^(-1) - 
        ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (4/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 1}, phi] + 
      (-8 + 21/(2*(-1 + phi)^2) + 2/(-1 + phi) - (I*Pi)/(-1 + phi)^2 - 
        (7*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (-6 + 11/(2*(-1 + phi)^2) + 2/(-1 + phi))*Log[m2os]^2) + 4*Zeta[3]) + 
  eps^4*((29*Pi^4)/90 + (5*Pi^2*G[{0, 1}, phi])/3 - 
    (7*Pi^2*G[{1, 1}, phi])/3 - (2*I)*Pi*G[{0, 0, 1}, phi] + 
    (4*I)*Pi*G[{0, 1, 1}, phi] + (6*I)*Pi*G[{1, 0, 1}, phi] - 
    (14*I)*Pi*G[{1, 1, 1}, phi] - 2*G[{0, 0, 1, 1}, phi] + 
    8*G[{0, 1, 1, 1}, phi] + 6*G[{1, 0, 1, 1}, phi] - 
    14*G[{1, 1, 1, 1}, phi] + ((5*Pi^2)/6 - (7*I)*Pi*G[{1}, phi] + 
      7*G[{1, 1}, phi])*Log[m2os]^2 + (((7*I)/3)*Pi - (17*G[{1}, phi])/3)*
     Log[m2os]^3 + (29*Log[m2os]^4)/12 + 
    G[{1}, phi]*((-2*I)*Pi^3 - 10*Zeta[3]) + (6*I)*Pi*Zeta[3] + 
    Log[m2os]*(((7*I)/3)*Pi^3 + (2*Pi^2*G[{1}, phi])/3 - 
      (4*I)*Pi*G[{0, 1}, phi] + (14*I)*Pi*G[{1, 1}, phi] - 
      4*G[{0, 1, 1}, phi] + 2*G[{1, 1, 1}, phi] + 2*Zeta[3]) + 
    m2os*(8/(-1 + phi) + ((10*I)*Pi)/(-1 + phi) + (4*Pi^2)/3 - 
      (8*Pi^2)/(3*(-1 + phi)) - ((4*I)/3)*Pi^3 - ((2*I)*Pi^3)/(-1 + phi) + 
      (-16 - 14/(-1 + phi) - ((6*I)*Pi)/(-1 + phi) + (8*Pi^2)/3 + 
        Pi^2/(-1 + phi) - (5*Pi^2)/(3*phi))*G[{1}, phi] + 
      ((8*I)*Pi + ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-10/(-1 + phi) - (8*I)*Pi - ((10*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi)*
       G[{1, 1}, phi] + (8 + 2/(-1 + phi) + 2/phi)*G[{0, 1, 1}, phi] + 
      (-8 + 6/(-1 + phi) - 8/phi)*G[{1, 1, 1}, phi] + 
      (8 + 22/(-1 + phi) + ((10*I)*Pi)/(-1 + phi) + (4*Pi^2)/3 - 
        (8*Pi^2)/(3*(-1 + phi)) + (14/(-1 + phi) + ((10*I)*Pi)/(-1 + phi) + 
          ((4*I)*Pi)/phi)*G[{1}, phi] + (-18/(-1 + phi) + 4/phi)*
         G[{1, 1}, phi])*Log[m2os] + (4 - 9/(-1 + phi) - 
        ((5*I)*Pi)/(-1 + phi) + (8 + 17/(-1 + phi))*G[{1}, phi])*
       Log[m2os]^2 + (-8 - 9/(-1 + phi))*Log[m2os]^3 - 32*Zeta[3] + 
      (10*Zeta[3])/(-1 + phi)) + m2os^2*(-41 - 55/(2*(-1 + phi)^2) - 
      35/(-1 + phi) - (((69*I)/4)*Pi)/(-1 + phi)^2 - ((12*I)*Pi)/(-1 + phi) + 
      11*Pi^2 + (7*Pi^2)/(2*(-1 + phi)^2) + (19*Pi^2)/(6*(-1 + phi)) - 
      (5*Pi^2)/(6*phi) - (2*I)*Pi^3 + (I*Pi^3)/(-1 + phi)^2 + 
      (((2*I)/3)*Pi^3)/(-1 + phi) + (-30 - 25/(4*(-1 + phi)^2) - 
        2/(-1 + phi) - (((5*I)/2)*Pi)/(-1 + phi)^2 - ((7*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((5*I)*Pi)/phi + 4*Pi^2 - Pi^2/(2*(-1 + phi)^2) + 
        Pi^2/(3*(-1 + phi)) - (5*Pi^2)/(6*phi^2) - (5*Pi^2)/(3*phi))*
       G[{1}, phi] + ((12*I)*Pi - (I*Pi)/(-1 + phi)^2 - 
        ((6*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*
       G[{0, 1}, phi] + (25/(2*(-1 + phi)^2) - 5/(-1 + phi) - phi^(-2) - 
        7/phi - (12*I)*Pi + ((5*I)*Pi)/(-1 + phi)^2 + ((8*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi^2 - ((4*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (12 - (-1 + phi)^(-2) - 6/(-1 + phi) + phi^(-2) + 2/phi)*
       G[{0, 1, 1}, phi] + (-12 - 3/(-1 + phi)^2 + 12/(-1 + phi) - 4/phi^2 - 
        8/phi)*G[{1, 1, 1}, phi] + (19 + 13/(4*(-1 + phi)^2) - 4/(-1 + phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
        2*Pi^2 + (4*Pi^2)/(3*(-1 + phi)^2) - (2*Pi^2)/(3*(-1 + phi)) + 
        (16 - 43/(2*(-1 + phi)^2) - 6/(-1 + phi) + 2/phi - 
          ((5*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + 
          ((2*I)*Pi)/phi^2 + ((4*I)*Pi)/phi)*G[{1}, phi] + 
        (9/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 1}, phi])*
       Log[m2os] + (5 + 65/(4*(-1 + phi)^2) + 14/(-1 + phi) + 
        (((5*I)/2)*Pi)/(-1 + phi)^2 + (12 - 17/(2*(-1 + phi)^2) - 
          4/(-1 + phi))*G[{1}, phi])*Log[m2os]^2 + 
      (-12 + 9/(2*(-1 + phi)^2) + 4/(-1 + phi))*Log[m2os]^3 - 48*Zeta[3] - 
      (5*Zeta[3])/(-1 + phi)^2 + (16*Zeta[3])/(-1 + phi))), 
 -1/4 + eps*(-m2os^2/(2*(-1 + phi)^2) + m2os/(-1 + phi) + (I/2)*Pi + 
    G[{1}, phi] - (3*Log[m2os])/2) + 
  eps^2*((-7*Pi^2)/12 + I*Pi*G[{1}, phi] - G[{1, 1}, phi] + 
    3*G[{1}, phi]*Log[m2os] - 3*Log[m2os]^2 + 
    m2os^2*(-5/(4*(-1 + phi)^2) + (I*Pi)/(-1 + phi)^2 + 
      (2*G[{1}, phi])/(-1 + phi)^2 - (3*Log[m2os])/(-1 + phi)^2) + 
    m2os*(-3/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) - (4*G[{1}, phi])/
       (-1 + phi) + (6*Log[m2os])/(-1 + phi))) + 
  eps^3*(((-5*I)/6)*Pi^3 - (Pi^2*G[{1}, phi])/3 + (2*I)*Pi*G[{0, 1}, phi] - 
    (5*I)*Pi*G[{1, 1}, phi] + 2*G[{0, 1, 1}, phi] - 3*G[{1, 1, 1}, phi] + 
    (-Pi^2/6 + (5*I)*Pi*G[{1}, phi] - G[{1, 1}, phi])*Log[m2os] + 
    (((-5*I)/2)*Pi + (7*G[{1}, phi])/2)*Log[m2os]^2 - (5*Log[m2os]^3)/2 + 
    m2os^2*(-15 + 67/(8*(-1 + phi)^2) + 5/(-1 + phi) + 
      ((5*I)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - (I*Pi)/phi + 2*Pi^2 - 
      Pi^2/(-1 + phi)^2 - (2*Pi^2)/(3*(-1 + phi)) + 
      (15/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - phi^(-1) + 
        ((2*I)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{1}, phi] + (-2/(-1 + phi)^2 + 2/(-1 + phi) - 
        phi^(-2) - 2/phi)*G[{1, 1}, phi] + 
      (8 - 10/(-1 + phi)^2 - 2/(-1 + phi) - (I*Pi)/(-1 + phi)^2 + 
        (5*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (6 - 9/(2*(-1 + phi)^2) - 2/(-1 + phi))*Log[m2os]^2) + 
    m2os*(-8 - 11/(-1 + phi) - ((8*I)*Pi)/(-1 + phi) + (4*Pi^2)/3 + 
      (2*Pi^2)/(-1 + phi) + (-2/(-1 + phi) - ((4*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{1}, phi] + (4/(-1 + phi) - 2/phi)*G[{1, 1}, phi] + 
      (((2*I)*Pi)/(-1 + phi) - (10*G[{1}, phi])/(-1 + phi))*Log[m2os] + 
      (4 + 9/(-1 + phi))*Log[m2os]^2) + Zeta[3]) + 
  eps^4*((107*Pi^4)/180 + (Pi^2*G[{0, 1}, phi])/3 + 
    (10*Pi^2*G[{1, 1}, phi])/3 + (2*I)*Pi*G[{0, 0, 1}, phi] - 
    (10*I)*Pi*G[{0, 1, 1}, phi] - (8*I)*Pi*G[{1, 0, 1}, phi] + 
    (13*I)*Pi*G[{1, 1, 1}, phi] + 2*G[{0, 0, 1, 1}, phi] - 
    14*G[{0, 1, 1, 1}, phi] - 8*G[{1, 0, 1, 1}, phi] + 
    19*G[{1, 1, 1, 1}, phi] + (2*Pi^2 + ((13*I)/2)*Pi*G[{1}, phi] - 
      G[{1, 1}, phi]/2)*Log[m2os]^2 + (((-5*I)/2)*Pi + (5*G[{1}, phi])/2)*
     Log[m2os]^3 - (11*Log[m2os]^4)/8 - (2*I)*Pi*Zeta[3] + 
    Log[m2os]*(((-2*I)/3)*Pi^3 - (13*Pi^2*G[{1}, phi])/3 + 
      (10*I)*Pi*G[{0, 1}, phi] - (13*I)*Pi*G[{1, 1}, phi] + 
      10*G[{0, 1, 1}, phi] - 11*G[{1, 1, 1}, phi] + 2*Zeta[3]) + 
    G[{1}, phi]*((I/3)*Pi^3 + 4*Zeta[3]) + 
    m2os*(-9/(-1 + phi) - (16*I)*Pi - ((12*I)*Pi)/(-1 + phi) + 
      (7*Pi^2)/(-1 + phi) + ((8*I)/3)*Pi^3 + ((2*I)*Pi^3)/(-1 + phi) + 
      (10/(-1 + phi) + ((4*I)*Pi)/(-1 + phi) + (11*Pi^2)/(3*(-1 + phi)) - 
        Pi^2/(3*phi))*G[{1}, phi] + (((-10*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (8/(-1 + phi) + ((12*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-10/(-1 + phi) - 2/phi)*G[{0, 1, 1}, phi] + 
      (4/(-1 + phi) + 14/phi)*G[{1, 1, 1}, phi] + 
      (-8 - 14/(-1 + phi) - ((8*I)*Pi)/(-1 + phi) - (7*Pi^2)/(3*(-1 + phi)) + 
        (-8/(-1 + phi) - ((12*I)*Pi)/(-1 + phi) - ((10*I)*Pi)/phi)*
         G[{1}, phi] + (8/(-1 + phi) - 10/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (5/(-1 + phi) + (8*I)*Pi + ((7*I)*Pi)/(-1 + phi) - 
        (11*G[{1}, phi])/(-1 + phi))*Log[m2os]^2 + (4 + 6/(-1 + phi))*
       Log[m2os]^3 + 8*Zeta[3] - (6*Zeta[3])/(-1 + phi)) + 
    m2os^2*(11 + 389/(16*(-1 + phi)^2) + 105/(4*(-1 + phi)) - (30*I)*Pi + 
      (((39*I)/2)*Pi)/(-1 + phi)^2 + ((15*I)*Pi)/(-1 + phi) - (10*Pi^2)/3 - 
      (19*Pi^2)/(4*(-1 + phi)^2) - (14*Pi^2)/(3*(-1 + phi)) - Pi^2/(6*phi) + 
      (4*I)*Pi^3 - (I*Pi^3)/(-1 + phi)^2 - (((5*I)/3)*Pi^3)/(-1 + phi) + 
      (11/(4*(-1 + phi)^2) + 5/(-1 + phi) + ((5*I)*Pi)/(-1 + phi)^2 + 
        ((9*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 - ((9*I)*Pi)/phi - 
        (11*Pi^2)/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) - Pi^2/(6*phi^2) - 
        Pi^2/(3*phi))*G[{1}, phi] + (((5*I)*Pi)/(-1 + phi)^2 - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + (-10/(-1 + phi)^2 + 7/(-1 + phi) + 
        phi^(-2) - 7/phi - ((6*I)*Pi)/(-1 + phi)^2 - ((8*I)*Pi)/(-1 + phi) + 
        ((5*I)*Pi)/phi^2 + ((10*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (5/(-1 + phi)^2 - phi^(-2) - 2/phi)*G[{0, 1, 1}, phi] + 
      (-2/(-1 + phi)^2 - 12/(-1 + phi) + 7/phi^2 + 14/phi)*
       G[{1, 1, 1}, phi] + (-11 - 3/(4*(-1 + phi)^2) + 25/(2*(-1 + phi)) + 
        (16*I)*Pi - ((3*I)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) - 
        ((5*I)*Pi)/phi + (7*Pi^2)/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) + 
        (17/(-1 + phi)^2 + 3/(-1 + phi) - 5/phi + ((6*I)*Pi)/(-1 + phi)^2 + 
          ((10*I)*Pi)/(-1 + phi) - ((5*I)*Pi)/phi^2 - ((10*I)*Pi)/phi)*
         G[{1}, phi] + (-4/(-1 + phi)^2 + 10/(-1 + phi) - 5/phi^2 - 10/phi)*
         G[{1, 1}, phi])*Log[m2os] + (2 - 51/(4*(-1 + phi)^2) - 
        31/(2*(-1 + phi)) + (12*I)*Pi - (((7*I)/2)*Pi)/(-1 + phi)^2 - 
        ((6*I)*Pi)/(-1 + phi) + (11/(2*(-1 + phi)^2) - 2/(-1 + phi))*
         G[{1}, phi])*Log[m2os]^2 + (6 - 3/(-1 + phi)^2 - (-1 + phi)^(-1))*
       Log[m2os]^3 + 12*Zeta[3] + (3*Zeta[3])/(-1 + phi)^2 + 
      (2*Zeta[3])/(-1 + phi))), 
 eps^2*(-Pi^2/3 + m2os^2*(3 - 6*Log[m2os]) + m2os*(4 - 4*Log[m2os]) - 
    Log[m2os]^2) + eps^3*((-I/3)*Pi^3 + (2*Pi^2*G[{1}, phi])/3 + 
    (2*I)*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 1}, phi] + 2*G[{0, 1, 1}, phi] - 
    2*G[{1, 1, 1}, phi] + (Pi^2*Log[m2os])/3 + 2*G[{1}, phi]*Log[m2os]^2 - 
    2*Log[m2os]^3 + m2os*(-12 - 8/(-1 + phi) - ((4*I)*Pi)/(-1 + phi) + 
      4*Pi^2 + (2*Pi^2)/(3*(-1 + phi)) + 
      (-8 - 4/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
       G[{1}, phi] + (-2/(-1 + phi) - 2/phi)*G[{1, 1}, phi] + 
      (8 + 4/(-1 + phi) + 8*G[{1}, phi])*Log[m2os] + 
      (-2 + 2/(-1 + phi))*Log[m2os]^2) + 
    m2os^2*(-75/2 + 3/(-1 + phi)^2 - 7/(-1 + phi) + ((2*I)*Pi)/(-1 + phi)^2 - 
      ((3*I)*Pi)/(-1 + phi) - (I*Pi)/phi + 8*Pi^2 - Pi^2/(3*(-1 + phi)^2) + 
      (2*Pi^2)/(3*(-1 + phi)) + (-6 + 2/(-1 + phi)^2 - 3/(-1 + phi) - 
        phi^(-1) + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1}, phi] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1}, phi] + 
      (24 - 3/(-1 + phi)^2 + 6/(-1 + phi) + 12*G[{1}, phi])*Log[m2os] + 
      (3 - (-1 + phi)^(-2) + 2/(-1 + phi))*Log[m2os]^2) - 8*Zeta[3]) + 
  eps^4*((-7*Pi^4)/18 - (Pi^2*G[{0, 1}, phi])/3 + (Pi^2*G[{1, 1}, phi])/3 + 
    (2*I)*Pi*G[{0, 0, 1}, phi] - (8*I)*Pi*G[{0, 1, 1}, phi] - 
    (2*I)*Pi*G[{1, 0, 1}, phi] + (8*I)*Pi*G[{1, 1, 1}, phi] + 
    2*G[{0, 0, 1, 1}, phi] - 12*G[{0, 1, 1, 1}, phi] - 
    2*G[{1, 0, 1, 1}, phi] + 12*G[{1, 1, 1, 1}, phi] + 
    (4*I)*Pi*G[{1}, phi]*Log[m2os]^2 + ((-2*I)*Pi + 2*G[{1}, phi])*
     Log[m2os]^3 - (4*Log[m2os]^4)/3 + 
    Log[m2os]*(((-2*I)/3)*Pi^3 + (8*I)*Pi*G[{0, 1}, phi] - 
      (8*I)*Pi*G[{1, 1}, phi] + 8*G[{0, 1, 1}, phi] - 8*G[{1, 1, 1}, phi] - 
      10*Zeta[3]) - (4*I)*Pi*Zeta[3] + G[{1}, phi]*
     (((4*I)/3)*Pi^3 + 4*Zeta[3]) + 
    m2os*(-8 - (16*I)*Pi - ((4*I)*Pi)/(-1 + phi) + 4*Pi^2 + 
      (2*Pi^2)/(-1 + phi) + (4*I)*Pi^3 + (((4*I)/3)*Pi^3)/(-1 + phi) + 
      (8 + 12/(-1 + phi) - (16*I)*Pi + ((4*I)*Pi)/(-1 + phi) - (8*Pi^2)/3 + 
        Pi^2/(3*(-1 + phi)) + Pi^2/(3*phi))*G[{1}, phi] + 
      ((8*I)*Pi - ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (12/(-1 + phi) - (8*I)*Pi + ((8*I)*Pi)/(-1 + phi) + ((8*I)*Pi)/phi)*
       G[{1, 1}, phi] + (8 - 2/(-1 + phi) - 2/phi)*G[{0, 1, 1}, phi] + 
      (-8 + 12/(-1 + phi) + 12/phi)*G[{1, 1, 1}, phi] + 
      (-12 - 20/(-1 + phi) + (8*I)*Pi - ((8*I)*Pi)/(-1 + phi) - (4*Pi^2)/3 + 
        (-8 - 16/(-1 + phi) + (16*I)*Pi - ((8*I)*Pi)/(-1 + phi) - 
          ((8*I)*Pi)/phi)*G[{1}, phi] + (-8/(-1 + phi) - 8/phi)*
         G[{1, 1}, phi])*Log[m2os] + (4 + 10/(-1 + phi) + 
        ((4*I)*Pi)/(-1 + phi) + 4*G[{1}, phi])*Log[m2os]^2 + 
      (10/3 + 2/(-1 + phi))*Log[m2os]^3 + 24*Zeta[3] + 
      (4*Zeta[3])/(-1 + phi)) + m2os^2*(19 + 12/(-1 + phi)^2 + 
      53/(2*(-1 + phi)) - (50*I)*Pi + (((15*I)/2)*Pi)/(-1 + phi)^2 - 
      ((2*I)*Pi)/(-1 + phi) - (19*Pi^2)/3 - (4*Pi^2)/(3*(-1 + phi)^2) - 
      (7*Pi^2)/(2*(-1 + phi)) + Pi^2/(6*phi) + ((28*I)/3)*Pi^3 - 
      (((2*I)/3)*Pi^3)/(-1 + phi)^2 + (((4*I)/3)*Pi^3)/(-1 + phi) + 
      (25 + 3/(2*(-1 + phi)^2) + 12/(-1 + phi) - (12*I)*Pi + 
        (I*Pi)/(-1 + phi)^2 + ((11*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 - 
        ((7*I)*Pi)/phi - (16*Pi^2)/3 - Pi^2/(6*(-1 + phi)^2) + 
        Pi^2/(3*(-1 + phi)) + Pi^2/(6*phi^2) + Pi^2/(3*phi))*G[{1}, phi] + 
      ((8*I)*Pi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-3/(-1 + phi)^2 + 17/(-1 + phi) + phi^(-2) - 5/phi - (8*I)*Pi - 
        ((4*I)*Pi)/(-1 + phi)^2 + ((8*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi^2 + 
        ((8*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (8 + (-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 2/phi)*
       G[{0, 1, 1}, phi] + (-8 - 6/(-1 + phi)^2 + 12/(-1 + phi) + 6/phi^2 + 
        12/phi)*G[{1, 1, 1}, phi] + (-77/2 + 3/(2*(-1 + phi)^2) - 
        9/(-1 + phi) + (30*I)*Pi + ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/phi - 
        (8*Pi^2)/3 + (-18 + 8/(-1 + phi)^2 - 12/(-1 + phi) - 4/phi + 
          (24*I)*Pi + ((4*I)*Pi)/(-1 + phi)^2 - ((8*I)*Pi)/(-1 + phi) - 
          ((4*I)*Pi)/phi^2 - ((8*I)*Pi)/phi)*G[{1}, phi] + 
        (4/(-1 + phi)^2 - 8/(-1 + phi) - 4/phi^2 - 8/phi)*G[{1, 1}, phi])*
       Log[m2os] + (14 - 15/(2*(-1 + phi)^2) - 3/(-1 + phi) + (8*I)*Pi - 
        ((2*I)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) + 2*G[{1}, phi])*
       Log[m2os]^2 + (13 - (-1 + phi)^(-2) + 2/(-1 + phi))*Log[m2os]^3 + 
      60*Zeta[3] - (2*Zeta[3])/(-1 + phi)^2 + (4*Zeta[3])/(-1 + phi))), 
 -1/4 + eps*(-m2os^2/(2*(-1 + phi)^2) + m2os/(-1 + phi) + (I/2)*Pi + 
    G[{1}, phi] - (3*Log[m2os])/2) + 
  eps^2*(-Pi^2/6 - 2*G[{1, 1}, phi] + (I*Pi + 4*G[{1}, phi])*Log[m2os] - 
    (7*Log[m2os]^2)/2 + m2os^2*(-3/(2*(-1 + phi)^2) + (I*Pi)/(-1 + phi)^2 + 
      (2*G[{1}, phi])/(-1 + phi)^2 - (3*Log[m2os])/(-1 + phi)^2) + 
    m2os*(-2/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) - (4*G[{1}, phi])/
       (-1 + phi) + (6*Log[m2os])/(-1 + phi))) + 
  eps^3*(((2*I)/3)*Pi^3 + (7*Pi^2*G[{1}, phi])/3 - (6*I)*Pi*G[{1, 1}, phi] - 
    2*G[{1, 1, 1}, phi] + ((-8*Pi^2)/3 + (6*I)*Pi*G[{1}, phi] - 
      2*G[{1, 1}, phi])*Log[m2os] + ((-2*I)*Pi + 5*G[{1}, phi])*Log[m2os]^2 - 
    4*Log[m2os]^3 + m2os^2*(29/(4*(-1 + phi)^2) + 
      (((7*I)/2)*Pi)/(-1 + phi)^2 - Pi^2/(3*(-1 + phi)^2) + 
      (13*G[{1}, phi])/(2*(-1 + phi)^2) - (4*G[{1, 1}, phi])/(-1 + phi)^2 + 
      (-19/(2*(-1 + phi)^2) + ((2*I)*Pi)/(-1 + phi)^2 + 
        (8*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] - (7*Log[m2os]^2)/
       (-1 + phi)^2) + m2os*(2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) + 
      (2*Pi^2)/(3*(-1 + phi)) + (6*G[{1}, phi])/(-1 + phi) + 
      (8*G[{1, 1}, phi])/(-1 + phi) + 
      (-10/(-1 + phi) - ((4*I)*Pi)/(-1 + phi) - (16*G[{1}, phi])/(-1 + phi))*
       Log[m2os] + (14*Log[m2os]^2)/(-1 + phi)) + (7*Zeta[3])/2) + 
  eps^4*((-101*Pi^4)/360 + (8*Pi^2*G[{0, 1}, phi])/3 + 
    (14*Pi^2*G[{1, 1}, phi])/3 - (8*I)*Pi*G[{0, 1, 1}, phi] + 
    (2*I)*Pi*G[{1, 1, 1}, phi] - 8*G[{0, 1, 1, 1}, phi] + 
    6*G[{1, 1, 1, 1}, phi] + ((9*I)*Pi*G[{1}, phi] - G[{1, 1}, phi])*
     Log[m2os]^2 + (((-13*I)/3)*Pi + (11*G[{1}, phi])/3)*Log[m2os]^3 - 
    (29*Log[m2os]^4)/12 + G[{1}, phi]*((2*I)*Pi^3 - 4*Zeta[3]) + 
    Log[m2os]*(((-4*I)/3)*Pi^3 - (8*Pi^2*G[{1}, phi])/3 + 
      (4*I)*Pi*G[{0, 1}, phi] - (10*I)*Pi*G[{1, 1}, phi] + 
      4*G[{0, 1, 1}, phi] - 6*G[{1, 1, 1}, phi] - Zeta[3]) + 
    (11*I)*Pi*Zeta[3] + m2os*(-12 - 2/(-1 + phi) + (4*Pi^2)/3 - 
      (11*Pi^2)/(3*(-1 + phi)) - ((2*I)/3)*Pi^3 - ((2*I)*Pi^3)/(-1 + phi) + 
      (-4/(-1 + phi) + ((8*I)*Pi)/(-1 + phi) - (20*Pi^2)/(3*(-1 + phi)) - 
        (8*Pi^2)/(3*phi))*G[{1}, phi] + ((4*I)*Pi - ((4*I)*Pi)/(-1 + phi))*
       G[{0, 1}, phi] + (-4/(-1 + phi) - (4*I)*Pi + ((20*I)*Pi)/(-1 + phi) + 
        ((8*I)*Pi)/phi)*G[{1, 1}, phi] + (4 - 4/(-1 + phi))*
       G[{0, 1, 1}, phi] + (-4 + 4/(-1 + phi) + 8/phi)*G[{1, 1, 1}, phi] + 
      (-12 + 4/(-1 + phi) - ((8*I)*Pi)/(-1 + phi) + (8*Pi^2)/3 + 
        (8*Pi^2)/(-1 + phi) + (12/(-1 + phi) - ((20*I)*Pi)/(-1 + phi) - 
          ((4*I)*Pi)/phi)*G[{1}, phi] + (12/(-1 + phi) - 4/phi)*
         G[{1, 1}, phi])*Log[m2os] + (6 - 12/(-1 + phi) + 
        ((8*I)*Pi)/(-1 + phi) - (20*G[{1}, phi])/(-1 + phi))*Log[m2os]^2 + 
      (2 + 14/(-1 + phi))*Log[m2os]^3 - 12*Zeta[3] - 
      (2*Zeta[3])/(-1 + phi)) + m2os^2*(-135/4 - 71/(8*(-1 + phi)^2) + 
      7/(-1 + phi) - (((7*I)/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
      (13*Pi^2)/3 - (5*Pi^2)/(12*(-1 + phi)^2) - (2*Pi^2)/(3*(-1 + phi)) - 
      (4*Pi^2)/(3*phi) - (I/3)*Pi^3 + (I*Pi^3)/(-1 + phi)^2 + 
      (((2*I)/3)*Pi^3)/(-1 + phi) + (-18/(-1 + phi)^2 - 2/(-1 + phi) - 
        ((2*I)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi + 
        (10*Pi^2)/(3*(-1 + phi)^2) + (8*Pi^2)/(3*(-1 + phi)) - 
        (4*Pi^2)/(3*phi^2) - (8*Pi^2)/(3*phi))*G[{1}, phi] + 
      ((2*I)*Pi + ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi))*
       G[{0, 1}, phi] + (-15/(-1 + phi)^2 + 2/(-1 + phi) - 4/phi - (2*I)*Pi - 
        ((10*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi^2 + 
        ((8*I)*Pi)/phi)*G[{1, 1}, phi] + (2 + 2/(-1 + phi)^2 - 4/(-1 + phi))*
       G[{0, 1, 1}, phi] + (-2 - 2/(-1 + phi)^2 - 4/(-1 + phi) + 4/phi^2 + 
        8/phi)*G[{1, 1, 1}, phi] + (-3/2 + 29/(-1 + phi)^2 + 8/(-1 + phi) + 
        ((8*I)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (4*Pi^2)/3 - (4*Pi^2)/(-1 + phi)^2 - (8*Pi^2)/(3*(-1 + phi)) + 
        (27/(-1 + phi)^2 + 2/(-1 + phi) - 2/phi + ((10*I)*Pi)/(-1 + phi)^2 + 
          ((4*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi^2 - ((4*I)*Pi)/phi)*
         G[{1}, phi] + (-6/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*
         G[{1, 1}, phi])*Log[m2os] + (27/2 - 22/(-1 + phi)^2 - 6/(-1 + phi) - 
        ((4*I)*Pi)/(-1 + phi)^2 + (10*G[{1}, phi])/(-1 + phi)^2)*
       Log[m2os]^2 + (1 - 7/(-1 + phi)^2 - 2/(-1 + phi))*Log[m2os]^3 - 
      6*Zeta[3] + Zeta[3]/(-1 + phi)^2 + (12*Zeta[3])/(-1 + phi))), 
 eps*(-m2os^2/(4*(-1 + phi)^2) + m2os/(2*(-1 + phi)) + (I/2)*Pi + 
    G[{1}, phi]/2 - Log[m2os]/2) + eps^2*(Pi^2/4 - I*Pi*G[{1}, phi] - 
    2*G[{1, 1}, phi] + ((2*I)*Pi + 3*G[{1}, phi])*Log[m2os] - 2*Log[m2os]^2 + 
    m2os^2*(-11/(8*(-1 + phi)^2) + (((5*I)/4)*Pi)/(-1 + phi)^2 + 
      (7*G[{1}, phi])/(4*(-1 + phi)^2) - (9*Log[m2os])/(4*(-1 + phi)^2)) + 
    m2os*(-3/(2*(-1 + phi)) - (((5*I)/2)*Pi)/(-1 + phi) - 
      (7*G[{1}, phi])/(2*(-1 + phi)) + (9*Log[m2os])/(2*(-1 + phi)))) + 
  eps^3*((I/2)*Pi^3 + (7*Pi^2*G[{1}, phi])/3 + (2*I)*Pi*G[{0, 1}, phi] - 
    (6*I)*Pi*G[{1, 1}, phi] + 2*G[{0, 1, 1}, phi] - 2*G[{1, 1, 1}, phi] + 
    ((-3*Pi^2)/2 + (3*I)*Pi*G[{1}, phi] - 3*G[{1, 1}, phi])*Log[m2os] + 
    4*G[{1}, phi]*Log[m2os]^2 - (11*Log[m2os]^3)/6 + 
    m2os^2*(-15 + 7/(-1 + phi)^2 + 5/(-1 + phi) + (((19*I)/4)*Pi)/
       (-1 + phi)^2 + (I*Pi)/(-1 + phi) - (I*Pi)/phi + 2*Pi^2 + 
      Pi^2/(24*(-1 + phi)^2) - (2*Pi^2)/(3*(-1 + phi)) + 
      (15/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - phi^(-1) - 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{1}, phi] + (-9/(2*(-1 + phi)^2) + 2/(-1 + phi) - 
        phi^(-2) - 2/phi)*G[{1, 1}, phi] + 
      (8 - 10/(-1 + phi)^2 - 2/(-1 + phi) + (((5*I)/2)*Pi)/(-1 + phi)^2 + 
        (7*G[{1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (6 - 19/(4*(-1 + phi)^2) - 2/(-1 + phi))*Log[m2os]^2) + 
    m2os*(-8 - 5/(-1 + phi) + (4*Pi^2)/3 - Pi^2/(12*(-1 + phi)) + 
      (3/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (9/(-1 + phi) - 2/phi)*G[{1, 1}, phi] + 
      (-3/(-1 + phi) - ((5*I)*Pi)/(-1 + phi) - (14*G[{1}, phi])/(-1 + phi))*
       Log[m2os] + (4 + 19/(2*(-1 + phi)))*Log[m2os]^2) - (3*Zeta[3])/2) + 
  eps^4*((-19*Pi^4)/72 + (11*Pi^2*G[{0, 1}, phi])/3 + 
    (5*Pi^2*G[{1, 1}, phi])/6 + (2*I)*Pi*G[{0, 0, 1}, phi] - 
    (20*I)*Pi*G[{0, 1, 1}, phi] - (7*I)*Pi*G[{1, 0, 1}, phi] + 
    (20*I)*Pi*G[{1, 1, 1}, phi] + 2*G[{0, 0, 1, 1}, phi] - 
    24*G[{0, 1, 1, 1}, phi] - 7*G[{1, 0, 1, 1}, phi] + 
    24*G[{1, 1, 1, 1}, phi] + ((7*Pi^2)/12 + ((11*I)/2)*Pi*G[{1}, phi] - 
      (5*G[{1, 1}, phi])/2)*Log[m2os]^2 + (((-2*I)/3)*Pi + 3*G[{1}, phi])*
     Log[m2os]^3 - (19*Log[m2os]^4)/24 + 
    Log[m2os]*(((-2*I)/3)*Pi^3 - (5*Pi^2*G[{1}, phi])/6 + 
      (13*I)*Pi*G[{0, 1}, phi] - (17*I)*Pi*G[{1, 1}, phi] + 
      13*G[{0, 1, 1}, phi] - 11*G[{1, 1, 1}, phi] - 9*Zeta[3]) + 
    (4*I)*Pi*Zeta[3] + G[{1}, phi]*(((5*I)/3)*Pi^3 + 2*Zeta[3]) + 
    m2os^2*(-107/4 + 33/(2*(-1 + phi)^2) + 61/(2*(-1 + phi)) - (30*I)*Pi + 
      (((31*I)/4)*Pi)/(-1 + phi)^2 + ((8*I)*Pi)/(-1 + phi) + (3*Pi^2)/2 - 
      (2*Pi^2)/(3*(-1 + phi)^2) - (25*Pi^2)/(6*(-1 + phi)) - 
      (11*Pi^2)/(6*phi) + ((11*I)/3)*Pi^3 + ((I/3)*Pi^3)/(-1 + phi)^2 - 
      (((2*I)/3)*Pi^3)/(-1 + phi) + (-25/(4*(-1 + phi)^2) - 2/(-1 + phi) - 
        (((7*I)/2)*Pi)/(-1 + phi)^2 + (((17*I)/2)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 - (((21*I)/2)*Pi)/phi + (5*Pi^2)/(6*(-1 + phi)^2) + 
        (11*Pi^2)/(3*(-1 + phi)) - (11*Pi^2)/(6*phi^2) - (11*Pi^2)/(3*phi))*
       G[{1}, phi] + ((2*I)*Pi + (((13*I)/2)*Pi)/(-1 + phi)^2 - 
        ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*
       G[{0, 1}, phi] + (-37/(2*(-1 + phi)^2) + 13/(2*(-1 + phi)) + 
        phi^(-2) - 17/(2*phi) - (2*I)*Pi - ((6*I)*Pi)/(-1 + phi)^2 - 
        ((16*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi^2 + ((20*I)*Pi)/phi)*
       G[{1, 1}, phi] + (2 + 13/(2*(-1 + phi)^2) - 2/(-1 + phi) - phi^(-2) - 
        2/phi)*G[{0, 1, 1}, phi] + (-2 + 3/(-1 + phi)^2 - 20/(-1 + phi) + 
        12/phi^2 + 24/phi)*G[{1, 1, 1}, phi] + 
      (-9/2 + 35/(8*(-1 + phi)^2) + 39/(2*(-1 + phi)) + (16*I)*Pi + 
        ((5*I)*Pi)/(-1 + phi)^2 + (((5*I)/2)*Pi)/(-1 + phi) - 
        (((13*I)/2)*Pi)/phi + Pi^2/3 - (7*Pi^2)/(12*(-1 + phi)^2) - 
        (7*Pi^2)/(3*(-1 + phi)) + (25/(-1 + phi)^2 + 13/(2*(-1 + phi)) - 
          13/(2*phi) + ((3*I)*Pi)/(-1 + phi)^2 + ((13*I)*Pi)/(-1 + phi) - 
          (((13*I)/2)*Pi)/phi^2 - ((13*I)*Pi)/phi)*G[{1}, phi] + 
        (-11/(-1 + phi)^2 + 13/(-1 + phi) - 13/(2*phi^2) - 13/phi)*
         G[{1, 1}, phi])*Log[m2os] + (13 - 63/(4*(-1 + phi)^2) - 
        20/(-1 + phi) + (12*I)*Pi - (((3*I)/4)*Pi)/(-1 + phi)^2 - 
        ((4*I)*Pi)/(-1 + phi) + (35*G[{1}, phi])/(4*(-1 + phi)^2))*
       Log[m2os]^2 + (4 - 13/(4*(-1 + phi)^2) - 3/(-1 + phi))*Log[m2os]^3 + 
      6*Zeta[3] - (17*Zeta[3])/(4*(-1 + phi)^2) + (8*Zeta[3])/(-1 + phi)) + 
    m2os*(-12 - 6/(-1 + phi) - (16*I)*Pi - ((2*I)*Pi)/(-1 + phi) + 2*Pi^2 - 
      (3*Pi^2)/(2*(-1 + phi)) + (2*I)*Pi^3 - (((2*I)/3)*Pi^3)/(-1 + phi) + 
      (8/(-1 + phi) + ((6*I)*Pi)/(-1 + phi) - (5*Pi^2)/(3*(-1 + phi)) - 
        (11*Pi^2)/(3*phi))*G[{1}, phi] + ((4*I)*Pi - ((13*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      ((-4*I)*Pi + ((12*I)*Pi)/(-1 + phi) + ((20*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (4 - 13/(-1 + phi) - 2/phi)*G[{0, 1, 1}, phi] + 
      (-4 - 6/(-1 + phi) + 24/phi)*G[{1, 1, 1}, phi] + 
      (-20 - 11/(-1 + phi) - ((6*I)*Pi)/(-1 + phi) + 2*Pi^2 + 
        (7*Pi^2)/(6*(-1 + phi)) + (((-6*I)*Pi)/(-1 + phi) - ((13*I)*Pi)/phi)*
         G[{1}, phi] + (22/(-1 + phi) - 13/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (8 + 3/(-1 + phi) + (8*I)*Pi + (((3*I)/2)*Pi)/(-1 + phi) - 
        (35*G[{1}, phi])/(2*(-1 + phi)))*Log[m2os]^2 + 
      (4 + 13/(2*(-1 + phi)))*Log[m2os]^3 - 4*Zeta[3] + 
      (17*Zeta[3])/(2*(-1 + phi)))), 
 eps*(m2os^2*(-3/(4*(-1 + phi)^2) - 3/(4*phi^2)) + 
    m2os*(3/(2*(-1 + phi)) - 3/(2*phi)) + (3*I)*Pi + (3*G[{0}, phi])/2 + 
    (3*G[{1}, phi])/2 - 3*Log[m2os]) + 
  eps^2*((-5*Pi^2)/4 - ((3*I)/2)*Pi*G[{0}, phi] - (3*G[{0, 0}, phi])/2 - 
    3*G[{0, 1}, phi] - 3*G[{1, 0}, phi] + 
    (((3*I)/2)*Pi + (9*G[{0}, phi])/2 + 3*G[{1}, phi])*Log[m2os] - 
    (15*Log[m2os]^2)/4 + m2os*(-9/(2*(-1 + phi)) + 9/(2*phi) - 
      (((9*I)/2)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi + (-3/(-1 + phi) + 6/phi)*
       G[{0}, phi] + (-9/(2*(-1 + phi)) + 3/phi)*G[{1}, phi] + 
      (15/(2*(-1 + phi)) - 9/phi)*Log[m2os]) + 
    m2os^2*(-9/(8*(-1 + phi)^2) - 15/(8*phi^2) + (((9*I)/4)*Pi)/
       (-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + 
      ((6*I)*Pi)/phi + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/phi^2 + 3/phi)*
       G[{0}, phi] + (9/(4*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
        3/phi)*G[{1}, phi] + (-15/(4*(-1 + phi)^2) + 6/(-1 + phi) - 
        9/(2*phi^2) - 6/phi)*Log[m2os])) + 
  eps^3*(((-3*I)/2)*Pi^3 - (3*Pi^2*G[{0}, phi])/2 - (3*Pi^2*G[{1}, phi])/2 + 
    ((3*I)/2)*Pi*G[{0, 0}, phi] - (3*G[{0, 0, 0}, phi])/2 + 
    6*G[{0, 0, 1}, phi] + 6*G[{0, 1, 0}, phi] + 3*G[{1, 0, 0}, phi] + 
    3*G[{1, 0, 1}, phi] + 3*G[{1, 1, 0}, phi] - 3*G[{1, 1, 1}, phi] + 
    ((3*Pi^2)/2 - ((3*I)/2)*Pi*G[{0}, phi] - (9*G[{0, 0}, phi])/2 - 
      6*G[{0, 1}, phi] - 6*G[{1, 0}, phi])*Log[m2os] + 
    (((3*I)/4)*Pi + (21*G[{0}, phi])/4 + 3*G[{1}, phi])*Log[m2os]^2 - 
    (11*Log[m2os]^3)/4 + m2os*(-6/(-1 + phi) + 21/(2*phi) - 
      ((6*I)*Pi)/(-1 + phi) + ((9*I)*Pi)/phi + (5*Pi^2)/(4*(-1 + phi)) - 
      (5*Pi^2)/(2*phi) + (3/(-1 + phi) + ((3*I)*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi)*G[{0}, phi] + (3/(-1 + phi) - 9/phi)*G[{0, 0}, phi] + 
      (6/(-1 + phi) - 6/phi)*G[{0, 1}, phi] + (6/(-1 + phi) - 6/phi)*
       G[{1, 0}, phi] + (3*G[{1, 1}, phi])/(-1 + phi) + 
      (-3/(-1 + phi) - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi + 
        (-9/(-1 + phi) + 15/phi)*G[{0}, phi] + (-9/(-1 + phi) + 6/phi)*
         G[{1}, phi])*Log[m2os] + (9/(-1 + phi) - 21/(2*phi))*Log[m2os]^2) + 
    m2os^2*(51/(8*(-1 + phi)^2) - 33/(2*(-1 + phi)) + 129/(16*phi^2) + 
      33/(2*phi) + (((21*I)/4)*Pi)/(-1 + phi)^2 - ((15*I)*Pi)/(-1 + phi) + 
      (((33*I)/4)*Pi)/phi^2 + ((15*I)*Pi)/phi - (5*Pi^2)/(8*(-1 + phi)^2) + 
      (5*Pi^2)/(2*(-1 + phi)) - (5*Pi^2)/(4*phi^2) - (5*Pi^2)/(2*phi) + 
      (9/(4*(-1 + phi)^2) - 15/(2*(-1 + phi)) + 9/phi^2 + 15/(2*phi) - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0}, phi] + 
      (21/(4*(-1 + phi)^2) - 15/(2*(-1 + phi)) + 3/phi^2 + 15/(2*phi))*
       G[{1}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 9/(2*phi^2) - 
        3/phi)*G[{0, 0}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 
        6/phi)*G[{0, 1}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 
        6/phi)*G[{1, 0}, phi] - (3*G[{1, 1}, phi])/(2*(-1 + phi)^2) + 
      (-15/(2*(-1 + phi)^2) + 15/(-1 + phi) - 12/phi^2 - 15/phi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi + 
        (9/(2*(-1 + phi)^2) - 9/(-1 + phi) + 15/(2*phi^2) + 9/phi)*
         G[{0}, phi] + (9/(2*(-1 + phi)^2) - 6/(-1 + phi) + 3/phi^2 + 6/phi)*
         G[{1}, phi])*Log[m2os] + (-9/(2*(-1 + phi)^2) + 15/(2*(-1 + phi)) - 
        21/(4*phi^2) - 15/(2*phi))*Log[m2os]^2) + (9*Zeta[3])/2) + 
  eps^4*((14*Pi^4)/15 + 4*Pi^2*G[{0, 0}, phi] + 3*Pi^2*G[{0, 1}, phi] + 
    (5*Pi^2*G[{1, 0}, phi])/2 + 2*Pi^2*G[{1, 1}, phi] - 
    ((3*I)/2)*Pi*G[{0, 0, 0}, phi] + (27*G[{0, 0, 0, 0}, phi])/2 - 
    12*G[{0, 0, 0, 1}, phi] - 12*G[{0, 0, 1, 0}, phi] - 
    6*G[{0, 1, 0, 0}, phi] - 6*G[{0, 1, 0, 1}, phi] - 
    6*G[{0, 1, 1, 0}, phi] + 6*G[{0, 1, 1, 1}, phi] - 
    6*G[{1, 0, 0, 1}, phi] - 6*G[{1, 0, 1, 0}, phi] - 
    3*G[{1, 1, 0, 0}, phi] - 3*G[{1, 1, 0, 1}, phi] - 
    3*G[{1, 1, 1, 0}, phi] + 9*G[{1, 1, 1, 1}, phi] + 
    (2*Pi^2 - ((3*I)/4)*Pi*G[{0}, phi] - (21*G[{0, 0}, phi])/4 - 
      6*G[{0, 1}, phi] - 6*G[{1, 0}, phi])*Log[m2os]^2 + 
    ((I/4)*Pi + (15*G[{0}, phi])/4 + 2*G[{1}, phi])*Log[m2os]^3 - 
    (23*Log[m2os]^4)/16 + G[{0}, phi]*((I/2)*Pi^3 - 15*Zeta[3]) - 
    (15*I)*Pi*Zeta[3] - 12*G[{1}, phi]*Zeta[3] + 
    Log[m2os]*((-I/2)*Pi^3 - 4*Pi^2*G[{0}, phi] - 3*Pi^2*G[{1}, phi] + 
      ((3*I)/2)*Pi*G[{0, 0}, phi] - (3*G[{0, 0, 0}, phi])/2 + 
      12*G[{0, 0, 1}, phi] + 12*G[{0, 1, 0}, phi] + 6*G[{1, 0, 0}, phi] + 
      6*G[{1, 0, 1}, phi] + 6*G[{1, 1, 0}, phi] - 6*G[{1, 1, 1}, phi] + 
      24*Zeta[3]) + m2os^2*(135/(16*(-1 + phi)^2) - 237/(8*(-1 + phi)) + 
      591/(32*phi^2) + 237/(8*phi) + (((63*I)/8)*Pi)/(-1 + phi)^2 - 
      (((105*I)/4)*Pi)/(-1 + phi) + (((123*I)/8)*Pi)/phi^2 + 
      (((105*I)/4)*Pi)/phi - (15*Pi^2)/(8*(-1 + phi)^2) + 
      (31*Pi^2)/(4*(-1 + phi)) - (9*Pi^2)/(2*phi^2) - (31*Pi^2)/(4*phi) - 
      (I*Pi^3)/(-1 + phi)^2 + ((3*I)*Pi^3)/(-1 + phi) - 
      (((3*I)/2)*Pi^3)/phi^2 - ((3*I)*Pi^3)/phi + 
      (-39/(8*(-1 + phi)^2) + 27/(4*(-1 + phi)) - 3/(4*phi^2) - 27/(4*phi) - 
        (((15*I)/4)*Pi)/(-1 + phi)^2 + (((15*I)/2)*Pi)/(-1 + phi) - 
        (((15*I)/4)*Pi)/phi^2 - (((15*I)/2)*Pi)/phi - 
        (3*Pi^2)/(2*(-1 + phi)^2) + (3*Pi^2)/(-1 + phi) - 
        (3*Pi^2)/(2*phi^2) - (3*Pi^2)/phi)*G[{0}, phi] + 
      ((-5*Pi^2)/(4*(-1 + phi)^2) + (3*Pi^2)/(-1 + phi) - 
        (3*Pi^2)/(2*phi^2) - (3*Pi^2)/phi)*G[{1}, phi] + 
      (-9/(4*(-1 + phi)^2) + 21/(2*(-1 + phi)) - 63/(4*phi^2) - 21/(2*phi) + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{0, 1}, phi] + 
      (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{1, 0}, phi] + 
      (-9/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/phi)*G[{1, 1}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 9/(2*phi^2) - 3/phi)*
       G[{0, 0, 0}, phi] + (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 
        12/phi)*G[{0, 0, 1}, phi] + (6/(-1 + phi)^2 - 12/(-1 + phi) + 
        6/phi^2 + 12/phi)*G[{0, 1, 0}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{1, 0, 0}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{1, 0, 1}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{1, 1, 0}, phi] + 
      (6/(-1 + phi) - 3/phi^2 - 6/phi)*G[{1, 1, 1}, phi] + 
      (39/(8*(-1 + phi)^2) - 27/(4*(-1 + phi)) + 3/(4*phi^2) + 27/(4*phi) + 
        (((15*I)/4)*Pi)/(-1 + phi)^2 - (((15*I)/2)*Pi)/(-1 + phi) + 
        (((15*I)/4)*Pi)/phi^2 + (((15*I)/2)*Pi)/phi + 
        (5*Pi^2)/(4*(-1 + phi)^2) - (3*Pi^2)/(-1 + phi) + 
        (3*Pi^2)/(2*phi^2) + (3*Pi^2)/phi + (33/(4*(-1 + phi)^2) - 
          45/(2*(-1 + phi)) + 87/(4*phi^2) + 45/(2*phi) - 
          (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
          (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0}, phi] + 
        (21/(2*(-1 + phi)^2) - 15/(-1 + phi) + 6/phi^2 + 15/phi)*
         G[{1}, phi] + (-9/(2*(-1 + phi)^2) + 9/(-1 + phi) - 21/(2*phi^2) - 
          9/phi)*G[{0, 0}, phi] + (-6/(-1 + phi)^2 + 12/(-1 + phi) - 
          6/phi^2 - 12/phi)*G[{0, 1}, phi] + 
        (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{1, 0}, phi] - 
        (3*G[{1, 1}, phi])/(-1 + phi)^2)*Log[m2os] + 
      (-75/(8*(-1 + phi)^2) + 75/(4*(-1 + phi)) - 111/(8*phi^2) - 
        75/(4*phi) + (((3*I)/4)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/
         (-1 + phi) + (((3*I)/4)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + 
        (21/(4*(-1 + phi)^2) - 21/(2*(-1 + phi)) + 33/(4*phi^2) + 21/(2*phi))*
         G[{0}, phi] + (9/(2*(-1 + phi)^2) - 6/(-1 + phi) + 3/phi^2 + 6/phi)*
         G[{1}, phi])*Log[m2os]^2 + (-13/(4*(-1 + phi)^2) + 
        11/(2*(-1 + phi)) - 15/(4*phi^2) - 11/(2*phi))*Log[m2os]^3 + 
      (33*Zeta[3])/(4*(-1 + phi)^2) - (9*Zeta[3])/(-1 + phi) + 
      (9*Zeta[3])/phi^2 + (9*Zeta[3])/phi) + 
    m2os*(-9/(-1 + phi) + 27/(2*phi) - ((9*I)*Pi)/(-1 + phi) + 
      ((15*I)*Pi)/phi + (5*Pi^2)/(-1 + phi) - (8*Pi^2)/phi + 
      ((2*I)*Pi^3)/(-1 + phi) - ((3*I)*Pi^3)/phi + 
      (3/(-1 + phi) - 6/phi + ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi + 
        (3*Pi^2)/(-1 + phi) - (3*Pi^2)/phi)*G[{0}, phi] + 
      ((5*Pi^2)/(2*(-1 + phi)) - (3*Pi^2)/phi)*G[{1}, phi] + 
      (-3/(-1 + phi) - 3/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*
       G[{0, 0}, phi] + (3/(-1 + phi) + 9/phi)*G[{0, 0, 0}, phi] + 
      (-12/(-1 + phi) + 12/phi)*G[{0, 0, 1}, phi] + (-12/(-1 + phi) + 12/phi)*
       G[{0, 1, 0}, phi] + (-6/(-1 + phi) + 6/phi)*G[{1, 0, 0}, phi] + 
      (-6/(-1 + phi) + 6/phi)*G[{1, 0, 1}, phi] + (-6/(-1 + phi) + 6/phi)*
       G[{1, 1, 0}, phi] - (6*G[{1, 1, 1}, phi])/phi + 
      (-3/(-1 + phi) + 6/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi - 
        (5*Pi^2)/(2*(-1 + phi)) + (3*Pi^2)/phi + 
        (3/(-1 + phi) + 3/phi + ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
         G[{0}, phi] + (9/(-1 + phi) - 21/phi)*G[{0, 0}, phi] + 
        (12/(-1 + phi) - 12/phi)*G[{0, 1}, phi] + (12/(-1 + phi) - 12/phi)*
         G[{1, 0}, phi] + (6*G[{1, 1}, phi])/(-1 + phi))*Log[m2os] + 
      (-3/(2*(-1 + phi)) - 3/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi + (-21/(2*(-1 + phi)) + 33/(2*phi))*G[{0}, phi] + 
        (-9/(-1 + phi) + 6/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (13/(2*(-1 + phi)) - 15/(2*phi))*Log[m2os]^3 - 
      (33*Zeta[3])/(2*(-1 + phi)) + (18*Zeta[3])/phi)), 
 eps*(m2os^2*(-3/(4*(-1 + phi)^2) - 3/(4*phi^2)) + 
    m2os*(3/(2*(-1 + phi)) - 3/(2*phi)) + (3*I)*Pi + (3*G[{0}, phi])/2 + 
    (3*G[{1}, phi])/2 - 3*Log[m2os]) + 
  eps^2*((-5*Pi^2)/4 - ((3*I)/2)*Pi*G[{1}, phi] - 3*G[{0, 1}, phi] - 
    3*G[{1, 0}, phi] - (3*G[{1, 1}, phi])/2 + 
    (((3*I)/2)*Pi + 3*G[{0}, phi] + (9*G[{1}, phi])/2)*Log[m2os] - 
    (15*Log[m2os]^2)/4 + m2os*(-9/(2*(-1 + phi)) + 9/(2*phi) - 
      ((6*I)*Pi)/(-1 + phi) + (((9*I)/2)*Pi)/phi + 
      (-3/(-1 + phi) + 9/(2*phi))*G[{0}, phi] + (-6/(-1 + phi) + 3/phi)*
       G[{1}, phi] + (9/(-1 + phi) - 15/(2*phi))*Log[m2os]) + 
    m2os^2*(-15/(8*(-1 + phi)^2) - 9/(8*phi^2) + ((3*I)*Pi)/(-1 + phi)^2 - 
      ((6*I)*Pi)/(-1 + phi) + (((9*I)/4)*Pi)/phi^2 + ((6*I)*Pi)/phi + 
      (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 9/(4*phi^2) + 3/phi)*G[{0}, phi] + 
      (3/(-1 + phi)^2 - 3/(-1 + phi) + 3/(2*phi^2) + 3/phi)*G[{1}, phi] + 
      (-9/(2*(-1 + phi)^2) + 6/(-1 + phi) - 15/(4*phi^2) - 6/phi)*
       Log[m2os])) + eps^3*(((-3*I)/2)*Pi^3 - (3*Pi^2*G[{0}, phi])/2 - 
    (3*Pi^2*G[{1}, phi])/2 + ((3*I)/2)*Pi*G[{1, 1}, phi] - 
    3*G[{0, 0, 0}, phi] + 3*G[{0, 0, 1}, phi] + 3*G[{0, 1, 0}, phi] + 
    3*G[{0, 1, 1}, phi] + 6*G[{1, 0, 1}, phi] + 6*G[{1, 1, 0}, phi] - 
    (3*G[{1, 1, 1}, phi])/2 + ((3*Pi^2)/2 - ((3*I)/2)*Pi*G[{1}, phi] - 
      6*G[{0, 1}, phi] - 6*G[{1, 0}, phi] - (9*G[{1, 1}, phi])/2)*Log[m2os] + 
    (((3*I)/4)*Pi + 3*G[{0}, phi] + (21*G[{1}, phi])/4)*Log[m2os]^2 - 
    (11*Log[m2os]^3)/4 + m2os*(-21/(2*(-1 + phi)) + 6/phi - 
      ((9*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi + (5*Pi^2)/(2*(-1 + phi)) - 
      (5*Pi^2)/(4*phi) + (-3/phi + ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{1}, phi] - (3*G[{0, 0}, phi])/phi + (6/(-1 + phi) - 6/phi)*
       G[{0, 1}, phi] + (6/(-1 + phi) - 6/phi)*G[{1, 0}, phi] + 
      (9/(-1 + phi) - 3/phi)*G[{1, 1}, phi] + 
      (3/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi + 
        (-6/(-1 + phi) + 9/phi)*G[{0}, phi] + (-15/(-1 + phi) + 9/phi)*
         G[{1}, phi])*Log[m2os] + (21/(2*(-1 + phi)) - 9/phi)*Log[m2os]^2) + 
    m2os^2*(129/(16*(-1 + phi)^2) - 33/(2*(-1 + phi)) + 51/(8*phi^2) + 
      33/(2*phi) + (((33*I)/4)*Pi)/(-1 + phi)^2 - ((15*I)*Pi)/(-1 + phi) + 
      (((21*I)/4)*Pi)/phi^2 + ((15*I)*Pi)/phi - (5*Pi^2)/(4*(-1 + phi)^2) + 
      (5*Pi^2)/(2*(-1 + phi)) - (5*Pi^2)/(8*phi^2) - (5*Pi^2)/(2*phi) + 
      (3/(-1 + phi)^2 - 15/(2*(-1 + phi)) + 21/(4*phi^2) + 15/(2*phi))*
       G[{0}, phi] + (9/(-1 + phi)^2 - 15/(2*(-1 + phi)) + 9/(4*phi^2) + 
        15/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{1}, phi] - 
      (3*G[{0, 0}, phi])/(2*phi^2) + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 
        3/phi^2 - 6/phi)*G[{0, 1}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 
        3/phi^2 - 6/phi)*G[{1, 0}, phi] + 
      (-9/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{1, 1}, phi] + (-12/(-1 + phi)^2 + 15/(-1 + phi) - 15/(2*phi^2) - 
        15/phi + (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi + 
        (3/(-1 + phi)^2 - 6/(-1 + phi) + 9/(2*phi^2) + 6/phi)*G[{0}, phi] + 
        (15/(2*(-1 + phi)^2) - 9/(-1 + phi) + 9/(2*phi^2) + 9/phi)*
         G[{1}, phi])*Log[m2os] + (-21/(4*(-1 + phi)^2) + 15/(2*(-1 + phi)) - 
        9/(2*phi^2) - 15/(2*phi))*Log[m2os]^2) + (9*Zeta[3])/2) + 
  eps^4*((19*Pi^4)/24 + 2*Pi^2*G[{0, 0}, phi] + (5*Pi^2*G[{0, 1}, phi])/2 + 
    3*Pi^2*G[{1, 0}, phi] + 4*Pi^2*G[{1, 1}, phi] - 
    ((3*I)/2)*Pi*G[{1, 1, 1}, phi] + 9*G[{0, 0, 0, 0}, phi] - 
    3*G[{0, 0, 0, 1}, phi] - 3*G[{0, 0, 1, 0}, phi] - 
    3*G[{0, 0, 1, 1}, phi] - 6*G[{0, 1, 0, 1}, phi] - 
    6*G[{0, 1, 1, 0}, phi] + 6*G[{1, 0, 0, 0}, phi] - 
    6*G[{1, 0, 0, 1}, phi] - 6*G[{1, 0, 1, 0}, phi] - 
    6*G[{1, 0, 1, 1}, phi] - 12*G[{1, 1, 0, 1}, phi] - 
    12*G[{1, 1, 1, 0}, phi] + (27*G[{1, 1, 1, 1}, phi])/2 + 
    (2*Pi^2 - ((3*I)/4)*Pi*G[{1}, phi] - 6*G[{0, 1}, phi] - 
      6*G[{1, 0}, phi] - (21*G[{1, 1}, phi])/4)*Log[m2os]^2 + 
    ((I/4)*Pi + 2*G[{0}, phi] + (15*G[{1}, phi])/4)*Log[m2os]^3 - 
    (23*Log[m2os]^4)/16 + G[{1}, phi]*((I/2)*Pi^3 - 15*Zeta[3]) - 
    (15*I)*Pi*Zeta[3] - 12*G[{0}, phi]*Zeta[3] + 
    Log[m2os]*((-I/2)*Pi^3 - 3*Pi^2*G[{0}, phi] - 4*Pi^2*G[{1}, phi] + 
      ((3*I)/2)*Pi*G[{1, 1}, phi] - 6*G[{0, 0, 0}, phi] + 
      6*G[{0, 0, 1}, phi] + 6*G[{0, 1, 0}, phi] + 6*G[{0, 1, 1}, phi] + 
      12*G[{1, 0, 1}, phi] + 12*G[{1, 1, 0}, phi] - (3*G[{1, 1, 1}, phi])/2 + 
      24*Zeta[3]) + m2os^2*(591/(32*(-1 + phi)^2) - 237/(8*(-1 + phi)) + 
      135/(16*phi^2) + 237/(8*phi) + (((123*I)/8)*Pi)/(-1 + phi)^2 - 
      (((105*I)/4)*Pi)/(-1 + phi) + (((63*I)/8)*Pi)/phi^2 + 
      (((105*I)/4)*Pi)/phi - (9*Pi^2)/(2*(-1 + phi)^2) + 
      (31*Pi^2)/(4*(-1 + phi)) - (15*Pi^2)/(8*phi^2) - (31*Pi^2)/(4*phi) - 
      (((3*I)/2)*Pi^3)/(-1 + phi)^2 + ((3*I)*Pi^3)/(-1 + phi) - 
      (I*Pi^3)/phi^2 - ((3*I)*Pi^3)/phi + ((-3*Pi^2)/(2*(-1 + phi)^2) + 
        (3*Pi^2)/(-1 + phi) - (5*Pi^2)/(4*phi^2) - (3*Pi^2)/phi)*
       G[{0}, phi] + (-3/(4*(-1 + phi)^2) + 27/(4*(-1 + phi)) - 
        39/(8*phi^2) - 27/(4*phi) - (((15*I)/4)*Pi)/(-1 + phi)^2 + 
        (((15*I)/2)*Pi)/(-1 + phi) - (((15*I)/4)*Pi)/phi^2 - 
        (((15*I)/2)*Pi)/phi - (3*Pi^2)/(2*(-1 + phi)^2) + 
        (3*Pi^2)/(-1 + phi) - (3*Pi^2)/(2*phi^2) - (3*Pi^2)/phi)*
       G[{1}, phi] + (3/(-1 + phi) - 9/(2*phi^2) - 3/phi)*G[{0, 0}, phi] + 
      (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{0, 1}, phi] + 
      (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{1, 0}, phi] + 
      (-63/(4*(-1 + phi)^2) + 21/(2*(-1 + phi)) - 9/(4*phi^2) - 21/(2*phi) + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (-3/(-1 + phi)^2 + 6/(-1 + phi) - 6/phi)*G[{0, 0, 0}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{0, 0, 1}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{0, 1, 0}, phi] + 
      (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{0, 1, 1}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 12/phi)*G[{1, 0, 1}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 12/phi)*G[{1, 1, 0}, phi] + 
      (9/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{1, 1, 1}, phi] + (3/(4*(-1 + phi)^2) - 27/(4*(-1 + phi)) + 
        39/(8*phi^2) + 27/(4*phi) + (((15*I)/4)*Pi)/(-1 + phi)^2 - 
        (((15*I)/2)*Pi)/(-1 + phi) + (((15*I)/4)*Pi)/phi^2 + 
        (((15*I)/2)*Pi)/phi + (3*Pi^2)/(2*(-1 + phi)^2) - 
        (3*Pi^2)/(-1 + phi) + (5*Pi^2)/(4*phi^2) + (3*Pi^2)/phi + 
        (6/(-1 + phi)^2 - 15/(-1 + phi) + 21/(2*phi^2) + 15/phi)*
         G[{0}, phi] + (87/(4*(-1 + phi)^2) - 45/(2*(-1 + phi)) + 
          33/(4*phi^2) + 45/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi)^2 + 
          ((3*I)*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*
         G[{1}, phi] - (3*G[{0, 0}, phi])/phi^2 + 
        (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{0, 1}, phi] + 
        (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 12/phi)*G[{1, 0}, phi] + 
        (-21/(2*(-1 + phi)^2) + 9/(-1 + phi) - 9/(2*phi^2) - 9/phi)*
         G[{1, 1}, phi])*Log[m2os] + (-111/(8*(-1 + phi)^2) + 
        75/(4*(-1 + phi)) - 75/(8*phi^2) - 75/(4*phi) + 
        (((3*I)/4)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) + 
        (((3*I)/4)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + 
        (3/(-1 + phi)^2 - 6/(-1 + phi) + 9/(2*phi^2) + 6/phi)*G[{0}, phi] + 
        (33/(4*(-1 + phi)^2) - 21/(2*(-1 + phi)) + 21/(4*phi^2) + 21/(2*phi))*
         G[{1}, phi])*Log[m2os]^2 + (-15/(4*(-1 + phi)^2) + 
        11/(2*(-1 + phi)) - 13/(4*phi^2) - 11/(2*phi))*Log[m2os]^3 + 
      (9*Zeta[3])/(-1 + phi)^2 - (9*Zeta[3])/(-1 + phi) + 
      (33*Zeta[3])/(4*phi^2) + (9*Zeta[3])/phi) + 
    m2os*(-27/(2*(-1 + phi)) + 9/phi - ((15*I)*Pi)/(-1 + phi) + 
      ((9*I)*Pi)/phi + (8*Pi^2)/(-1 + phi) - (5*Pi^2)/phi + 
      ((3*I)*Pi^3)/(-1 + phi) - ((2*I)*Pi^3)/phi + 
      ((3*Pi^2)/(-1 + phi) - (5*Pi^2)/(2*phi))*G[{0}, phi] + 
      (6/(-1 + phi) - 3/phi + ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi + 
        (3*Pi^2)/(-1 + phi) - (3*Pi^2)/phi)*G[{1}, phi] + 
      (3/(-1 + phi) + 3/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*
       G[{1, 1}, phi] + (6*G[{0, 0, 0}, phi])/(-1 + phi) + 
      (-6/(-1 + phi) + 6/phi)*G[{0, 0, 1}, phi] + (-6/(-1 + phi) + 6/phi)*
       G[{0, 1, 0}, phi] + (-6/(-1 + phi) + 6/phi)*G[{0, 1, 1}, phi] + 
      (-12/(-1 + phi) + 12/phi)*G[{1, 0, 1}, phi] + (-12/(-1 + phi) + 12/phi)*
       G[{1, 1, 0}, phi] + (-9/(-1 + phi) - 3/phi)*G[{1, 1, 1}, phi] + 
      (-6/(-1 + phi) + 3/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi - 
        (3*Pi^2)/(-1 + phi) + (5*Pi^2)/(2*phi) + 
        (-3/(-1 + phi) - 3/phi + ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
         G[{1}, phi] - (6*G[{0, 0}, phi])/phi + (12/(-1 + phi) - 12/phi)*
         G[{0, 1}, phi] + (12/(-1 + phi) - 12/phi)*G[{1, 0}, phi] + 
        (21/(-1 + phi) - 9/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (3/(2*(-1 + phi)) + 3/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi + (-6/(-1 + phi) + 9/phi)*G[{0}, phi] + 
        (-33/(2*(-1 + phi)) + 21/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (15/(2*(-1 + phi)) - 13/(2*phi))*Log[m2os]^3 - 
      (18*Zeta[3])/(-1 + phi) + (33*Zeta[3])/(2*phi))), 
 eps^2*(Pi^2/2 + G[{0, 0}, phi] - G[{0, 1}, phi] - G[{1, 0}, phi] + 
    G[{1, 1}, phi] + m2os*(-2/(-1 + phi) + 2/phi - ((2*I)*Pi)/(-1 + phi) + 
      ((2*I)*Pi)/phi + (-(-1 + phi)^(-1) + phi^(-1))*G[{0}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1))*G[{1}, phi] + (2/(-1 + phi) - 2/phi)*
       Log[m2os]) + m2os^2*((I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
      (I*Pi)/phi^2 + ((2*I)*Pi)/phi + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{0}, phi] + 
      (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       G[{1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*
       Log[m2os])) + eps^3*(-(Pi^2*G[{0}, phi]) - Pi^2*G[{1}, phi] - 
    4*G[{0, 0, 0}, phi] + 2*G[{0, 0, 1}, phi] + 2*G[{0, 1, 0}, phi] + 
    2*G[{1, 0, 1}, phi] + 2*G[{1, 1, 0}, phi] - 4*G[{1, 1, 1}, phi] + 
    (Pi^2 + 2*G[{0, 0}, phi] - 2*G[{0, 1}, phi] - 2*G[{1, 0}, phi] + 
      2*G[{1, 1}, phi])*Log[m2os] + m2os*(-4/(-1 + phi) + 4/phi - 
      ((4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi + Pi^2/(-1 + phi) - Pi^2/phi + 
      (2/(-1 + phi) - 2/phi)*G[{0, 1}, phi] + (2/(-1 + phi) - 2/phi)*
       G[{1, 0}, phi] + ((-2/(-1 + phi) + 2/phi)*G[{0}, phi] + 
        (-2/(-1 + phi) + 2/phi)*G[{1}, phi])*Log[m2os] + 
      (2/(-1 + phi) - 2/phi)*Log[m2os]^2) + 
    m2os^2*(7/(2*(-1 + phi)^2) - 7/(-1 + phi) + 7/(2*phi^2) + 7/phi + 
      ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + 
      ((6*I)*Pi)/phi - Pi^2/(2*(-1 + phi)^2) + Pi^2/(-1 + phi) - 
      Pi^2/(2*phi^2) - Pi^2/phi + ((-1 + phi)^(-2) - 3/(-1 + phi) + 2/phi^2 + 
        3/phi)*G[{0}, phi] + (2/(-1 + phi)^2 - 3/(-1 + phi) + phi^(-2) + 
        3/phi)*G[{1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 
        2/phi)*G[{0, 1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 
        2/phi)*G[{1, 0}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 
        6/phi + ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*
         G[{0}, phi] + ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*
         G[{1}, phi])*Log[m2os] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - 
        phi^(-2) - 2/phi)*Log[m2os]^2) + 2*Zeta[3]) + 
  eps^4*((2*Pi^4)/15 + 2*Pi^2*G[{0, 0}, phi] + 2*Pi^2*G[{0, 1}, phi] + 
    2*Pi^2*G[{1, 0}, phi] + 2*Pi^2*G[{1, 1}, phi] + 12*G[{0, 0, 0, 0}, phi] - 
    4*G[{0, 0, 0, 1}, phi] - 4*G[{0, 0, 1, 0}, phi] - 
    4*G[{0, 1, 0, 1}, phi] - 4*G[{0, 1, 1, 0}, phi] + 
    4*G[{0, 1, 1, 1}, phi] + 4*G[{1, 0, 0, 0}, phi] - 
    4*G[{1, 0, 0, 1}, phi] - 4*G[{1, 0, 1, 0}, phi] - 
    4*G[{1, 1, 0, 1}, phi] - 4*G[{1, 1, 1, 0}, phi] + 
    12*G[{1, 1, 1, 1}, phi] + (Pi^2 + 2*G[{0, 0}, phi] - 2*G[{0, 1}, phi] - 
      2*G[{1, 0}, phi] + 2*G[{1, 1}, phi])*Log[m2os]^2 - 
    4*G[{0}, phi]*Zeta[3] - 4*G[{1}, phi]*Zeta[3] + 
    Log[m2os]*(-2*Pi^2*G[{0}, phi] - 2*Pi^2*G[{1}, phi] - 
      8*G[{0, 0, 0}, phi] + 4*G[{0, 0, 1}, phi] + 4*G[{0, 1, 0}, phi] + 
      4*G[{1, 0, 1}, phi] + 4*G[{1, 1, 0}, phi] - 8*G[{1, 1, 1}, phi] + 
      4*Zeta[3]) + m2os*(-8/(-1 + phi) + 8/phi - ((8*I)*Pi)/(-1 + phi) + 
      ((8*I)*Pi)/phi + (4*Pi^2)/(-1 + phi) - (4*Pi^2)/phi + 
      (((4*I)/3)*Pi^3)/(-1 + phi) - (((4*I)/3)*Pi^3)/phi + 
      ((2*Pi^2)/(-1 + phi) - (2*Pi^2)/phi)*G[{0}, phi] + 
      ((2*Pi^2)/(-1 + phi) - (2*Pi^2)/phi)*G[{1}, phi] + 
      (4/(-1 + phi) - 4/phi)*G[{0, 0, 0}, phi] + (-4/(-1 + phi) + 4/phi)*
       G[{0, 0, 1}, phi] + (-4/(-1 + phi) + 4/phi)*G[{0, 1, 0}, phi] + 
      (-4/(-1 + phi) + 4/phi)*G[{1, 0, 1}, phi] + (-4/(-1 + phi) + 4/phi)*
       G[{1, 1, 0}, phi] + (4/(-1 + phi) - 4/phi)*G[{1, 1, 1}, phi] + 
      ((-2*Pi^2)/(-1 + phi) + (2*Pi^2)/phi + (4/(-1 + phi) - 4/phi)*
         G[{0, 1}, phi] + (4/(-1 + phi) - 4/phi)*G[{1, 0}, phi])*Log[m2os] + 
      ((-2/(-1 + phi) + 2/phi)*G[{0}, phi] + (-2/(-1 + phi) + 2/phi)*
         G[{1}, phi])*Log[m2os]^2 + (4/(3*(-1 + phi)) - 4/(3*phi))*
       Log[m2os]^3 - (4*Zeta[3])/(-1 + phi) + (4*Zeta[3])/phi) + 
    m2os^2*(15/(2*(-1 + phi)^2) - 15/(-1 + phi) + 15/(2*phi^2) + 15/phi + 
      ((7*I)*Pi)/(-1 + phi)^2 - ((14*I)*Pi)/(-1 + phi) + ((7*I)*Pi)/phi^2 + 
      ((14*I)*Pi)/phi - (2*Pi^2)/(-1 + phi)^2 + (4*Pi^2)/(-1 + phi) - 
      (2*Pi^2)/phi^2 - (4*Pi^2)/phi - (((2*I)/3)*Pi^3)/(-1 + phi)^2 + 
      (((4*I)/3)*Pi^3)/(-1 + phi) - (((2*I)/3)*Pi^3)/phi^2 - 
      (((4*I)/3)*Pi^3)/phi + (-(Pi^2/(-1 + phi)^2) + (2*Pi^2)/(-1 + phi) - 
        Pi^2/phi^2 - (2*Pi^2)/phi)*G[{0}, phi] + 
      (-(Pi^2/(-1 + phi)^2) + (2*Pi^2)/(-1 + phi) - Pi^2/phi^2 - 
        (2*Pi^2)/phi)*G[{1}, phi] + (2/(-1 + phi) - 2/phi^2 - 2/phi)*
       G[{0, 0}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*
       G[{0, 1}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*
       G[{1, 0}, phi] + (-2/(-1 + phi)^2 + 2/(-1 + phi) - 2/phi)*
       G[{1, 1}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*
       G[{0, 0, 0}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*
       G[{0, 0, 1}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*
       G[{0, 1, 0}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*
       G[{1, 0, 1}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*
       G[{1, 1, 0}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*
       G[{1, 1, 1}, phi] + (Pi^2/(-1 + phi)^2 - (2*Pi^2)/(-1 + phi) + 
        Pi^2/phi^2 + (2*Pi^2)/phi + (2/(-1 + phi)^2 - 6/(-1 + phi) + 
          4/phi^2 + 6/phi)*G[{0}, phi] + (4/(-1 + phi)^2 - 6/(-1 + phi) + 
          2/phi^2 + 6/phi)*G[{1}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 
          2/phi^2 - 4/phi)*G[{0, 1}, phi] + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 
          2/phi^2 - 4/phi)*G[{1, 0}, phi])*Log[m2os] + 
      (-3/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 6/phi + 
        ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{0}, phi] + 
        ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1}, phi])*
       Log[m2os]^2 + (-2/(3*(-1 + phi)^2) + 4/(3*(-1 + phi)) - 2/(3*phi^2) - 
        4/(3*phi))*Log[m2os]^3 + (2*Zeta[3])/(-1 + phi)^2 - 
      (4*Zeta[3])/(-1 + phi) + (2*Zeta[3])/phi^2 + (4*Zeta[3])/phi)), 
 eps^4*((-19*Pi^4)/40 - (7*Pi^2*G[{0, 0}, phi])/6 + 
   (7*Pi^2*G[{0, 1}, phi])/6 + (7*Pi^2*G[{1, 0}, phi])/6 - 
   (7*Pi^2*G[{1, 1}, phi])/6 + (2*I)*Pi*G[{0, 0, 0}, phi] - 
   (2*I)*Pi*G[{0, 1, 1}, phi] - (2*I)*Pi*G[{1, 0, 0}, phi] + 
   (2*I)*Pi*G[{1, 1, 1}, phi] + G[{0, 0, 0, 0}, phi] + G[{0, 0, 0, 1}, phi] + 
   G[{0, 0, 1, 0}, phi] - G[{0, 0, 1, 1}, phi] + G[{0, 1, 0, 0}, phi] - 
   G[{0, 1, 0, 1}, phi] - G[{0, 1, 1, 0}, phi] - G[{0, 1, 1, 1}, phi] - 
   G[{1, 0, 0, 0}, phi] - G[{1, 0, 0, 1}, phi] - G[{1, 0, 1, 0}, phi] + 
   G[{1, 0, 1, 1}, phi] - G[{1, 1, 0, 0}, phi] + G[{1, 1, 0, 1}, phi] + 
   G[{1, 1, 1, 0}, phi] + G[{1, 1, 1, 1}, phi] + 
   (Pi^2/2 + G[{0, 0}, phi] - G[{0, 1}, phi] - G[{1, 0}, phi] + 
     G[{1, 1}, phi])*Log[m2os]^2 + 
   m2os^2*((-1 + phi)^(-2) - 15/(2*(-1 + phi)) + phi^(-2) + 15/(2*phi) - 
     (I*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 + 
     ((4*I)*Pi)/phi - (3*Pi^2)/2 + (7*Pi^2)/(6*(-1 + phi)^2) - 
     (7*Pi^2)/(6*(-1 + phi)) + (7*Pi^2)/(6*phi^2) + (7*Pi^2)/(6*phi) - 
     (3*I)*Pi^3 + (-3/(2*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 1/(2*phi^2) + 
       9/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
       ((I/2)*Pi)/phi^2 - (7*Pi^2)/(12*(-1 + phi)^2) + 
       (7*Pi^2)/(6*(-1 + phi)) + (7*Pi^2)/(12*phi^2) + (7*Pi^2)/(6*phi))*
      G[{0}, phi] + (1/(2*(-1 + phi)^2) - 9/(2*(-1 + phi)) - 3/(2*phi^2) - 
       1/(2*phi) - ((I/2)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/phi^2 - 
       ((2*I)*Pi)/phi + (7*Pi^2)/(12*(-1 + phi)^2) - 
       (7*Pi^2)/(6*(-1 + phi)) - (7*Pi^2)/(12*phi^2) - (7*Pi^2)/(6*phi))*
      G[{1}, phi] + (-3 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
       1/(2*phi^2) + phi^(-1) - (6*I)*Pi + (I*Pi)/(-1 + phi)^2 - 
       ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*
      G[{0, 0}, phi] + (3 - (-1 + phi)^(-2) + (-1 + phi)^(-1) - phi^(-2) - 
       phi^(-1) + (6*I)*Pi)*G[{0, 1}, phi] + 
     (3 - (-1 + phi)^(-2) + (-1 + phi)^(-1) - phi^(-2) - phi^(-1) + (6*I)*Pi)*
      G[{1, 0}, phi] + (-3 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
       1/(2*phi^2) - phi^(-1) - (6*I)*Pi - (I*Pi)/(-1 + phi)^2 + 
       ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*
      G[{1, 1}, phi] + (-6 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
       1/(2*phi^2) - phi^(-1))*G[{0, 0, 0}, phi] + 
     (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
      G[{0, 0, 1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
       1/(2*phi^2) - phi^(-1))*G[{0, 1, 0}, phi] + 
     (6 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
      G[{0, 1, 1}, phi] + (6 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
       1/(2*phi^2) - phi^(-1))*G[{1, 0, 0}, phi] + 
     (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
      G[{1, 0, 1}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
       1/(2*phi^2) + phi^(-1))*G[{1, 1, 0}, phi] + 
     (-6 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
      G[{1, 1, 1}, phi] + ((-1 + phi)^(-2) + 4/(-1 + phi) + phi^(-2) - 
       4/phi + ((2*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
       ((2*I)*Pi)/phi^2 + ((2*I)*Pi)/phi + 3*Pi^2 + 
       (3/(2*(-1 + phi)^2) - 2/(-1 + phi) + 1/(2*phi^2) - 
         (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
         ((2*I)*Pi)/phi)*G[{0}, phi] + (1/(2*(-1 + phi)^2) + 3/(2*phi^2) + 
         2/phi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
         ((2*I)*Pi)/phi)*G[{1}, phi] + (6 - (-1 + phi)^(-2) + 2/(-1 + phi) + 
         phi^(-2) + 2/phi)*G[{0, 0}, phi] - 6*G[{0, 1}, phi] - 
       6*G[{1, 0}, phi] + (6 + (-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 
         2/phi)*G[{1, 1}, phi])*Log[m2os] + 
     (-(-1 + phi)^(-2) + (-1 + phi)^(-1) - phi^(-2) - phi^(-1) + 
       (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
        G[{0}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + 
         phi^(-1))*G[{1}, phi])*Log[m2os]^2 - 6*Zeta[3]) + 
   m2os*(((4*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi - 2*Pi^2 - 
     (7*Pi^2)/(3*(-1 + phi)) + (7*Pi^2)/(3*phi) - (2*I)*Pi^3 + 
     (4/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
       (7*Pi^2)/(6*(-1 + phi)) + (7*Pi^2)/(6*phi))*G[{0}, phi] + 
     (-4/phi + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi - 
       (7*Pi^2)/(6*(-1 + phi)) - (7*Pi^2)/(6*phi))*G[{1}, phi] + 
     (-4 - (4*I)*Pi - ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
      G[{0, 0}, phi] + (4 + 2/(-1 + phi) - 2/phi + (4*I)*Pi)*G[{0, 1}, phi] + 
     (4 + 2/(-1 + phi) - 2/phi + (4*I)*Pi)*G[{1, 0}, phi] + 
     (-4 - (4*I)*Pi + ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
      G[{1, 1}, phi] + (-4 - (-1 + phi)^(-1) - phi^(-1))*G[{0, 0, 0}, phi] + 
     (-(-1 + phi)^(-1) - phi^(-1))*G[{0, 0, 1}, phi] + 
     (-(-1 + phi)^(-1) - phi^(-1))*G[{0, 1, 0}, phi] + 
     (4 + (-1 + phi)^(-1) + phi^(-1))*G[{0, 1, 1}, phi] + 
     (4 - (-1 + phi)^(-1) - phi^(-1))*G[{1, 0, 0}, phi] + 
     ((-1 + phi)^(-1) + phi^(-1))*G[{1, 0, 1}, phi] + 
     ((-1 + phi)^(-1) + phi^(-1))*G[{1, 1, 0}, phi] + 
     (-4 + (-1 + phi)^(-1) + phi^(-1))*G[{1, 1, 1}, phi] + 
     (-4/(-1 + phi) + 4/phi - ((4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi + 
       2*Pi^2 + (-2/(-1 + phi) + 2/phi + ((2*I)*Pi)/(-1 + phi) + 
         ((2*I)*Pi)/phi)*G[{0}, phi] + (-2/(-1 + phi) + 2/phi - 
         ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{1}, phi] + 
       (4 + 2/(-1 + phi) + 2/phi)*G[{0, 0}, phi] - 4*G[{0, 1}, phi] - 
       4*G[{1, 0}, phi] + (4 - 2/(-1 + phi) - 2/phi)*G[{1, 1}, phi])*
      Log[m2os] + (2/(-1 + phi) - 2/phi + (-(-1 + phi)^(-1) - phi^(-1))*
        G[{0}, phi] + ((-1 + phi)^(-1) + phi^(-1))*G[{1}, phi])*Log[m2os]^2 - 
     4*Zeta[3]) + Log[m2os]*((-I)*Pi^3 - (2*I)*Pi*G[{0, 0}, phi] + 
     (2*I)*Pi*G[{0, 1}, phi] + (2*I)*Pi*G[{1, 0}, phi] - 
     (2*I)*Pi*G[{1, 1}, phi] - 2*G[{0, 0, 0}, phi] + 2*G[{0, 1, 1}, phi] + 
     2*G[{1, 0, 0}, phi] - 2*G[{1, 1, 1}, phi] - 2*Zeta[3]) + 
   (2*I)*Pi*Zeta[3]), eps*(-m2os^2/(4*phi^2) - m2os/(2*phi) + (I/2)*Pi + 
    G[{0}, phi]/2 - Log[m2os]/2) + 
  eps^2*((-11*Pi^2)/12 + (I/2)*Pi*G[{1}, phi] - (3*G[{0, 0}, phi])/2 + 
    G[{0, 1}, phi]/2 + G[{1, 0}, phi]/2 + 
    ((-I/2)*Pi + G[{0}, phi] - G[{1}, phi]/2)*Log[m2os] - Log[m2os]^2/4 + 
    m2os^2*(1/(8*(-1 + phi)^2) - 1/(2*phi^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
      (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi + 
      (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 1/(4*phi^2) - 1/(2*phi))*
       G[{0}, phi] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 
        1/(2*phi))*G[{1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 
        phi^(-1))*Log[m2os]) + m2os*(1/(2*(-1 + phi)) - phi^(-1) + 
      (I*Pi)/(-1 + phi) - (I*Pi)/phi + (1/(2*(-1 + phi)) + 1/(2*phi))*
       G[{0}, phi] + (1/(2*(-1 + phi)) - 1/(2*phi))*G[{1}, phi] - 
      Log[m2os]/(-1 + phi))) + 
  eps^3*((-I/2)*Pi^3 + (13*Pi^2*G[{0}, phi])/12 - (5*Pi^2*G[{1}, phi])/12 - 
    I*Pi*G[{0, 0}, phi] + (I/2)*Pi*G[{1, 1}, phi] + (7*G[{0, 0, 0}, phi])/2 - 
    (3*G[{0, 0, 1}, phi])/2 - (3*G[{0, 1, 0}, phi])/2 + G[{0, 1, 1}, phi]/2 - 
    G[{1, 0, 0}, phi]/2 - G[{1, 0, 1}, phi]/2 - G[{1, 1, 0}, phi]/2 + 
    G[{1, 1, 1}, phi] + (-Pi^2/6 + I*Pi*G[{0}, phi] - (I/2)*Pi*G[{1}, phi] - 
      2*G[{0, 0}, phi] + G[{0, 1}, phi] + G[{1, 0}, phi] - G[{1, 1}, phi]/2)*
     Log[m2os] + ((-I/4)*Pi + G[{0}, phi]/2 - G[{1}, phi]/4)*Log[m2os]^2 - 
    Log[m2os]^3/12 + m2os^2*(-27/(16*(-1 + phi)^2) + 3/(-1 + phi) - 
      3/(8*phi^2) - 3/phi - (((3*I)/2)*Pi)/(-1 + phi)^2 + 
      ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi - 
      (5*Pi^2)/(24*(-1 + phi)^2) + (5*Pi^2)/(12*(-1 + phi)) + 
      (3*Pi^2)/(8*phi^2) - (5*Pi^2)/(12*phi) + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) - phi^(-1) + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + 
        (I*Pi)/phi)*G[{0}, phi] + (-5/(4*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1) + ((I/2)*Pi)/(-1 + phi)^2 - 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 1/(4*phi^2) + 1/(2*phi))*
       G[{0, 0}, phi] + (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 
        1/(4*phi^2) + 3/(2*phi))*G[{0, 1}, phi] + 
      (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 1/(4*phi^2) + 3/(2*phi))*
       G[{1, 0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 
        1/(4*phi^2) + 1/(2*phi))*G[{1, 1}, phi] + 
      (7/(4*(-1 + phi)^2) - 2/(-1 + phi) + 2/phi - (I*Pi)/(-1 + phi)^2 + 
        ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (-(-1 + phi)^(-2) + 2/(-1 + phi) - 2/phi)*G[{0}, phi] + 
        (-(-1 + phi)^(-2) + 2/(-1 + phi) - 2/phi)*G[{1}, phi])*Log[m2os] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + 2/phi)*Log[m2os]^2) + 
    m2os*(3/(2*(-1 + phi)) - phi^(-1) - ((2*I)*Pi)/phi + 
      (5*Pi^2)/(12*(-1 + phi)) + (3*Pi^2)/(4*phi) + 
      (-(-1 + phi)^(-1) + phi^(-1) - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0}, phi] + (-phi^(-1) - (I*Pi)/(-1 + phi) - (I*Pi)/phi)*
       G[{1}, phi] + (-1/(2*(-1 + phi)) - 1/(2*phi))*G[{0, 0}, phi] + 
      (-3/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 1}, phi] + 
      (-3/(2*(-1 + phi)) + 1/(2*phi))*G[{1, 0}, phi] + 
      (-1/(2*(-1 + phi)) - 1/(2*phi))*G[{1, 1}, phi] + 
      ((-1 + phi)^(-1) + ((2*I)*Pi)/(-1 + phi) + (2*G[{0}, phi])/(-1 + phi) + 
        (2*G[{1}, phi])/(-1 + phi))*Log[m2os] - (2*Log[m2os]^2)/(-1 + phi)) + 
    Zeta[3]) + eps^4*((-9*Pi^4)/80 + ((5*I)/6)*Pi^3*G[{0}, phi] - 
    (17*Pi^2*G[{0, 0}, phi])/12 - (11*Pi^2*G[{0, 1}, phi])/12 + 
    (Pi^2*G[{1, 0}, phi])/12 - (17*Pi^2*G[{1, 1}, phi])/12 + 
    (3*I)*Pi*G[{0, 0, 0}, phi] - I*Pi*G[{0, 0, 1}, phi] - 
    I*Pi*G[{0, 1, 0}, phi] - (2*I)*Pi*G[{1, 0, 0}, phi] + 
    I*Pi*G[{1, 0, 1}, phi] + I*Pi*G[{1, 1, 0}, phi] - 
    (I/2)*Pi*G[{1, 1, 1}, phi] - (15*G[{0, 0, 0, 0}, phi])/2 + 
    (7*G[{0, 0, 0, 1}, phi])/2 + (7*G[{0, 0, 1, 0}, phi])/2 - 
    (3*G[{0, 0, 1, 1}, phi])/2 - G[{0, 1, 0, 0}, phi]/2 + 
    (5*G[{0, 1, 0, 1}, phi])/2 + (5*G[{0, 1, 1, 0}, phi])/2 - 
    (7*G[{0, 1, 1, 1}, phi])/2 - (3*G[{1, 0, 0, 0}, phi])/2 + 
    G[{1, 0, 0, 1}, phi]/2 + G[{1, 0, 1, 0}, phi]/2 + 
    (3*G[{1, 0, 1, 1}, phi])/2 + G[{1, 1, 0, 0}, phi]/2 + 
    (3*G[{1, 1, 0, 1}, phi])/2 + (3*G[{1, 1, 1, 0}, phi])/2 - 
    4*G[{1, 1, 1, 1}, phi] + (-Pi^2/12 + (I/2)*Pi*G[{0}, phi] - 
      (I/4)*Pi*G[{1}, phi] - G[{0, 0}, phi] + G[{0, 1}, phi]/2 + 
      G[{1, 0}, phi]/2 - G[{1, 1}, phi]/4)*Log[m2os]^2 + 
    ((-I/12)*Pi + G[{0}, phi]/6 - G[{1}, phi]/12)*Log[m2os]^3 - 
    Log[m2os]^4/48 + Log[m2os]*((-I/3)*Pi^3 + (Pi^2*G[{0}, phi])/3 + 
      (4*Pi^2*G[{1}, phi])/3 - (2*I)*Pi*G[{0, 0}, phi] + 
      I*Pi*G[{0, 1}, phi] + I*Pi*G[{1, 0}, phi] - (I/2)*Pi*G[{1, 1}, phi] + 
      4*G[{0, 0, 0}, phi] - 2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] + 
      G[{0, 1, 1}, phi] + G[{1, 0, 0}, phi] - 2*G[{1, 0, 1}, phi] - 
      2*G[{1, 1, 0}, phi] + (5*G[{1, 1, 1}, phi])/2 - Zeta[3]) + 
    (3*I)*Pi*Zeta[3] + G[{1}, phi]*((-I)*Pi^3 + 2*Zeta[3]) + 
    m2os^2*(-113/(32*(-1 + phi)^2) + (-1 + phi)^(-1) - 3/(16*phi^2) - 
      phi^(-1) - (((7*I)/2)*Pi)/(-1 + phi)^2 - ((I/2)*Pi)/(-1 + phi) - 
      (((3*I)/4)*Pi)/phi^2 + ((I/2)*Pi)/phi + (13*Pi^2)/(12*(-1 + phi)^2) + 
      Pi^2/(3*(-1 + phi)) + (3*Pi^2)/(4*phi^2) - Pi^2/(3*phi) + 
      ((I/4)*Pi^3)/(-1 + phi)^2 - ((I/2)*Pi^3)/(-1 + phi) + 
      ((I/12)*Pi^3)/phi^2 + ((I/2)*Pi^3)/phi + 
      (-9/(8*(-1 + phi)^2) - 3/(4*(-1 + phi)) + 3/(8*phi^2) + 3/(4*phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi - (11*Pi^2)/(24*(-1 + phi)^2) + 
        (11*Pi^2)/(12*(-1 + phi)) - (3*Pi^2)/(8*phi^2) - (11*Pi^2)/(12*phi))*
       G[{0}, phi] + ((-1 + phi)^(-2) - 23/(4*(-1 + phi)) - 3/(8*phi^2) + 
        23/(4*phi) + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 + ((2*I)*Pi)/phi + (31*Pi^2)/(24*(-1 + phi)^2) - 
        (31*Pi^2)/(12*(-1 + phi)) + (7*Pi^2)/(8*phi^2) + (31*Pi^2)/(12*phi))*
       G[{1}, phi] + (-2/(-1 + phi) - 1/(2*phi^2) + 2/phi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (1/(2*(-1 + phi)^2) - 2/(-1 + phi) + 1/(2*phi^2) + 2/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{0, 1}, phi] + (1/(2*(-1 + phi)^2) - 2/(-1 + phi) + 
        1/(2*phi^2) + 2/phi - ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{1, 0}, phi] + 
      (3/(-1 + phi)^2 - 2/(-1 + phi) - 1/(2*phi^2) + 2/phi - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (7/(4*(-1 + phi)^2) - 7/(2*(-1 + phi)) + 1/(4*phi^2) + 7/(2*phi))*
       G[{0, 0, 0}, phi] + (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
        1/(4*phi^2) - 3/(2*phi))*G[{0, 0, 1}, phi] + 
      (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 1/(4*phi^2) - 3/(2*phi))*
       G[{0, 1, 0}, phi] + (-5/(4*(-1 + phi)^2) + 5/(2*(-1 + phi)) + 
        1/(4*phi^2) - 5/(2*phi))*G[{0, 1, 1}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 3/(4*phi^2) + 1/(2*phi))*
       G[{1, 0, 0}, phi] + (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 
        3/(4*phi^2) - 9/(2*phi))*G[{1, 0, 1}, phi] + 
      (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 3/(4*phi^2) - 9/(2*phi))*
       G[{1, 1, 0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        3/(4*phi^2) + 1/(2*phi))*G[{1, 1, 1}, phi] + 
      (1/(8*(-1 + phi)^2) + 13/(2*(-1 + phi)) - 13/(2*phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi - 
        Pi^2/(3*(-1 + phi)^2) + (2*Pi^2)/(3*(-1 + phi)) - (2*Pi^2)/(3*phi) + 
        (-1/(2*(-1 + phi)^2) + 4/(-1 + phi) - 4/phi - (I*Pi)/(-1 + phi)^2 + 
          ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{0}, phi] + 
        (-7/(2*(-1 + phi)^2) + 4/(-1 + phi) - 4/phi + 
          ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*
         G[{1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - 2/phi)*
         G[{0, 0}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 4/phi)*
         G[{0, 1}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 4/phi)*
         G[{1, 0}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 4/phi)*
         G[{1, 1}, phi])*Log[m2os] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 4/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - (I*Pi)/phi + 
        (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - phi^(-1))*G[{0}, phi] + 
        (-2/(-1 + phi)^2 + 4/(-1 + phi) - 4/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (5/(6*(-1 + phi)^2) - 5/(3*(-1 + phi)) + 5/(3*phi))*Log[m2os]^3 - 
      (3*Zeta[3])/(2*(-1 + phi)^2) + (3*Zeta[3])/(-1 + phi) - Zeta[3]/phi^2 - 
      (3*Zeta[3])/phi) + m2os*(1/(2*(-1 + phi)) - phi^(-1) + 
      ((4*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi - (13*Pi^2)/(6*(-1 + phi)) + 
      (3*Pi^2)/(2*phi) - ((I/2)*Pi^3)/(-1 + phi) + ((I/6)*Pi^3)/phi + 
      (3/(-1 + phi) + phi^(-1) + ((2*I)*Pi)/phi + (11*Pi^2)/(12*(-1 + phi)) - 
        (3*Pi^2)/(4*phi))*G[{0}, phi] + (-2/(-1 + phi) - phi^(-1) + 
        ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi - (31*Pi^2)/(12*(-1 + phi)) + 
        (7*Pi^2)/(4*phi))*G[{1}, phi] + (-(-1 + phi)^(-1) - phi^(-1) - 
        ((3*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0, 0}, phi] + 
      (3/(-1 + phi) + phi^(-1) + (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0, 1}, phi] + (3/(-1 + phi) + phi^(-1) + (I*Pi)/(-1 + phi) + 
        (I*Pi)/phi)*G[{1, 0}, phi] + (-(-1 + phi)^(-1) - phi^(-1) + 
        ((3*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{1, 1}, phi] + 
      (-7/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0, 0}, phi] + 
      (3/(2*(-1 + phi)) - 1/(2*phi))*G[{0, 0, 1}, phi] + 
      (3/(2*(-1 + phi)) - 1/(2*phi))*G[{0, 1, 0}, phi] + 
      (5/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (-1/(2*(-1 + phi)) + 3/(2*phi))*G[{1, 0, 0}, phi] + 
      (9/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 0, 1}, phi] + 
      (9/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 3/(2*phi))*G[{1, 1, 1}, phi] + 
      (-(-1 + phi)^(-1) - ((2*I)*Pi)/(-1 + phi) + (2*Pi^2)/(3*(-1 + phi)) + 
        (-2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi))*G[{0}, phi] + 
        (-2/(-1 + phi) - ((4*I)*Pi)/(-1 + phi))*G[{1}, phi] + 
        (2*G[{0, 0}, phi])/(-1 + phi) - (4*G[{0, 1}, phi])/(-1 + phi) - 
        (4*G[{1, 0}, phi])/(-1 + phi) - (4*G[{1, 1}, phi])/(-1 + phi))*
       Log[m2os] + (2/(-1 + phi) + (I*Pi)/(-1 + phi) + 
        G[{0}, phi]/(-1 + phi) + (4*G[{1}, phi])/(-1 + phi))*Log[m2os]^2 - 
      (5*Log[m2os]^3)/(3*(-1 + phi)) + (3*Zeta[3])/(-1 + phi) - 
      (2*Zeta[3])/phi)), 
 eps*(-m2os^2/(4*(-1 + phi)^2) + m2os/(2*(-1 + phi)) + (I/2)*Pi + 
    G[{1}, phi]/2 - Log[m2os]/2) + 
  eps^2*((-11*Pi^2)/12 + (I/2)*Pi*G[{0}, phi] + G[{0, 1}, phi]/2 + 
    G[{1, 0}, phi]/2 - (3*G[{1, 1}, phi])/2 + 
    ((-I/2)*Pi - G[{0}, phi]/2 + G[{1}, phi])*Log[m2os] - Log[m2os]^2/4 + 
    m2os^2*(-1/(2*(-1 + phi)^2) + 1/(8*phi^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
      (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi + 
      (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 1/(2*phi))*
       G[{0}, phi] + (1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 
        1/(2*phi))*G[{1}, phi] + (-(-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       Log[m2os]) + m2os*((-1 + phi)^(-1) - 1/(2*phi) + (I*Pi)/(-1 + phi) - 
      (I*Pi)/phi + (1/(2*(-1 + phi)) - 1/(2*phi))*G[{0}, phi] + 
      (-1/(2*(-1 + phi)) - 1/(2*phi))*G[{1}, phi] + Log[m2os]/phi)) + 
  eps^3*((-I/2)*Pi^3 - (5*Pi^2*G[{0}, phi])/12 + (13*Pi^2*G[{1}, phi])/12 + 
    (I/2)*Pi*G[{0, 0}, phi] - I*Pi*G[{1, 1}, phi] + G[{0, 0, 0}, phi] - 
    G[{0, 0, 1}, phi]/2 - G[{0, 1, 0}, phi]/2 - G[{0, 1, 1}, phi]/2 + 
    G[{1, 0, 0}, phi]/2 - (3*G[{1, 0, 1}, phi])/2 - (3*G[{1, 1, 0}, phi])/2 + 
    (7*G[{1, 1, 1}, phi])/2 + (-Pi^2/6 - (I/2)*Pi*G[{0}, phi] + 
      I*Pi*G[{1}, phi] - G[{0, 0}, phi]/2 + G[{0, 1}, phi] + G[{1, 0}, phi] - 
      2*G[{1, 1}, phi])*Log[m2os] + ((-I/4)*Pi - G[{0}, phi]/4 + 
      G[{1}, phi]/2)*Log[m2os]^2 - Log[m2os]^3/12 + 
    m2os^2*(-3/(8*(-1 + phi)^2) + 3/(-1 + phi) - 27/(16*phi^2) - 3/phi - 
      (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 - 
      ((2*I)*Pi)/phi + (3*Pi^2)/(8*(-1 + phi)^2) + (5*Pi^2)/(12*(-1 + phi)) - 
      (5*Pi^2)/(24*phi^2) - (5*Pi^2)/(12*phi) + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 5/(4*phi^2) - phi^(-1) - 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + 
        (I*Pi)/phi)*G[{0}, phi] + (1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1) + ((I/2)*Pi)/(-1 + phi)^2 - 
        (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1}, phi] + 
      (-1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0, 0}, phi] + (1/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 
        3/(4*phi^2) + 3/(2*phi))*G[{0, 1}, phi] + 
      (1/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(4*phi^2) + 3/(2*phi))*
       G[{1, 0}, phi] + (-1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{1, 1}, phi] + 
      (-2/(-1 + phi) + 7/(4*phi^2) + 2/phi + ((2*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi + (2/(-1 + phi) - phi^(-2) - 2/phi)*
         G[{0}, phi] + (2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1}, phi])*
       Log[m2os] + (-2/(-1 + phi) + phi^(-2) + 2/phi)*Log[m2os]^2) + 
    m2os*((-1 + phi)^(-1) - 3/(2*phi) + ((2*I)*Pi)/(-1 + phi) - 
      (3*Pi^2)/(4*(-1 + phi)) - (5*Pi^2)/(12*phi) + 
      ((-1 + phi)^(-1) + (I*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{0}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1) - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{1}, phi] + (1/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 3/(2*phi))*G[{0, 1}, phi] + 
      (-1/(2*(-1 + phi)) + 3/(2*phi))*G[{1, 0}, phi] + 
      (1/(2*(-1 + phi)) + 1/(2*phi))*G[{1, 1}, phi] + 
      (-phi^(-1) - ((2*I)*Pi)/phi - (2*G[{0}, phi])/phi - 
        (2*G[{1}, phi])/phi)*Log[m2os] + (2*Log[m2os]^2)/phi) + Zeta[3]) + 
  eps^4*((41*Pi^4)/240 + ((5*I)/6)*Pi^3*G[{1}, phi] - 
    (17*Pi^2*G[{0, 0}, phi])/12 + (Pi^2*G[{0, 1}, phi])/12 - 
    (11*Pi^2*G[{1, 0}, phi])/12 - (17*Pi^2*G[{1, 1}, phi])/12 - 
    (I/2)*Pi*G[{0, 0, 0}, phi] + I*Pi*G[{0, 0, 1}, phi] + 
    I*Pi*G[{0, 1, 0}, phi] - (2*I)*Pi*G[{0, 1, 1}, phi] - 
    I*Pi*G[{1, 0, 1}, phi] - I*Pi*G[{1, 1, 0}, phi] + 
    (3*I)*Pi*G[{1, 1, 1}, phi] - 4*G[{0, 0, 0, 0}, phi] + 
    (3*G[{0, 0, 0, 1}, phi])/2 + (3*G[{0, 0, 1, 0}, phi])/2 + 
    G[{0, 0, 1, 1}, phi]/2 + (3*G[{0, 1, 0, 0}, phi])/2 + 
    G[{0, 1, 0, 1}, phi]/2 + G[{0, 1, 1, 0}, phi]/2 - 
    (3*G[{0, 1, 1, 1}, phi])/2 - (7*G[{1, 0, 0, 0}, phi])/2 + 
    (5*G[{1, 0, 0, 1}, phi])/2 + (5*G[{1, 0, 1, 0}, phi])/2 - 
    G[{1, 0, 1, 1}, phi]/2 - (3*G[{1, 1, 0, 0}, phi])/2 + 
    (7*G[{1, 1, 0, 1}, phi])/2 + (7*G[{1, 1, 1, 0}, phi])/2 - 
    (15*G[{1, 1, 1, 1}, phi])/2 + (-Pi^2/12 - (I/4)*Pi*G[{0}, phi] + 
      (I/2)*Pi*G[{1}, phi] - G[{0, 0}, phi]/4 + G[{0, 1}, phi]/2 + 
      G[{1, 0}, phi]/2 - G[{1, 1}, phi])*Log[m2os]^2 + 
    ((-I/12)*Pi - G[{0}, phi]/12 + G[{1}, phi]/6)*Log[m2os]^3 - 
    Log[m2os]^4/48 + Log[m2os]*((-I/3)*Pi^3 + (4*Pi^2*G[{0}, phi])/3 + 
      (Pi^2*G[{1}, phi])/3 - (I/2)*Pi*G[{0, 0}, phi] + I*Pi*G[{0, 1}, phi] + 
      I*Pi*G[{1, 0}, phi] - (2*I)*Pi*G[{1, 1}, phi] + 
      (5*G[{0, 0, 0}, phi])/2 - 2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] + 
      G[{0, 1, 1}, phi] + G[{1, 0, 0}, phi] - 2*G[{1, 0, 1}, phi] - 
      2*G[{1, 1, 0}, phi] + 4*G[{1, 1, 1}, phi] - Zeta[3]) + 
    (3*I)*Pi*Zeta[3] + G[{0}, phi]*((-I)*Pi^3 + 2*Zeta[3]) + 
    m2os*((-1 + phi)^(-1) - 1/(2*phi) + ((2*I)*Pi)/(-1 + phi) - 
      ((4*I)*Pi)/phi - (3*Pi^2)/(2*(-1 + phi)) + (13*Pi^2)/(6*phi) - 
      ((I/6)*Pi^3)/(-1 + phi) + ((I/2)*Pi^3)/phi + 
      ((-1 + phi)^(-1) + 2/phi + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi - 
        (7*Pi^2)/(4*(-1 + phi)) + (31*Pi^2)/(12*phi))*G[{0}, phi] + 
      (-(-1 + phi)^(-1) - 3/phi - ((2*I)*Pi)/(-1 + phi) + 
        (3*Pi^2)/(4*(-1 + phi)) - (11*Pi^2)/(12*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-1) + phi^(-1) + (I*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{0, 0}, phi] + (-(-1 + phi)^(-1) - 3/phi - (I*Pi)/(-1 + phi) - 
        (I*Pi)/phi)*G[{0, 1}, phi] + (-(-1 + phi)^(-1) - 3/phi - 
        (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{1, 0}, phi] + 
      ((-1 + phi)^(-1) + phi^(-1) + (I*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-3/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0, 0}, phi] + 
      (3/(2*(-1 + phi)) - 9/(2*phi))*G[{0, 0, 1}, phi] + 
      (3/(2*(-1 + phi)) - 9/(2*phi))*G[{0, 1, 0}, phi] + 
      (-3/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (-1/(2*(-1 + phi)) - 5/(2*phi))*G[{1, 0, 0}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 0, 1}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 7/(2*phi))*G[{1, 1, 1}, phi] + 
      (phi^(-1) + ((2*I)*Pi)/phi - (2*Pi^2)/(3*phi) + 
        (2/phi + ((4*I)*Pi)/phi)*G[{0}, phi] + (2/phi - ((2*I)*Pi)/phi)*
         G[{1}, phi] + (4*G[{0, 0}, phi])/phi + (4*G[{0, 1}, phi])/phi + 
        (4*G[{1, 0}, phi])/phi - (2*G[{1, 1}, phi])/phi)*Log[m2os] + 
      (-2/phi - (I*Pi)/phi - (4*G[{0}, phi])/phi - G[{1}, phi]/phi)*
       Log[m2os]^2 + (5*Log[m2os]^3)/(3*phi) + (2*Zeta[3])/(-1 + phi) - 
      (3*Zeta[3])/phi) + m2os^2*(-3/(16*(-1 + phi)^2) + (-1 + phi)^(-1) - 
      113/(32*phi^2) - phi^(-1) - (((3*I)/4)*Pi)/(-1 + phi)^2 - 
      ((I/2)*Pi)/(-1 + phi) - (((7*I)/2)*Pi)/phi^2 + ((I/2)*Pi)/phi + 
      (3*Pi^2)/(4*(-1 + phi)^2) + Pi^2/(3*(-1 + phi)) + 
      (13*Pi^2)/(12*phi^2) - Pi^2/(3*phi) + ((I/12)*Pi^3)/(-1 + phi)^2 - 
      ((I/2)*Pi^3)/(-1 + phi) + ((I/4)*Pi^3)/phi^2 + ((I/2)*Pi^3)/phi + 
      (-3/(8*(-1 + phi)^2) - 23/(4*(-1 + phi)) + phi^(-2) + 23/(4*phi) - 
        (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi + (7*Pi^2)/(8*(-1 + phi)^2) - 
        (31*Pi^2)/(12*(-1 + phi)) + (31*Pi^2)/(24*phi^2) + 
        (31*Pi^2)/(12*phi))*G[{0}, phi] + 
      (3/(8*(-1 + phi)^2) - 3/(4*(-1 + phi)) - 9/(8*phi^2) + 3/(4*phi) + 
        (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 + 
        ((2*I)*Pi)/phi - (3*Pi^2)/(8*(-1 + phi)^2) + 
        (11*Pi^2)/(12*(-1 + phi)) - (11*Pi^2)/(24*phi^2) - 
        (11*Pi^2)/(12*phi))*G[{1}, phi] + 
      (-1/(2*(-1 + phi)^2) - 2/(-1 + phi) + 3/phi^2 + 2/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (1/(2*(-1 + phi)^2) - 2/(-1 + phi) + 1/(2*phi^2) + 2/phi + 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{0, 1}, phi] + (1/(2*(-1 + phi)^2) - 2/(-1 + phi) + 
        1/(2*phi^2) + 2/phi + ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{1, 0}, phi] + 
      (-1/(2*(-1 + phi)^2) - 2/(-1 + phi) + 2/phi - ((I/2)*Pi)/(-1 + phi)^2 - 
        ((3*I)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*
       G[{1, 1}, phi] + (3/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{0, 0, 0}, phi] + 
      (-3/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 9/(4*phi^2) - 9/(2*phi))*
       G[{0, 0, 1}, phi] + (-3/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 
        9/(4*phi^2) - 9/(2*phi))*G[{0, 1, 0}, phi] + 
      (3/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0, 1, 1}, phi] + (1/(4*(-1 + phi)^2) + 5/(2*(-1 + phi)) - 
        5/(4*phi^2) - 5/(2*phi))*G[{1, 0, 0}, phi] + 
      (-1/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi))*
       G[{1, 0, 1}, phi] + (-1/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
        3/(4*phi^2) - 3/(2*phi))*G[{1, 1, 0}, phi] + 
      (1/(4*(-1 + phi)^2) - 7/(2*(-1 + phi)) + 7/(4*phi^2) + 7/(2*phi))*
       G[{1, 1, 1}, phi] + (13/(2*(-1 + phi)) + 1/(8*phi^2) - 13/(2*phi) + 
        ((4*I)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - ((4*I)*Pi)/phi + 
        (2*Pi^2)/(3*(-1 + phi)) - Pi^2/(3*phi^2) - (2*Pi^2)/(3*phi) + 
        (4/(-1 + phi) - 7/(2*phi^2) - 4/phi - ((4*I)*Pi)/(-1 + phi) + 
          ((2*I)*Pi)/phi^2 + ((4*I)*Pi)/phi)*G[{0}, phi] + 
        (4/(-1 + phi) - 1/(2*phi^2) - 4/phi + ((2*I)*Pi)/(-1 + phi) - 
          (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1}, phi] + 
        (-4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{0, 0}, phi] + 
        (-4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{0, 1}, phi] + 
        (-4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 0}, phi] + 
        (2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-4/(-1 + phi) + 2/phi^2 + 4/phi + (I*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 - (I*Pi)/phi + (4/(-1 + phi) - 2/phi^2 - 4/phi)*
         G[{0}, phi] + ((-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
         G[{1}, phi])*Log[m2os]^2 + (-5/(3*(-1 + phi)) + 5/(6*phi^2) + 
        5/(3*phi))*Log[m2os]^3 - Zeta[3]/(-1 + phi)^2 + 
      (3*Zeta[3])/(-1 + phi) - (3*Zeta[3])/(2*phi^2) - (3*Zeta[3])/phi)), 
 eps*(m2os^2*(-1/(2*(-1 + phi)^2) - 1/(2*phi^2)) + 
    m2os*((-1 + phi)^(-1) - phi^(-1)) + (2*I)*Pi + G[{0}, phi] + 
    G[{1}, phi] - 2*Log[m2os]) + eps^2*((5*Pi^2)/6 - (2*I)*Pi*G[{0}, phi] - 
    (2*I)*Pi*G[{1}, phi] - G[{0, 0}, phi] - 3*G[{0, 1}, phi] - 
    3*G[{1, 0}, phi] - G[{1, 1}, phi] + 
    ((4*I)*Pi + 4*G[{0}, phi] + 4*G[{1}, phi])*Log[m2os] - 4*Log[m2os]^2 + 
    m2os*(-4/(-1 + phi) + 4/phi - ((6*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi + 
      (-3/(-1 + phi) + 5/phi)*G[{0}, phi] + (-5/(-1 + phi) + 3/phi)*
       G[{1}, phi] + (8/(-1 + phi) - 8/phi)*Log[m2os]) + 
    m2os^2*(-3/(2*(-1 + phi)^2) - 3/(2*phi^2) + ((3*I)*Pi)/(-1 + phi)^2 - 
      ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + ((6*I)*Pi)/phi + 
      (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 5/(2*phi^2) + 3/phi)*G[{0}, phi] + 
      (5/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 3/phi)*G[{1}, phi] + 
      (-4/(-1 + phi)^2 + 6/(-1 + phi) - 4/phi^2 - 6/phi)*Log[m2os])) + 
  eps^3*((-I)*Pi^3 - (5*Pi^2*G[{0}, phi])/3 - (5*Pi^2*G[{1}, phi])/3 + 
    (2*I)*Pi*G[{0, 1}, phi] + (2*I)*Pi*G[{1, 0}, phi] - 4*G[{0, 0, 0}, phi] + 
    6*G[{0, 0, 1}, phi] + 6*G[{0, 1, 0}, phi] + 2*G[{0, 1, 1}, phi] + 
    2*G[{1, 0, 0}, phi] + 6*G[{1, 0, 1}, phi] + 6*G[{1, 1, 0}, phi] - 
    4*G[{1, 1, 1}, phi] + ((4*Pi^2)/3 - (2*I)*Pi*G[{0}, phi] - 
      (2*I)*Pi*G[{1}, phi] - 2*G[{0, 0}, phi] - 8*G[{0, 1}, phi] - 
      8*G[{1, 0}, phi] - 2*G[{1, 1}, phi])*Log[m2os] + 
    ((2*I)*Pi + 5*G[{0}, phi] + 5*G[{1}, phi])*Log[m2os]^2 - 
    (10*Log[m2os]^3)/3 + m2os*(-12/(-1 + phi) + 12/phi - 
      ((6*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi - (4*Pi^2)/(3*(-1 + phi)) + 
      (4*Pi^2)/(3*phi) + (2/(-1 + phi) + ((4*I)*Pi)/(-1 + phi) - 
        ((6*I)*Pi)/phi)*G[{0}, phi] + (-2/phi + ((6*I)*Pi)/(-1 + phi) - 
        ((4*I)*Pi)/phi)*G[{1}, phi] + (2/(-1 + phi) - 8/phi)*G[{0, 0}, phi] + 
      (8/(-1 + phi) - 8/phi)*G[{0, 1}, phi] + (8/(-1 + phi) - 8/phi)*
       G[{1, 0}, phi] + (8/(-1 + phi) - 2/phi)*G[{1, 1}, phi] + 
      (-2/(-1 + phi) + 2/phi - ((10*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi + 
        (-10/(-1 + phi) + 16/phi)*G[{0}, phi] + (-16/(-1 + phi) + 10/phi)*
         G[{1}, phi])*Log[m2os] + (13/(-1 + phi) - 13/phi)*Log[m2os]^2) + 
    m2os^2*(9/(-1 + phi)^2 - 21/(-1 + phi) + 9/phi^2 + 21/phi + 
      (((19*I)/2)*Pi)/(-1 + phi)^2 - ((18*I)*Pi)/(-1 + phi) + 
      (((19*I)/2)*Pi)/phi^2 + ((18*I)*Pi)/phi + (2*Pi^2)/(3*(-1 + phi)^2) - 
      (5*Pi^2)/(2*(-1 + phi)) + (2*Pi^2)/(3*phi^2) + (5*Pi^2)/(2*phi) + 
      (7/(2*(-1 + phi)^2) - 9/(-1 + phi) + 9/phi^2 + 9/phi - 
        ((2*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi^2 - 
        ((6*I)*Pi)/phi)*G[{0}, phi] + (9/(-1 + phi)^2 - 9/(-1 + phi) + 
        7/(2*phi^2) + 9/phi - ((3*I)*Pi)/(-1 + phi)^2 + 
        ((6*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*
       G[{1}, phi] + (-(-1 + phi)^(-2) + 3/(-1 + phi) - 4/phi^2 - 3/phi)*
       G[{0, 0}, phi] + (-4/(-1 + phi)^2 + 9/(-1 + phi) - 4/phi^2 - 9/phi)*
       G[{0, 1}, phi] + (-4/(-1 + phi)^2 + 9/(-1 + phi) - 4/phi^2 - 9/phi)*
       G[{1, 0}, phi] + (-4/(-1 + phi)^2 + 3/(-1 + phi) - phi^(-2) - 3/phi)*
       G[{1, 1}, phi] + (-25/(2*(-1 + phi)^2) + 18/(-1 + phi) - 
        25/(2*phi^2) - 18/phi + ((5*I)*Pi)/(-1 + phi)^2 - 
        ((12*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi^2 + ((12*I)*Pi)/phi + 
        (5/(-1 + phi)^2 - 12/(-1 + phi) + 8/phi^2 + 12/phi)*G[{0}, phi] + 
        (8/(-1 + phi)^2 - 12/(-1 + phi) + 5/phi^2 + 12/phi)*G[{1}, phi])*
       Log[m2os] + (-13/(2*(-1 + phi)^2) + 12/(-1 + phi) - 13/(2*phi^2) - 
        12/phi)*Log[m2os]^2) + 6*Zeta[3]) + 
  eps^4*((-11*Pi^4)/40 + (29*Pi^2*G[{0, 0}, phi])/6 + 
    (35*Pi^2*G[{0, 1}, phi])/6 + (35*Pi^2*G[{1, 0}, phi])/6 + 
    (29*Pi^2*G[{1, 1}, phi])/6 + (6*I)*Pi*G[{0, 0, 0}, phi] - 
    (4*I)*Pi*G[{0, 0, 1}, phi] - (4*I)*Pi*G[{0, 1, 0}, phi] - 
    (4*I)*Pi*G[{1, 0, 1}, phi] - (4*I)*Pi*G[{1, 1, 0}, phi] + 
    (6*I)*Pi*G[{1, 1, 1}, phi] + 25*G[{0, 0, 0, 0}, phi] - 
    11*G[{0, 0, 0, 1}, phi] - 11*G[{0, 0, 1, 0}, phi] - 
    5*G[{0, 0, 1, 1}, phi] - 3*G[{0, 1, 0, 0}, phi] - 
    13*G[{0, 1, 0, 1}, phi] - 13*G[{0, 1, 1, 0}, phi] + 
    9*G[{0, 1, 1, 1}, phi] + 9*G[{1, 0, 0, 0}, phi] - 
    13*G[{1, 0, 0, 1}, phi] - 13*G[{1, 0, 1, 0}, phi] - 
    3*G[{1, 0, 1, 1}, phi] - 5*G[{1, 1, 0, 0}, phi] - 
    11*G[{1, 1, 0, 1}, phi] - 11*G[{1, 1, 1, 0}, phi] + 
    25*G[{1, 1, 1, 1}, phi] + ((11*Pi^2)/3 - I*Pi*G[{0}, phi] - 
      I*Pi*G[{1}, phi] - G[{0, 0}, phi] - 10*G[{0, 1}, phi] - 
      10*G[{1, 0}, phi] - G[{1, 1}, phi])*Log[m2os]^2 + 
    (((2*I)/3)*Pi + (11*G[{0}, phi])/3 + (11*G[{1}, phi])/3)*Log[m2os]^3 - 
    (11*Log[m2os]^4)/6 + G[{0}, phi]*(((8*I)/3)*Pi^3 - 18*Zeta[3]) + 
    G[{1}, phi]*(((8*I)/3)*Pi^3 - 18*Zeta[3]) - (20*I)*Pi*Zeta[3] + 
    Log[m2os]*(((-10*I)/3)*Pi^3 - (20*Pi^2*G[{0}, phi])/3 - 
      (20*Pi^2*G[{1}, phi])/3 - (2*I)*Pi*G[{0, 0}, phi] + 
      (4*I)*Pi*G[{0, 1}, phi] + (4*I)*Pi*G[{1, 0}, phi] - 
      (2*I)*Pi*G[{1, 1}, phi] - 14*G[{0, 0, 0}, phi] + 16*G[{0, 0, 1}, phi] + 
      16*G[{0, 1, 0}, phi] + 4*G[{0, 1, 1}, phi] + 4*G[{1, 0, 0}, phi] + 
      16*G[{1, 0, 1}, phi] + 16*G[{1, 1, 0}, phi] - 14*G[{1, 1, 1}, phi] + 
      32*Zeta[3]) + m2os^2*(49/(2*(-1 + phi)^2) - 43/(-1 + phi) + 
      49/(2*phi^2) + 43/phi + (((55*I)/4)*Pi)/(-1 + phi)^2 - 
      ((18*I)*Pi)/(-1 + phi) + (((55*I)/4)*Pi)/phi^2 + ((18*I)*Pi)/phi + 
      Pi^2/(12*(-1 + phi)^2) - (9*Pi^2)/(2*(-1 + phi)) + Pi^2/(12*phi^2) + 
      (9*Pi^2)/(2*phi) - (((4*I)/3)*Pi^3)/(-1 + phi)^2 + 
      ((3*I)*Pi^3)/(-1 + phi) - (((4*I)/3)*Pi^3)/phi^2 - ((3*I)*Pi^3)/phi + 
      (-9/(4*(-1 + phi)^2) + 12/(-1 + phi) - 2/phi^2 - 12/phi - 
        (((9*I)/2)*Pi)/(-1 + phi)^2 + ((18*I)*Pi)/(-1 + phi) - 
        ((10*I)*Pi)/phi^2 - ((18*I)*Pi)/phi - (25*Pi^2)/(12*(-1 + phi)^2) + 
        (5*Pi^2)/(-1 + phi) - (31*Pi^2)/(12*phi^2) - (5*Pi^2)/phi)*
       G[{0}, phi] + (-2/(-1 + phi)^2 + 12/(-1 + phi) - 9/(4*phi^2) - 
        12/phi - ((10*I)*Pi)/(-1 + phi)^2 + ((18*I)*Pi)/(-1 + phi) - 
        (((9*I)/2)*Pi)/phi^2 - ((18*I)*Pi)/phi - 
        (31*Pi^2)/(12*(-1 + phi)^2) + (5*Pi^2)/(-1 + phi) - 
        (25*Pi^2)/(12*phi^2) - (5*Pi^2)/phi)*G[{1}, phi] + 
      (-2/(-1 + phi)^2 + 15/(-1 + phi) - 37/(2*phi^2) - 15/phi - 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/phi^2)*G[{0, 0}, phi] + 
      (-19/(2*(-1 + phi)^2) + 21/(-1 + phi) - 19/(2*phi^2) - 21/phi + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi)*G[{0, 1}, phi] + (-19/(2*(-1 + phi)^2) + 
        21/(-1 + phi) - 19/(2*phi^2) - 21/phi + ((2*I)*Pi)/(-1 + phi)^2 - 
        ((6*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + ((6*I)*Pi)/phi)*
       G[{1, 0}, phi] + (-37/(2*(-1 + phi)^2) + 15/(-1 + phi) - 2/phi^2 - 
        15/phi + ((2*I)*Pi)/(-1 + phi)^2 - (I*Pi)/phi^2)*G[{1, 1}, phi] + 
      (-13/(2*(-1 + phi)^2) + 12/(-1 + phi) + 3/(2*phi^2) - 12/phi)*
       G[{0, 0, 0}, phi] + (15/(2*(-1 + phi)^2) - 18/(-1 + phi) + 
        17/(2*phi^2) + 18/phi)*G[{0, 0, 1}, phi] + 
      (15/(2*(-1 + phi)^2) - 18/(-1 + phi) + 17/(2*phi^2) + 18/phi)*
       G[{0, 1, 0}, phi] + (5/(2*(-1 + phi)^2) - 6/(-1 + phi) + 3/(2*phi^2) + 
        6/phi)*G[{0, 1, 1}, phi] + (3/(2*(-1 + phi)^2) - 6/(-1 + phi) + 
        5/(2*phi^2) + 6/phi)*G[{1, 0, 0}, phi] + 
      (17/(2*(-1 + phi)^2) - 18/(-1 + phi) + 15/(2*phi^2) + 18/phi)*
       G[{1, 0, 1}, phi] + (17/(2*(-1 + phi)^2) - 18/(-1 + phi) + 
        15/(2*phi^2) + 18/phi)*G[{1, 1, 0}, phi] + 
      (3/(2*(-1 + phi)^2) + 12/(-1 + phi) - 13/(2*phi^2) - 12/phi)*
       G[{1, 1, 1}, phi] + (17/(4*(-1 + phi)^2) - 24/(-1 + phi) + 
        17/(4*phi^2) + 24/phi + (((29*I)/2)*Pi)/(-1 + phi)^2 - 
        ((36*I)*Pi)/(-1 + phi) + (((29*I)/2)*Pi)/phi^2 + ((36*I)*Pi)/phi + 
        (5*Pi^2)/(3*(-1 + phi)^2) - (4*Pi^2)/(-1 + phi) + 
        (5*Pi^2)/(3*phi^2) + (4*Pi^2)/phi + (23/(2*(-1 + phi)^2) - 
          36/(-1 + phi) + 28/phi^2 + 36/phi - (I*Pi)/(-1 + phi)^2 + 
          ((6*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*
         G[{0}, phi] + (28/(-1 + phi)^2 - 36/(-1 + phi) + 23/(2*phi^2) + 
          36/phi - ((4*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - 
          (I*Pi)/phi^2 - ((6*I)*Pi)/phi)*G[{1}, phi] + 
        (-(-1 + phi)^(-2) + 6/(-1 + phi) - 10/phi^2 - 6/phi)*G[{0, 0}, phi] + 
        (-10/(-1 + phi)^2 + 24/(-1 + phi) - 10/phi^2 - 24/phi)*
         G[{0, 1}, phi] + (-10/(-1 + phi)^2 + 24/(-1 + phi) - 10/phi^2 - 
          24/phi)*G[{1, 0}, phi] + (-10/(-1 + phi)^2 + 6/(-1 + phi) - 
          phi^(-2) - 6/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-79/(4*(-1 + phi)^2) + 36/(-1 + phi) - 79/(4*phi^2) - 36/phi + 
        (((5*I)/2)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + 
        (((5*I)/2)*Pi)/phi^2 + ((6*I)*Pi)/phi + 
        (11/(2*(-1 + phi)^2) - 15/(-1 + phi) + 10/phi^2 + 15/phi)*
         G[{0}, phi] + (10/(-1 + phi)^2 - 15/(-1 + phi) + 11/(2*phi^2) + 
          15/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-31/(6*(-1 + phi)^2) + 10/(-1 + phi) - 31/(6*phi^2) - 10/phi)*
       Log[m2os]^3 + (13*Zeta[3])/(-1 + phi)^2 - (18*Zeta[3])/(-1 + phi) + 
      (13*Zeta[3])/phi^2 + (18*Zeta[3])/phi) + 
    m2os*(-4/(-1 + phi) + 4/phi - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
      (4*Pi^2)/(3*(-1 + phi)) - (4*Pi^2)/(3*phi) + (((8*I)/3)*Pi^3)/
       (-1 + phi) - (((8*I)/3)*Pi^3)/phi + 
      (6/(-1 + phi) - 16/phi + ((6*I)*Pi)/(-1 + phi) - ((8*I)*Pi)/phi + 
        (25*Pi^2)/(6*(-1 + phi)) - (31*Pi^2)/(6*phi))*G[{0}, phi] + 
      (16/(-1 + phi) - 6/phi + ((8*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi + 
        (31*Pi^2)/(6*(-1 + phi)) - (25*Pi^2)/(6*phi))*G[{1}, phi] + 
      (2/(-1 + phi) - 8/phi + ((2*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*
       G[{0, 0}, phi] + (((-4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*
       G[{0, 1}, phi] + (((-4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*
       G[{1, 0}, phi] + (8/(-1 + phi) - 2/phi - ((4*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{1, 1}, phi] + (13/(-1 + phi) + 3/phi)*
       G[{0, 0, 0}, phi] + (-15/(-1 + phi) + 17/phi)*G[{0, 0, 1}, phi] + 
      (-15/(-1 + phi) + 17/phi)*G[{0, 1, 0}, phi] + (-5/(-1 + phi) + 3/phi)*
       G[{0, 1, 1}, phi] + (-3/(-1 + phi) + 5/phi)*G[{1, 0, 0}, phi] + 
      (-17/(-1 + phi) + 15/phi)*G[{1, 0, 1}, phi] + (-17/(-1 + phi) + 15/phi)*
       G[{1, 1, 0}, phi] + (-3/(-1 + phi) - 13/phi)*G[{1, 1, 1}, phi] + 
      (-22/(-1 + phi) + 22/phi - ((14*I)*Pi)/(-1 + phi) + ((14*I)*Pi)/phi - 
        (10*Pi^2)/(3*(-1 + phi)) + (10*Pi^2)/(3*phi) + 
        (-2/(-1 + phi) + 8/phi + ((2*I)*Pi)/(-1 + phi) - ((8*I)*Pi)/phi)*
         G[{0}, phi] + (-8/(-1 + phi) + 2/phi + ((8*I)*Pi)/(-1 + phi) - 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (2/(-1 + phi) - 20/phi)*
         G[{0, 0}, phi] + (20/(-1 + phi) - 20/phi)*G[{0, 1}, phi] + 
        (20/(-1 + phi) - 20/phi)*G[{1, 0}, phi] + (20/(-1 + phi) - 2/phi)*
         G[{1, 1}, phi])*Log[m2os] + (5/(-1 + phi) - 5/phi - 
        ((5*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi + (-11/(-1 + phi) + 20/phi)*
         G[{0}, phi] + (-20/(-1 + phi) + 11/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (31/(3*(-1 + phi)) - 31/(3*phi))*Log[m2os]^3 - 
      (26*Zeta[3])/(-1 + phi) + (26*Zeta[3])/phi)), 
 eps*(m2os^2*(-(-1 + phi)^(-2) - phi^(-2)) + m2os*(2/(-1 + phi) - 2/phi) + 
    (4*I)*Pi + 2*G[{0}, phi] + 2*G[{1}, phi] - 4*Log[m2os]) + 
  eps^2*(-5*Pi^2 + (2*I)*Pi*G[{0}, phi] + (2*I)*Pi*G[{1}, phi] - 
    2*G[{0, 1}, phi] - 2*G[{1, 0}, phi] + 
    ((-4*I)*Pi + 2*G[{0}, phi] + 2*G[{1}, phi])*Log[m2os] - 2*Log[m2os]^2 + 
    m2os*(-4/(-1 + phi) + 4/phi - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
      (-2/(-1 + phi) + 4/phi)*G[{0}, phi] + (-4/(-1 + phi) + 2/phi)*
       G[{1}, phi] + (6/(-1 + phi) - 6/phi)*Log[m2os]) + 
    m2os^2*(-(-1 + phi)^(-2) - phi^(-2) + (I*Pi)/(-1 + phi)^2 - 
      ((4*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((4*I)*Pi)/phi + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + 2/phi^2 + 2/phi)*G[{0}, phi] + 
      (2/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1}, phi] + 
      (-3/(-1 + phi)^2 + 4/(-1 + phi) - 3/phi^2 - 4/phi)*Log[m2os])) + 
  eps^3*(((-11*I)/3)*Pi^3 - 2*Pi^2*G[{0}, phi] - 2*Pi^2*G[{1}, phi] - 
    (2*I)*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 0}, phi] - 2*G[{0, 0, 0}, phi] + 
    2*G[{0, 0, 1}, phi] + 2*G[{0, 1, 0}, phi] + 2*G[{1, 0, 1}, phi] + 
    2*G[{1, 1, 0}, phi] - 2*G[{1, 1, 1}, phi] + 
    (3*Pi^2 + (2*I)*Pi*G[{0}, phi] + (2*I)*Pi*G[{1}, phi] - 
      2*G[{0, 1}, phi] - 2*G[{1, 0}, phi])*Log[m2os] + 
    ((-2*I)*Pi + G[{0}, phi] + G[{1}, phi])*Log[m2os]^2 - (2*Log[m2os]^3)/3 + 
    m2os*(-4/(-1 + phi) + 4/phi - ((8*I)*Pi)/(-1 + phi) + ((8*I)*Pi)/phi + 
      (4*Pi^2)/(-1 + phi) - (4*Pi^2)/phi + 
      (((-2*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*G[{0}, phi] + 
      (((-4*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*G[{1}, phi] - 
      (2*G[{0, 0}, phi])/phi + (2/(-1 + phi) - 2/phi)*G[{0, 1}, phi] + 
      (2/(-1 + phi) - 2/phi)*G[{1, 0}, phi] + (2*G[{1, 1}, phi])/(-1 + phi) + 
      (((6*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi + (-2/(-1 + phi) + 4/phi)*
         G[{0}, phi] + (-4/(-1 + phi) + 2/phi)*G[{1}, phi])*Log[m2os] + 
      (3/(-1 + phi) - 3/phi)*Log[m2os]^2) + 
    m2os^2*(7/(2*(-1 + phi)^2) - 7/(-1 + phi) + 7/(2*phi^2) + 7/phi + 
      ((2*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + 
      ((6*I)*Pi)/phi - (2*Pi^2)/(-1 + phi)^2 + (5*Pi^2)/(-1 + phi) - 
      (2*Pi^2)/phi^2 - (5*Pi^2)/phi + ((-1 + phi)^(-2) - 3/(-1 + phi) + 
        3/phi^2 + 3/phi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
        ((2*I)*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{0}, phi] + 
      (3/(-1 + phi)^2 - 3/(-1 + phi) + phi^(-2) + 3/phi + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi)*G[{1}, phi] - G[{0, 0}, phi]/phi^2 + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 0}, phi] - 
      G[{1, 1}, phi]/(-1 + phi)^2 + (-4/(-1 + phi)^2 + 6/(-1 + phi) - 
        4/phi^2 - 6/phi - ((3*I)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi^2 - ((4*I)*Pi)/phi + ((-1 + phi)^(-2) - 2/(-1 + phi) + 
          2/phi^2 + 2/phi)*G[{0}, phi] + (2/(-1 + phi)^2 - 2/(-1 + phi) + 
          phi^(-2) + 2/phi)*G[{1}, phi])*Log[m2os] + 
      (-3/(2*(-1 + phi)^2) + 2/(-1 + phi) - 3/(2*phi^2) - 2/phi)*
       Log[m2os]^2) + 2*Zeta[3]) + 
  eps^4*((31*Pi^4)/15 + Pi^2*G[{0, 0}, phi] + 2*Pi^2*G[{0, 1}, phi] + 
    2*Pi^2*G[{1, 0}, phi] + Pi^2*G[{1, 1}, phi] - 
    (2*I)*Pi*G[{0, 0, 0}, phi] + (2*I)*Pi*G[{0, 0, 1}, phi] + 
    (2*I)*Pi*G[{0, 1, 0}, phi] + (2*I)*Pi*G[{1, 0, 1}, phi] + 
    (2*I)*Pi*G[{1, 1, 0}, phi] - (2*I)*Pi*G[{1, 1, 1}, phi] + 
    4*G[{0, 0, 0, 0}, phi] - 2*G[{0, 0, 0, 1}, phi] - 
    2*G[{0, 0, 1, 0}, phi] - 2*G[{0, 1, 0, 1}, phi] - 
    2*G[{0, 1, 1, 0}, phi] + 2*G[{0, 1, 1, 1}, phi] + 
    2*G[{1, 0, 0, 0}, phi] - 2*G[{1, 0, 0, 1}, phi] - 
    2*G[{1, 0, 1, 0}, phi] - 2*G[{1, 1, 0, 1}, phi] - 
    2*G[{1, 1, 1, 0}, phi] + 4*G[{1, 1, 1, 1}, phi] + 
    ((3*Pi^2)/2 + I*Pi*G[{0}, phi] + I*Pi*G[{1}, phi] - G[{0, 1}, phi] - 
      G[{1, 0}, phi])*Log[m2os]^2 + (((-2*I)/3)*Pi + G[{0}, phi]/3 + 
      G[{1}, phi]/3)*Log[m2os]^3 - Log[m2os]^4/6 + 
    G[{0}, phi]*(((-4*I)/3)*Pi^3 - 2*Zeta[3]) + 
    G[{1}, phi]*(((-4*I)/3)*Pi^3 - 2*Zeta[3]) + (2*I)*Pi*Zeta[3] + 
    Log[m2os]*(((5*I)/3)*Pi^3 - 2*Pi^2*G[{0}, phi] - 2*Pi^2*G[{1}, phi] - 
      (2*I)*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 0}, phi] - 
      2*G[{0, 0, 0}, phi] + 2*G[{0, 0, 1}, phi] + 2*G[{0, 1, 0}, phi] + 
      2*G[{1, 0, 1}, phi] + 2*G[{1, 1, 0}, phi] - 2*G[{1, 1, 1}, phi] + 
      2*Zeta[3]) + m2os*(-4/(-1 + phi) + 4/phi - ((8*I)*Pi)/(-1 + phi) + 
      ((8*I)*Pi)/phi + (8*Pi^2)/(-1 + phi) - (8*Pi^2)/phi + 
      (((10*I)/3)*Pi^3)/(-1 + phi) - (((10*I)/3)*Pi^3)/phi + 
      ((2*Pi^2)/(-1 + phi) - (3*Pi^2)/phi)*G[{0}, phi] + 
      ((3*Pi^2)/(-1 + phi) - (2*Pi^2)/phi)*G[{1}, phi] - 
      ((2*I)*Pi*G[{0, 0}, phi])/phi + (((2*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + (((2*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{1, 0}, phi] + ((2*I)*Pi*G[{1, 1}, phi])/
       (-1 + phi) + (2*G[{0, 0, 0}, phi])/(-1 + phi) + 
      (-2/(-1 + phi) + 2/phi)*G[{0, 0, 1}, phi] + (-2/(-1 + phi) + 2/phi)*
       G[{0, 1, 0}, phi] + (-2/(-1 + phi) + 2/phi)*G[{1, 0, 1}, phi] + 
      (-2/(-1 + phi) + 2/phi)*G[{1, 1, 0}, phi] - (2*G[{1, 1, 1}, phi])/phi + 
      ((-4*Pi^2)/(-1 + phi) + (4*Pi^2)/phi + (((-2*I)*Pi)/(-1 + phi) + 
          ((4*I)*Pi)/phi)*G[{0}, phi] + (((-4*I)*Pi)/(-1 + phi) + 
          ((2*I)*Pi)/phi)*G[{1}, phi] - (2*G[{0, 0}, phi])/phi + 
        (2/(-1 + phi) - 2/phi)*G[{0, 1}, phi] + (2/(-1 + phi) - 2/phi)*
         G[{1, 0}, phi] + (2*G[{1, 1}, phi])/(-1 + phi))*Log[m2os] + 
      (((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi + (-(-1 + phi)^(-1) + 2/phi)*
         G[{0}, phi] + (-2/(-1 + phi) + phi^(-1))*G[{1}, phi])*Log[m2os]^2 + 
      ((-1 + phi)^(-1) - phi^(-1))*Log[m2os]^3 - (2*Zeta[3])/(-1 + phi) + 
      (2*Zeta[3])/phi) + m2os^2*(15/(4*(-1 + phi)^2) - 15/(2*(-1 + phi)) + 
      15/(4*phi^2) + 15/(2*phi) + ((7*I)*Pi)/(-1 + phi)^2 - 
      ((14*I)*Pi)/(-1 + phi) + ((7*I)*Pi)/phi^2 + ((14*I)*Pi)/phi - 
      (7*Pi^2)/(2*(-1 + phi)^2) + (8*Pi^2)/(-1 + phi) - (7*Pi^2)/(2*phi^2) - 
      (8*Pi^2)/phi - (((5*I)/3)*Pi^3)/(-1 + phi)^2 + 
      (((11*I)/3)*Pi^3)/(-1 + phi) - (((5*I)/3)*Pi^3)/phi^2 - 
      (((11*I)/3)*Pi^3)/phi + ((I*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        ((3*I)*Pi)/phi^2 + ((3*I)*Pi)/phi - Pi^2/(-1 + phi)^2 + 
        (2*Pi^2)/(-1 + phi) - (3*Pi^2)/(2*phi^2) - (2*Pi^2)/phi)*
       G[{0}, phi] + (((3*I)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 + ((3*I)*Pi)/phi - (3*Pi^2)/(2*(-1 + phi)^2) + 
        (2*Pi^2)/(-1 + phi) - Pi^2/phi^2 - (2*Pi^2)/phi)*G[{1}, phi] + 
      ((-1 + phi)^(-1) - 2/phi^2 - phi^(-1) - (I*Pi)/phi^2)*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi - 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - 
        phi^(-2) - 2/phi - (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (-2/(-1 + phi)^2 + (-1 + phi)^(-1) - phi^(-1) - (I*Pi)/(-1 + phi)^2)*
       G[{1, 1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - 2/phi)*
       G[{0, 0, 0}, phi] + ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 
        2/phi)*G[{0, 0, 1}, phi] + ((-1 + phi)^(-2) - 2/(-1 + phi) + 
        phi^(-2) + 2/phi)*G[{0, 1, 0}, phi] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 0, 1}, phi] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 1, 0}, phi] + 
      (2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1, 1}, phi] + 
      (((-4*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi^2 - 
        ((6*I)*Pi)/phi + (2*Pi^2)/(-1 + phi)^2 - (3*Pi^2)/(-1 + phi) + 
        (2*Pi^2)/phi^2 + (3*Pi^2)/phi + ((-1 + phi)^(-2) - 3/(-1 + phi) + 
          3/phi^2 + 3/phi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
          ((2*I)*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{0}, phi] + 
        (3/(-1 + phi)^2 - 3/(-1 + phi) + phi^(-2) + 3/phi + 
          ((2*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
          ((2*I)*Pi)/phi)*G[{1}, phi] - G[{0, 0}, phi]/phi^2 + 
        (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1}, phi] + 
        (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 0}, phi] - 
        G[{1, 1}, phi]/(-1 + phi)^2)*Log[m2os] + 
      (-2/(-1 + phi)^2 + 3/(-1 + phi) - 2/phi^2 - 3/phi - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((2*I)*Pi)/phi + 
        (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + phi^(-2) + phi^(-1))*
         G[{0}, phi] + ((-1 + phi)^(-2) - (-1 + phi)^(-1) + 1/(2*phi^2) + 
          phi^(-1))*G[{1}, phi])*Log[m2os]^2 + 
      (-1/(2*(-1 + phi)^2) + 2/(3*(-1 + phi)) - 1/(2*phi^2) - 2/(3*phi))*
       Log[m2os]^3 + Zeta[3]/(-1 + phi)^2 - (2*Zeta[3])/(-1 + phi) + 
      Zeta[3]/phi^2 + (2*Zeta[3])/phi)), 
 eps^2*((3*Pi^2)/4 - (I/2)*Pi*G[{0}, phi] - I*Pi*G[{1}, phi] - 
    G[{0, 1}, phi]/2 - G[{1, 0}, phi]/2 - G[{1, 1}, phi]/2 + 
    (((3*I)/2)*Pi + G[{0}, phi]/2 + G[{1}, phi])*Log[m2os] - 
    (3*Log[m2os]^2)/4 + m2os*(1/(2*phi) - (I*Pi)/(-1 + phi) + (I*Pi)/phi + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{0}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-1) - phi^(-1))*Log[m2os]) + 
    m2os^2*(-1/(4*(-1 + phi)^2) - 1/(8*phi^2) + ((I/2)*Pi)/(-1 + phi)^2 - 
      (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 
        1/(2*phi))*G[{1}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*Log[m2os])) + 
  eps^3*(((2*I)/3)*Pi^3 + (11*Pi^2*G[{0}, phi])/12 - (Pi^2*G[{1}, phi])/4 - 
    (I/2)*Pi*G[{0, 0}, phi] + (2*I)*Pi*G[{1, 1}, phi] - G[{0, 0, 1}, phi]/2 - 
    G[{0, 1, 0}, phi]/2 + (3*G[{0, 1, 1}, phi])/2 - G[{1, 0, 0}, phi]/2 + 
    (3*G[{1, 0, 1}, phi])/2 + (3*G[{1, 1, 0}, phi])/2 + 
    (3*G[{1, 1, 1}, phi])/2 + ((-2*Pi^2)/3 + (I/2)*Pi*G[{0}, phi] - 
      (2*I)*Pi*G[{1}, phi] + G[{0, 0}, phi]/2 - G[{0, 1}, phi] - 
      G[{1, 0}, phi] - 3*G[{1, 1}, phi])*Log[m2os] + 
    (((3*I)/4)*Pi + G[{0}, phi]/4 + 2*G[{1}, phi])*Log[m2os]^2 - 
    (3*Log[m2os]^3)/4 + m2os*(-3/(-1 + phi) - 1/(2*phi) - 
      ((3*I)*Pi)/(-1 + phi) - (I*Pi)/phi + (5*Pi^2)/(4*(-1 + phi)) + 
      Pi^2/(4*phi) + (-(-1 + phi)^(-1) - (I*Pi)/(-1 + phi))*G[{0}, phi] + 
      (-2/(-1 + phi) - 2/phi - ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{0, 1}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 0}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 1}, phi] + 
      (3/(-1 + phi) + 2/phi + (I*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
        G[{0}, phi]/phi + (-(-1 + phi)^(-1) + 3/phi)*G[{1}, phi])*Log[m2os] + 
      (1/(2*(-1 + phi)) - 2/phi)*Log[m2os]^2) + 
    m2os^2*(5/(8*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 23/(16*phi^2) + 
      5/(2*phi) + (((5*I)/4)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
      (((3*I)/4)*Pi)/phi^2 + ((3*I)*Pi)/phi - (5*Pi^2)/(8*(-1 + phi)^2) + 
      (5*Pi^2)/(4*(-1 + phi)) + Pi^2/(8*phi^2) - (5*Pi^2)/(4*phi) + 
      (1/(2*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(4*phi^2) + 3/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0}, phi] + (5/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 1/(4*phi^2) + 
        3/(2*phi) - (I*Pi)/phi^2)*G[{1}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0, 0}, phi] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        3/(4*phi^2) - 1/(2*phi))*G[{0, 1}, phi] + 
      (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 3/(4*phi^2) - 1/(2*phi))*
       G[{1, 0}, phi] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        3/(4*phi^2) - 1/(2*phi))*G[{1, 1}, phi] + 
      (-7/(4*(-1 + phi)^2) + 3/(-1 + phi) - phi^(-2) - 3/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + (I*Pi)/phi^2 - 
        (I*Pi)/phi + G[{0}, phi]/(2*phi^2) + 
        (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 3/(2*phi^2) + phi^(-1))*
         G[{1}, phi])*Log[m2os] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        phi^(-2) - 1/(2*phi))*Log[m2os]^2) + 3*Zeta[3]) + 
  eps^4*((31*Pi^4)/720 + (Pi^2*G[{0, 0}, phi])/12 - 
    (5*Pi^2*G[{0, 1}, phi])/4 - (13*Pi^2*G[{1, 0}, phi])/12 + 
    (Pi^2*G[{1, 1}, phi])/12 - ((3*I)/2)*Pi*G[{0, 0, 0}, phi] + 
    I*Pi*G[{0, 0, 1}, phi] + I*Pi*G[{0, 1, 0}, phi] + 
    I*Pi*G[{1, 0, 1}, phi] + I*Pi*G[{1, 1, 0}, phi] - 
    (4*I)*Pi*G[{1, 1, 1}, phi] - 3*G[{0, 0, 0, 0}, phi] + 
    (3*G[{0, 0, 0, 1}, phi])/2 + (3*G[{0, 0, 1, 0}, phi])/2 + 
    G[{0, 0, 1, 1}, phi]/2 + G[{0, 1, 0, 0}, phi]/2 + 
    (3*G[{0, 1, 0, 1}, phi])/2 + (3*G[{0, 1, 1, 0}, phi])/2 - 
    (9*G[{0, 1, 1, 1}, phi])/2 - G[{1, 0, 0, 0}, phi]/2 + 
    (3*G[{1, 0, 0, 1}, phi])/2 + (3*G[{1, 0, 1, 0}, phi])/2 - 
    (7*G[{1, 0, 1, 1}, phi])/2 + (3*G[{1, 1, 0, 0}, phi])/2 - 
    (7*G[{1, 1, 0, 1}, phi])/2 - (7*G[{1, 1, 1, 0}, phi])/2 - 
    (7*G[{1, 1, 1, 1}, phi])/2 + ((-7*Pi^2)/12 + (I/4)*Pi*G[{0}, phi] - 
      I*Pi*G[{1}, phi] + G[{0, 0}, phi]/4 - G[{0, 1}, phi]/2 - 
      G[{1, 0}, phi]/2 - (9*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    ((I/4)*Pi + G[{0}, phi]/12 + (5*G[{1}, phi])/3)*Log[m2os]^3 - 
    (7*Log[m2os]^4)/16 + G[{1}, phi]*(((-5*I)/6)*Pi^3 - 6*Zeta[3]) - 
    I*Pi*Zeta[3] - G[{0}, phi]*Zeta[3] + 
    Log[m2os]*((I/3)*Pi^3 + (2*Pi^2*G[{0}, phi])/3 + Pi^2*G[{1}, phi] + 
      (I/2)*Pi*G[{0, 0}, phi] - I*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 0}, phi] + 
      (3*I)*Pi*G[{1, 1}, phi] + (3*G[{0, 0, 0}, phi])/2 - 
      2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] + 3*G[{0, 1, 1}, phi] - 
      G[{1, 0, 0}, phi] + 2*G[{1, 0, 1}, phi] + 2*G[{1, 1, 0}, phi] + 
      7*G[{1, 1, 1}, phi] + 7*Zeta[3]) + 
    m2os^2*(43/(16*(-1 + phi)^2) - 55/(8*(-1 + phi)) - 95/(32*phi^2) + 
      55/(8*phi) + (((25*I)/8)*Pi)/(-1 + phi)^2 - (((45*I)/4)*Pi)/
       (-1 + phi) - ((I/4)*Pi)/phi^2 + (((45*I)/4)*Pi)/phi - 
      (11*Pi^2)/(6*(-1 + phi)^2) + (25*Pi^2)/(4*(-1 + phi)) - 
      (25*Pi^2)/(24*phi^2) - (25*Pi^2)/(4*phi) - ((I/4)*Pi^3)/(-1 + phi)^2 + 
      ((I/2)*Pi^3)/(-1 + phi) + (((5*I)/12)*Pi^3)/phi^2 - ((I/2)*Pi^3)/phi + 
      (3/(8*(-1 + phi)^2) - 15/(4*(-1 + phi)) - 1/(8*phi^2) + 15/(4*phi) + 
        (I*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + (((9*I)/4)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi - (3*Pi^2)/(8*(-1 + phi)^2) + 
        (3*Pi^2)/(4*(-1 + phi)) + (13*Pi^2)/(24*phi^2) - (3*Pi^2)/(4*phi))*
       G[{0}, phi] + (3/(2*(-1 + phi)^2) - 5/(2*(-1 + phi)) - 3/phi^2 + 
        5/(2*phi) + (((3*I)/4)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) - 
        (((5*I)/4)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi + 
        (5*Pi^2)/(24*(-1 + phi)^2) - (5*Pi^2)/(12*(-1 + phi)) - 
        Pi^2/(24*phi^2) + (5*Pi^2)/(12*phi))*G[{1}, phi] + 
      (1/(2*(-1 + phi)^2) - 3/(-1 + phi) + 7/(4*phi^2) + 3/phi + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0, 0}, phi] + (-1/(2*(-1 + phi)^2) - phi^(-2) - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{0, 1}, phi] + (-1/(2*(-1 + phi)^2) - phi^(-2) - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1, 0}, phi] + (-5/(4*(-1 + phi)^2) + 
        3/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi) + ((2*I)*Pi)/phi^2)*
       G[{1, 1}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{0, 0, 0}, phi] + 
      (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 3/(4*phi^2) - 1/(2*phi))*
       G[{0, 0, 1}, phi] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        3/(4*phi^2) - 1/(2*phi))*G[{0, 1, 0}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 7/(4*phi^2) + 1/(2*phi))*
       G[{0, 1, 1}, phi] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        3/(4*phi^2) - 1/(2*phi))*G[{1, 0, 0}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 7/(4*phi^2) + 1/(2*phi))*
       G[{1, 0, 1}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        7/(4*phi^2) + 1/(2*phi))*G[{1, 1, 0}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 7/(4*phi^2) + 1/(2*phi))*
       G[{1, 1, 1}, phi] + (-15/(8*(-1 + phi)^2) + 25/(4*(-1 + phi)) + 
        25/(8*phi^2) - 25/(4*phi) - (((7*I)/4)*Pi)/(-1 + phi)^2 + 
        (((15*I)/2)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - (((15*I)/2)*Pi)/phi + 
        Pi^2/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) - Pi^2/(2*phi^2) + 
        Pi^2/(3*phi) + (3/(-1 + phi) - 3/(4*phi^2) - 3/phi + 
          ((I/2)*Pi)/phi^2)*G[{0}, phi] + (7/(4*(-1 + phi)^2) - 
          3/(2*(-1 + phi)) + 7/(4*phi^2) + 3/(2*phi) + 
          ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/
           phi^2 + (I*Pi)/phi)*G[{1}, phi] + G[{0, 0}, phi]/(2*phi^2) - 
        G[{0, 1}, phi]/phi^2 - G[{1, 0}, phi]/phi^2 + 
        (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 7/(2*phi^2) - phi^(-1))*
         G[{1, 1}, phi])*Log[m2os] + (-7/(8*(-1 + phi)^2) - 
        3/(4*(-1 + phi)) - 1/(2*phi^2) + 3/(4*phi) - 
        ((I/4)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 - 
        ((I/2)*Pi)/phi + G[{0}, phi]/(4*phi^2) + 
        (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 9/(4*phi^2) + 1/(2*phi))*
         G[{1}, phi])*Log[m2os]^2 + (-1/(12*(-1 + phi)^2) + 
        1/(6*(-1 + phi)) - 5/(6*phi^2) - 1/(6*phi))*Log[m2os]^3 + 
      (3*Zeta[3])/phi^2) + m2os*(-9/(-1 + phi) + 1/(2*phi) - 
      ((9*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi + (23*Pi^2)/(6*(-1 + phi)) - 
      Pi^2/phi + ((I/2)*Pi^3)/(-1 + phi) + (((5*I)/6)*Pi^3)/phi + 
      (-(-1 + phi)^(-1) + 3/phi - ((2*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi + 
        (3*Pi^2)/(4*(-1 + phi)) + (13*Pi^2)/(12*phi))*G[{0}, phi] + 
      (-2/(-1 + phi) + 2/phi - (I*Pi)/(-1 + phi) + (I*Pi)/phi - 
        (5*Pi^2)/(12*(-1 + phi)) - Pi^2/(12*phi))*G[{1}, phi] + 
      (-(-1 + phi)^(-1) + 2/phi - (I*Pi)/(-1 + phi))*G[{0, 0}, phi] + 
      ((-1 + phi)^(-1) + phi^(-1) + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*
       G[{0, 1}, phi] + ((-1 + phi)^(-1) + phi^(-1) + (I*Pi)/(-1 + phi) - 
        (I*Pi)/phi)*G[{1, 0}, phi] + (2/(-1 + phi) + 4/phi + ((4*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0, 0}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{0, 0, 1}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{0, 1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 7/(2*phi))*G[{0, 1, 1}, phi] + 
      (1/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 0, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 7/(2*phi))*G[{1, 0, 1}, phi] + 
      (-1/(2*(-1 + phi)) + 7/(2*phi))*G[{1, 1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 7/(2*phi))*G[{1, 1, 1}, phi] + 
      (3/(-1 + phi) - 5/phi + ((3*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi - 
        Pi^2/(3*(-1 + phi)) - Pi^2/phi + (-3/phi + (I*Pi)/phi)*G[{0}, phi] + 
        (-3/(-1 + phi) - 5/phi - (I*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
         G[{1}, phi] + G[{0, 0}, phi]/phi - (2*G[{0, 1}, phi])/phi - 
        (2*G[{1, 0}, phi])/phi + ((-1 + phi)^(-1) - 7/phi)*G[{1, 1}, phi])*
       Log[m2os] + (3/(2*(-1 + phi)) + 4/phi + ((I/2)*Pi)/(-1 + phi) + 
        (I*Pi)/phi + G[{0}, phi]/(2*phi) + (-1/(2*(-1 + phi)) + 9/(2*phi))*
         G[{1}, phi])*Log[m2os]^2 + (1/(6*(-1 + phi)) - 5/(3*phi))*
       Log[m2os]^3 + (6*Zeta[3])/phi)), 
 eps^2*((3*Pi^2)/4 - I*Pi*G[{0}, phi] - (I/2)*Pi*G[{1}, phi] - 
    G[{0, 0}, phi]/2 - G[{0, 1}, phi]/2 - G[{1, 0}, phi]/2 + 
    (((3*I)/2)*Pi + G[{0}, phi] + G[{1}, phi]/2)*Log[m2os] - 
    (3*Log[m2os]^2)/4 + m2os*(-1/(2*(-1 + phi)) - (I*Pi)/(-1 + phi) + 
      (I*Pi)/phi + (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{0}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-1) - phi^(-1))*Log[m2os]) + 
    m2os^2*(-1/(8*(-1 + phi)^2) - 1/(4*phi^2) + ((I/2)*Pi)/(-1 + phi)^2 - 
      (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 
        1/(2*phi))*G[{1}, phi] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*Log[m2os])) + 
  eps^3*(((2*I)/3)*Pi^3 - (Pi^2*G[{0}, phi])/4 + (11*Pi^2*G[{1}, phi])/12 + 
    (2*I)*Pi*G[{0, 0}, phi] - (I/2)*Pi*G[{1, 1}, phi] + 
    (3*G[{0, 0, 0}, phi])/2 + (3*G[{0, 0, 1}, phi])/2 + 
    (3*G[{0, 1, 0}, phi])/2 - G[{0, 1, 1}, phi]/2 + (3*G[{1, 0, 0}, phi])/2 - 
    G[{1, 0, 1}, phi]/2 - G[{1, 1, 0}, phi]/2 + 
    ((-2*Pi^2)/3 - (2*I)*Pi*G[{0}, phi] + (I/2)*Pi*G[{1}, phi] - 
      3*G[{0, 0}, phi] - G[{0, 1}, phi] - G[{1, 0}, phi] + G[{1, 1}, phi]/2)*
     Log[m2os] + (((3*I)/4)*Pi + 2*G[{0}, phi] + G[{1}, phi]/4)*Log[m2os]^2 - 
    (3*Log[m2os]^3)/4 + m2os*(1/(2*(-1 + phi)) + 3/phi + (I*Pi)/(-1 + phi) + 
      ((3*I)*Pi)/phi - Pi^2/(4*(-1 + phi)) - (5*Pi^2)/(4*phi) + 
      (2/(-1 + phi) + 2/phi + ((2*I)*Pi)/(-1 + phi))*G[{0}, phi] + 
      (phi^(-1) + (I*Pi)/phi)*G[{1}, phi] + (3/(2*(-1 + phi)) - 1/(2*phi))*
       G[{0, 0}, phi] + (3/(2*(-1 + phi)) - 1/(2*phi))*G[{0, 1}, phi] + 
      (3/(2*(-1 + phi)) - 1/(2*phi))*G[{1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{1, 1}, phi] + 
      (-2/(-1 + phi) - 3/phi - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi + 
        (-3/(-1 + phi) + phi^(-1))*G[{0}, phi] - G[{1}, phi]/(-1 + phi))*
       Log[m2os] + (2/(-1 + phi) - 1/(2*phi))*Log[m2os]^2) + 
    m2os^2*(23/(16*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 5/(8*phi^2) + 
      5/(2*phi) + (((3*I)/4)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
      (((5*I)/4)*Pi)/phi^2 + ((3*I)*Pi)/phi + Pi^2/(8*(-1 + phi)^2) + 
      (5*Pi^2)/(4*(-1 + phi)) - (5*Pi^2)/(8*phi^2) - (5*Pi^2)/(4*phi) + 
      (1/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 5/(4*phi^2) + 3/(2*phi) - 
        (I*Pi)/(-1 + phi)^2)*G[{0}, phi] + 
      (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 1/(2*phi^2) + 3/(2*phi) - 
        (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1}, phi] + 
      (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 1/(2*phi))*
       G[{0, 0}, phi] + (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        1/(4*phi^2) - 1/(2*phi))*G[{0, 1}, phi] + 
      (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 1/(2*phi))*
       G[{1, 0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{1, 1}, phi] + 
      (-(-1 + phi)^(-2) + 3/(-1 + phi) - 7/(4*phi^2) - 3/phi + 
        (I*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi + (3/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + 
          phi^(-1))*G[{0}, phi] + G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os] + 
      (-(-1 + phi)^(-2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 1/(2*phi))*
       Log[m2os]^2) + 3*Zeta[3]) + 
  eps^4*((13*Pi^4)/144 + (Pi^2*G[{0, 0}, phi])/12 - 
    (13*Pi^2*G[{0, 1}, phi])/12 - (5*Pi^2*G[{1, 0}, phi])/4 + 
    (Pi^2*G[{1, 1}, phi])/12 - (4*I)*Pi*G[{0, 0, 0}, phi] + 
    I*Pi*G[{0, 0, 1}, phi] + I*Pi*G[{0, 1, 0}, phi] + 
    I*Pi*G[{1, 0, 1}, phi] + I*Pi*G[{1, 1, 0}, phi] - 
    ((3*I)/2)*Pi*G[{1, 1, 1}, phi] - (7*G[{0, 0, 0, 0}, phi])/2 - 
    (7*G[{0, 0, 0, 1}, phi])/2 - (7*G[{0, 0, 1, 0}, phi])/2 + 
    (3*G[{0, 0, 1, 1}, phi])/2 - (7*G[{0, 1, 0, 0}, phi])/2 + 
    (3*G[{0, 1, 0, 1}, phi])/2 + (3*G[{0, 1, 1, 0}, phi])/2 - 
    G[{0, 1, 1, 1}, phi]/2 - (9*G[{1, 0, 0, 0}, phi])/2 + 
    (3*G[{1, 0, 0, 1}, phi])/2 + (3*G[{1, 0, 1, 0}, phi])/2 + 
    G[{1, 0, 1, 1}, phi]/2 + G[{1, 1, 0, 0}, phi]/2 + 
    (3*G[{1, 1, 0, 1}, phi])/2 + (3*G[{1, 1, 1, 0}, phi])/2 - 
    3*G[{1, 1, 1, 1}, phi] + ((-7*Pi^2)/12 - I*Pi*G[{0}, phi] + 
      (I/4)*Pi*G[{1}, phi] - (9*G[{0, 0}, phi])/2 - G[{0, 1}, phi]/2 - 
      G[{1, 0}, phi]/2 + G[{1, 1}, phi]/4)*Log[m2os]^2 + 
    ((I/4)*Pi + (5*G[{0}, phi])/3 + G[{1}, phi]/12)*Log[m2os]^3 - 
    (7*Log[m2os]^4)/16 + G[{0}, phi]*(((-5*I)/6)*Pi^3 - 6*Zeta[3]) - 
    I*Pi*Zeta[3] - G[{1}, phi]*Zeta[3] + 
    Log[m2os]*((I/3)*Pi^3 + Pi^2*G[{0}, phi] + (2*Pi^2*G[{1}, phi])/3 + 
      (3*I)*Pi*G[{0, 0}, phi] - I*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 0}, phi] + 
      (I/2)*Pi*G[{1, 1}, phi] + 7*G[{0, 0, 0}, phi] + 2*G[{0, 0, 1}, phi] + 
      2*G[{0, 1, 0}, phi] - G[{0, 1, 1}, phi] + 3*G[{1, 0, 0}, phi] - 
      2*G[{1, 0, 1}, phi] - 2*G[{1, 1, 0}, phi] + (3*G[{1, 1, 1}, phi])/2 + 
      7*Zeta[3]) + m2os^2*(-95/(32*(-1 + phi)^2) - 55/(8*(-1 + phi)) + 
      43/(16*phi^2) + 55/(8*phi) - ((I/4)*Pi)/(-1 + phi)^2 - 
      (((45*I)/4)*Pi)/(-1 + phi) + (((25*I)/8)*Pi)/phi^2 + 
      (((45*I)/4)*Pi)/phi - (25*Pi^2)/(24*(-1 + phi)^2) + 
      (25*Pi^2)/(4*(-1 + phi)) - (11*Pi^2)/(6*phi^2) - (25*Pi^2)/(4*phi) + 
      (((5*I)/12)*Pi^3)/(-1 + phi)^2 + ((I/2)*Pi^3)/(-1 + phi) - 
      ((I/4)*Pi^3)/phi^2 - ((I/2)*Pi^3)/phi + 
      (-3/(-1 + phi)^2 - 5/(2*(-1 + phi)) + 3/(2*phi^2) + 5/(2*phi) - 
        (((5*I)/4)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) + 
        (((3*I)/4)*Pi)/phi^2 + (((3*I)/2)*Pi)/phi - Pi^2/(24*(-1 + phi)^2) - 
        (5*Pi^2)/(12*(-1 + phi)) + (5*Pi^2)/(24*phi^2) + (5*Pi^2)/(12*phi))*
       G[{0}, phi] + (-1/(8*(-1 + phi)^2) - 15/(4*(-1 + phi)) + 3/(8*phi^2) + 
        15/(4*phi) + (((9*I)/4)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 + ((6*I)*Pi)/phi + (13*Pi^2)/(24*(-1 + phi)^2) + 
        (3*Pi^2)/(4*(-1 + phi)) - (3*Pi^2)/(8*phi^2) - (3*Pi^2)/(4*phi))*
       G[{1}, phi] + (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 5/(4*phi^2) - 
        3/(2*phi) + ((2*I)*Pi)/(-1 + phi)^2)*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-2) - 1/(2*phi^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{0, 1}, phi] + 
      (-(-1 + phi)^(-2) - 1/(2*phi^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{1, 0}, phi] + 
      (7/(4*(-1 + phi)^2) - 3/(-1 + phi) + 1/(2*phi^2) + 3/phi - 
        (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1, 1}, phi] + 
      (7/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0, 0, 0}, phi] + (7/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{0, 0, 1}, phi] + 
      (7/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{0, 1, 0}, phi] + (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        1/(4*phi^2) - 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (7/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
       G[{1, 0, 0}, phi] + (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        1/(4*phi^2) - 1/(2*phi))*G[{1, 0, 1}, phi] + 
      (-3/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 1/(2*phi))*
       G[{1, 1, 0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{1, 1, 1}, phi] + 
      (25/(8*(-1 + phi)^2) + 25/(4*(-1 + phi)) - 15/(8*phi^2) - 25/(4*phi) - 
        (I*Pi)/(-1 + phi)^2 + (((15*I)/2)*Pi)/(-1 + phi) - 
        (((7*I)/4)*Pi)/phi^2 - (((15*I)/2)*Pi)/phi - Pi^2/(2*(-1 + phi)^2) - 
        Pi^2/(3*(-1 + phi)) + Pi^2/(6*phi^2) + Pi^2/(3*phi) + 
        (7/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 7/(4*phi^2) + 3/(2*phi) - 
          (((3*I)/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + 
          ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{0}, phi] + 
        (-3/(4*(-1 + phi)^2) + 3/(-1 + phi) - 3/phi + 
          ((I/2)*Pi)/(-1 + phi)^2)*G[{1}, phi] + 
        (-7/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
         G[{0, 0}, phi] - G[{0, 1}, phi]/(-1 + phi)^2 - 
        G[{1, 0}, phi]/(-1 + phi)^2 + G[{1, 1}, phi]/(2*(-1 + phi)^2))*
       Log[m2os] + (-1/(2*(-1 + phi)^2) - 3/(4*(-1 + phi)) - 7/(8*phi^2) + 
        3/(4*phi) + ((I/2)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/(-1 + phi) - 
        ((I/4)*Pi)/phi^2 - ((I/2)*Pi)/phi + (9/(4*(-1 + phi)^2) - 
          1/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*G[{0}, phi] + 
        G[{1}, phi]/(4*(-1 + phi)^2))*Log[m2os]^2 + 
      (-5/(6*(-1 + phi)^2) + 1/(6*(-1 + phi)) - 1/(12*phi^2) - 1/(6*phi))*
       Log[m2os]^3 + (3*Zeta[3])/(-1 + phi)^2) + 
    m2os*(-1/(2*(-1 + phi)) + 9/phi - ((4*I)*Pi)/(-1 + phi) + 
      ((9*I)*Pi)/phi + Pi^2/(-1 + phi) - (23*Pi^2)/(6*phi) - 
      (((5*I)/6)*Pi^3)/(-1 + phi) - ((I/2)*Pi^3)/phi + 
      (-2/(-1 + phi) + 2/phi - (I*Pi)/(-1 + phi) + (I*Pi)/phi + 
        Pi^2/(12*(-1 + phi)) + (5*Pi^2)/(12*phi))*G[{0}, phi] + 
      (-3/(-1 + phi) + phi^(-1) - ((3*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi - 
        (13*Pi^2)/(12*(-1 + phi)) - (3*Pi^2)/(4*phi))*G[{1}, phi] + 
      (-4/(-1 + phi) - 2/phi - ((4*I)*Pi)/(-1 + phi))*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-1) - phi^(-1) + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*
       G[{0, 1}, phi] + (-(-1 + phi)^(-1) - phi^(-1) + (I*Pi)/(-1 + phi) - 
        (I*Pi)/phi)*G[{1, 0}, phi] + (-2/(-1 + phi) + phi^(-1) + (I*Pi)/phi)*
       G[{1, 1}, phi] + (-7/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0, 0}, phi] + 
      (-7/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 0, 1}, phi] + 
      (-7/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 1, 0}, phi] + 
      (3/(2*(-1 + phi)) - 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (-7/(2*(-1 + phi)) + 1/(2*phi))*G[{1, 0, 0}, phi] + 
      (3/(2*(-1 + phi)) - 1/(2*phi))*G[{1, 0, 1}, phi] + 
      (3/(2*(-1 + phi)) - 1/(2*phi))*G[{1, 1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{1, 1, 1}, phi] + 
      (5/(-1 + phi) - 3/phi + ((4*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi + 
        Pi^2/(-1 + phi) + Pi^2/(3*phi) + (5/(-1 + phi) + 3/phi + 
          ((3*I)*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{0}, phi] + 
        (3/(-1 + phi) - (I*Pi)/(-1 + phi))*G[{1}, phi] + 
        (7/(-1 + phi) - phi^(-1))*G[{0, 0}, phi] + (2*G[{0, 1}, phi])/
         (-1 + phi) + (2*G[{1, 0}, phi])/(-1 + phi) - 
        G[{1, 1}, phi]/(-1 + phi))*Log[m2os] + 
      (-4/(-1 + phi) - 3/(2*phi) - (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi + 
        (-9/(2*(-1 + phi)) + 1/(2*phi))*G[{0}, phi] - 
        G[{1}, phi]/(2*(-1 + phi)))*Log[m2os]^2 + 
      (5/(3*(-1 + phi)) - 1/(6*phi))*Log[m2os]^3 - (6*Zeta[3])/(-1 + phi))), 
 eps^2*((11*Pi^2)/3 - (4*I)*Pi*G[{0}, phi] - (4*I)*Pi*G[{1}, phi] - 
    2*G[{0, 0}, phi] - 2*G[{0, 1}, phi] - 2*G[{1, 0}, phi] - 
    2*G[{1, 1}, phi] + ((8*I)*Pi + 4*G[{0}, phi] + 4*G[{1}, phi])*Log[m2os] - 
    4*Log[m2os]^2 + m2os*(((-4*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi + 
      (-2/(-1 + phi) + 2/phi)*G[{0}, phi] + (-2/(-1 + phi) + 2/phi)*
       G[{1}, phi] + (4/(-1 + phi) - 4/phi)*Log[m2os]) + 
    m2os^2*(-(-1 + phi)^(-2) - phi^(-2) + ((2*I)*Pi)/(-1 + phi)^2 - 
      ((4*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + ((4*I)*Pi)/phi + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{0}, phi] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1}, phi] + 
      (-2/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*Log[m2os])) + 
  eps^3*(((5*I)/3)*Pi^3 + (17*Pi^2*G[{0}, phi])/6 - (Pi^2*G[{1}, phi])/2 - 
    (2*I)*Pi*G[{0, 0}, phi] + (4*I)*Pi*G[{0, 1}, phi] + 
    (4*I)*Pi*G[{1, 0}, phi] + (2*I)*Pi*G[{1, 1}, phi] - G[{0, 0, 0}, phi] + 
    3*G[{0, 0, 1}, phi] + 3*G[{0, 1, 0}, phi] + 5*G[{0, 1, 1}, phi] + 
    3*G[{1, 0, 0}, phi] + 5*G[{1, 0, 1}, phi] + 5*G[{1, 1, 0}, phi] + 
    G[{1, 1, 1}, phi] + ((-7*Pi^2)/3 - (2*I)*Pi*G[{0}, phi] - 
      (6*I)*Pi*G[{1}, phi] - 2*G[{0, 0}, phi] - 8*G[{0, 1}, phi] - 
      8*G[{1, 0}, phi] - 6*G[{1, 1}, phi])*Log[m2os] + 
    ((4*I)*Pi + 5*G[{0}, phi] + 7*G[{1}, phi])*Log[m2os]^2 - 4*Log[m2os]^3 + 
    m2os*(-14/(-1 + phi) - 4/phi - ((4*I)*Pi)/(-1 + phi) - ((12*I)*Pi)/phi - 
      (7*Pi^2)/(2*(-1 + phi)) + (47*Pi^2)/(6*phi) + 
      (2/(-1 + phi) - 6/phi + ((6*I)*Pi)/(-1 + phi) - ((12*I)*Pi)/phi)*
       G[{0}, phi] + (-6/(-1 + phi) - 6/phi + ((6*I)*Pi)/(-1 + phi) - 
        ((10*I)*Pi)/phi)*G[{1}, phi] + (3/(-1 + phi) - 7/phi)*
       G[{0, 0}, phi] + (7/(-1 + phi) - 9/phi)*G[{0, 1}, phi] + 
      (7/(-1 + phi) - 9/phi)*G[{1, 0}, phi] + (3/(-1 + phi) - 5/phi)*
       G[{1, 1}, phi] + (4/(-1 + phi) + 12/phi - ((12*I)*Pi)/(-1 + phi) + 
        ((22*I)*Pi)/phi + (-10/(-1 + phi) + 16/phi)*G[{0}, phi] + 
        (-10/(-1 + phi) + 14/phi)*G[{1}, phi])*Log[m2os] + 
      (10/(-1 + phi) - 15/phi)*Log[m2os]^2) + 
    m2os^2*(25/(4*(-1 + phi)^2) - 17/(-1 + phi) + 11/(2*phi^2) + 17/phi + 
      ((8*I)*Pi)/(-1 + phi)^2 - ((18*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi^2 + 
      ((18*I)*Pi)/phi + (7*Pi^2)/(4*(-1 + phi)^2) - (7*Pi^2)/(2*(-1 + phi)) + 
      (47*Pi^2)/(12*phi^2) + (7*Pi^2)/(2*phi) + 
      (3/(-1 + phi)^2 - 9/(-1 + phi) + 5/phi^2 + 9/phi - 
        ((3*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi^2 - 
        ((6*I)*Pi)/phi)*G[{0}, phi] + (7/(-1 + phi)^2 - 9/(-1 + phi) + 
        3/phi^2 + 9/phi - ((3*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - 
        ((5*I)*Pi)/phi^2 - ((6*I)*Pi)/phi)*G[{1}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 7/(2*phi^2) - 3/phi)*
       G[{0, 0}, phi] + (-7/(2*(-1 + phi)^2) + 7/(-1 + phi) - 9/(2*phi^2) - 
        7/phi)*G[{0, 1}, phi] + (-7/(2*(-1 + phi)^2) + 7/(-1 + phi) - 
        9/(2*phi^2) - 7/phi)*G[{1, 0}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 5/(2*phi^2) - 3/phi)*
       G[{1, 1}, phi] + (-10/(-1 + phi)^2 + 18/(-1 + phi) - 8/phi^2 - 
        18/phi + ((6*I)*Pi)/(-1 + phi)^2 - ((12*I)*Pi)/(-1 + phi) + 
        ((11*I)*Pi)/phi^2 + ((12*I)*Pi)/phi + 
        (5/(-1 + phi)^2 - 10/(-1 + phi) + 8/phi^2 + 10/phi)*G[{0}, phi] + 
        (5/(-1 + phi)^2 - 10/(-1 + phi) + 7/phi^2 + 10/phi)*G[{1}, phi])*
       Log[m2os] + (-5/(-1 + phi)^2 + 10/(-1 + phi) - 15/(2*phi^2) - 10/phi)*
       Log[m2os]^2) + 4*Zeta[3]) + 
  eps^4*((-74*Pi^4)/45 + (3*I)*Pi^3*G[{0}, phi] - (Pi^2*G[{0, 0}, phi])/3 - 
    Pi^2*G[{0, 1}, phi] + (7*Pi^2*G[{1, 0}, phi])/3 + 
    (13*Pi^2*G[{1, 1}, phi])/3 + (4*I)*Pi*G[{0, 0, 0}, phi] - 
    (2*I)*Pi*G[{0, 0, 1}, phi] - (2*I)*Pi*G[{0, 1, 0}, phi] - 
    (2*I)*Pi*G[{0, 1, 1}, phi] + (2*I)*Pi*G[{1, 0, 0}, phi] - 
    (6*I)*Pi*G[{1, 0, 1}, phi] - (6*I)*Pi*G[{1, 1, 0}, phi] + 
    (4*I)*Pi*G[{1, 1, 1}, phi] + 4*G[{0, 0, 0, 0}, phi] + 
    2*G[{0, 0, 0, 1}, phi] + 2*G[{0, 0, 1, 0}, phi] - 
    10*G[{0, 0, 1, 1}, phi] - 2*G[{0, 1, 0, 0}, phi] - 
    6*G[{0, 1, 0, 1}, phi] - 6*G[{0, 1, 1, 0}, phi] - 
    6*G[{0, 1, 1, 1}, phi] + 10*G[{1, 0, 0, 0}, phi] - 
    14*G[{1, 0, 0, 1}, phi] - 14*G[{1, 0, 1, 0}, phi] - 
    2*G[{1, 0, 1, 1}, phi] - 6*G[{1, 1, 0, 0}, phi] - 
    10*G[{1, 1, 0, 1}, phi] - 10*G[{1, 1, 1, 0}, phi] + 
    12*G[{1, 1, 1, 1}, phi] + ((2*Pi^2)/3 - I*Pi*G[{0}, phi] - 
      (3*I)*Pi*G[{1}, phi] - G[{0, 0}, phi] - 10*G[{0, 1}, phi] - 
      10*G[{1, 0}, phi] - 7*G[{1, 1}, phi])*Log[m2os]^2 + 
    (((4*I)/3)*Pi + (11*G[{0}, phi])/3 + (17*G[{1}, phi])/3)*Log[m2os]^3 - 
    (7*Log[m2os]^4)/3 + G[{1}, phi]*(((7*I)/3)*Pi^3 - 2*Zeta[3]) + 
    (6*I)*Pi*Zeta[3] + Log[m2os]*(((-10*I)/3)*Pi^3 - (2*Pi^2*G[{0}, phi])/3 - 
      (8*Pi^2*G[{1}, phi])/3 - (2*I)*Pi*G[{0, 0}, phi] + 
      (4*I)*Pi*G[{0, 1}, phi] + (4*I)*Pi*G[{1, 0}, phi] + 
      (2*I)*Pi*G[{1, 1}, phi] - 6*G[{0, 0, 0}, phi] + 8*G[{0, 0, 1}, phi] + 
      8*G[{0, 1, 0}, phi] + 12*G[{0, 1, 1}, phi] + 4*G[{1, 0, 0}, phi] + 
      16*G[{1, 0, 1}, phi] + 16*G[{1, 1, 0}, phi] - 2*G[{1, 1, 1}, phi] + 
      2*Zeta[3]) + m2os*(-18/(-1 + phi) - 12/phi - ((12*I)*Pi)/(-1 + phi) - 
      ((14*I)*Pi)/phi + (2*Pi^2)/(3*(-1 + phi)) + (11*Pi^2)/phi - 
      ((I/3)*Pi^3)/(-1 + phi) + ((3*I)*Pi^3)/phi + 
      (6/(-1 + phi) - 4/phi + ((6*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi - 
        (4*Pi^2)/(3*(-1 + phi)) + (14*Pi^2)/(3*phi))*G[{0}, phi] + 
      (10/(-1 + phi) - 2/phi + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (16*Pi^2)/(3*(-1 + phi)) - (14*Pi^2)/(3*phi))*G[{1}, phi] + 
      (2/(-1 + phi) + ((4*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
       G[{0, 0}, phi] + (8/phi - ((6*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi)*
       G[{0, 1}, phi] + (8/phi - ((6*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi)*
       G[{1, 0}, phi] + (14/(-1 + phi) + 2/phi - ((4*I)*Pi)/(-1 + phi) + 
        ((4*I)*Pi)/phi)*G[{1, 1}, phi] + (10/(-1 + phi) - 4/phi)*
       G[{0, 0, 0}, phi] + (-12/(-1 + phi) + 16/phi)*G[{0, 0, 1}, phi] + 
      (-12/(-1 + phi) + 16/phi)*G[{0, 1, 0}, phi] + (-8/(-1 + phi) + 12/phi)*
       G[{0, 1, 1}, phi] + (-4/(-1 + phi) + 8/phi)*G[{1, 0, 0}, phi] + 
      (-16/(-1 + phi) + 20/phi)*G[{1, 0, 1}, phi] + (-16/(-1 + phi) + 20/phi)*
       G[{1, 1, 0}, phi] + (6/(-1 + phi) - 6/phi)*G[{1, 1, 1}, phi] + 
      (-16/(-1 + phi) + 6/phi - ((8*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi - 
        (4*Pi^2)/phi + (-2/(-1 + phi) - 8/phi + ((2*I)*Pi)/(-1 + phi) - 
          ((8*I)*Pi)/phi)*G[{0}, phi] + (-14/(-1 + phi) - 10/phi + 
          ((10*I)*Pi)/(-1 + phi) - ((14*I)*Pi)/phi)*G[{1}, phi] + 
        (2/(-1 + phi) - 12/phi)*G[{0, 0}, phi] + (20/(-1 + phi) - 28/phi)*
         G[{0, 1}, phi] + (20/(-1 + phi) - 28/phi)*G[{1, 0}, phi] + 
        (10/(-1 + phi) - 14/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (8/(-1 + phi) + 9/phi - ((6*I)*Pi)/(-1 + phi) + ((11*I)*Pi)/phi + 
        (-11/(-1 + phi) + 20/phi)*G[{0}, phi] + (-15/(-1 + phi) + 21/phi)*
         G[{1}, phi])*Log[m2os]^2 + (26/(3*(-1 + phi)) - 41/(3*phi))*
       Log[m2os]^3 - (14*Zeta[3])/(-1 + phi) + (10*Zeta[3])/phi) + 
    m2os^2*(291/(8*(-1 + phi)^2) - 87/(2*(-1 + phi)) - 25/(2*phi^2) + 
      87/(2*phi) + ((21*I)*Pi)/(-1 + phi)^2 - ((17*I)*Pi)/(-1 + phi) - 
      (((83*I)/4)*Pi)/phi^2 + ((17*I)*Pi)/phi - Pi^2/(3*(-1 + phi)^2) - 
      (31*Pi^2)/(6*(-1 + phi)) + (131*Pi^2)/(12*phi^2) + (31*Pi^2)/(6*phi) + 
      ((I/6)*Pi^3)/(-1 + phi)^2 - ((I/3)*Pi^3)/(-1 + phi) + 
      (((3*I)/2)*Pi^3)/phi^2 + ((I/3)*Pi^3)/phi + 
      (-9/(4*(-1 + phi)^2) + 15/(-1 + phi) - 19/phi^2 - 15/phi - 
        (((11*I)/2)*Pi)/(-1 + phi)^2 + ((18*I)*Pi)/(-1 + phi) - 
        ((18*I)*Pi)/phi^2 - ((18*I)*Pi)/phi + (2*Pi^2)/(3*(-1 + phi)^2) - 
        (4*Pi^2)/(3*(-1 + phi)) + (7*Pi^2)/(3*phi^2) + (4*Pi^2)/(3*phi))*
       G[{0}, phi] + (43/(4*(-1 + phi)^2) + 2/(-1 + phi) - 51/(4*phi^2) - 
        2/phi - (((7*I)/2)*Pi)/(-1 + phi)^2 + ((16*I)*Pi)/(-1 + phi) - 
        (((25*I)/2)*Pi)/phi^2 - ((16*I)*Pi)/phi - (8*Pi^2)/(3*(-1 + phi)^2) + 
        (16*Pi^2)/(3*(-1 + phi)) - (7*Pi^2)/(3*phi^2) - (16*Pi^2)/(3*phi))*
       G[{1}, phi] + (-5/(2*(-1 + phi)^2) + 13/(-1 + phi) - 15/phi^2 - 
        13/phi - ((2*I)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((4*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (-9/(-1 + phi)^2 + 23/(-1 + phi) - 13/phi^2 - 23/phi + 
        ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi)*G[{0, 1}, phi] + (-9/(-1 + phi)^2 + 23/(-1 + phi) - 
        13/phi^2 - 23/phi + ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + 
        ((5*I)*Pi)/phi^2 + ((6*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (-17/(2*(-1 + phi)^2) + 11/(-1 + phi) - 11/(2*phi^2) - 11/phi + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + 
        ((4*I)*Pi)/phi)*G[{1, 1}, phi] + (-5/(-1 + phi)^2 + 10/(-1 + phi) - 
        2/phi^2 - 10/phi)*G[{0, 0, 0}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 8/phi^2 + 12/phi)*G[{0, 0, 1}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 8/phi^2 + 12/phi)*G[{0, 1, 0}, phi] + 
      (4/(-1 + phi)^2 - 8/(-1 + phi) + 6/phi^2 + 8/phi)*G[{0, 1, 1}, phi] + 
      (2/(-1 + phi)^2 - 4/(-1 + phi) + 4/phi^2 + 4/phi)*G[{1, 0, 0}, phi] + 
      (8/(-1 + phi)^2 - 16/(-1 + phi) + 10/phi^2 + 16/phi)*
       G[{1, 0, 1}, phi] + (8/(-1 + phi)^2 - 16/(-1 + phi) + 10/phi^2 + 
        16/phi)*G[{1, 1, 0}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 
        3/phi^2 - 6/phi)*G[{1, 1, 1}, phi] + 
      (-17/(2*(-1 + phi)^2) - 17/(-1 + phi) + 127/(4*phi^2) + 17/phi + 
        ((9*I)*Pi)/(-1 + phi)^2 - ((34*I)*Pi)/(-1 + phi) + 
        (((61*I)/2)*Pi)/phi^2 + ((34*I)*Pi)/phi - (2*Pi^2)/phi^2 + 
        (23/(2*(-1 + phi)^2) - 36/(-1 + phi) + 28/phi^2 + 36/phi - 
          (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi^2 - 
          ((2*I)*Pi)/phi)*G[{0}, phi] + (35/(2*(-1 + phi)^2) - 
          34/(-1 + phi) + 37/(2*phi^2) + 34/phi - ((5*I)*Pi)/(-1 + phi)^2 + 
          ((10*I)*Pi)/(-1 + phi) - ((7*I)*Pi)/phi^2 - ((10*I)*Pi)/phi)*
         G[{1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - 6/phi^2 - 2/phi)*
         G[{0, 0}, phi] + (-10/(-1 + phi)^2 + 20/(-1 + phi) - 14/phi^2 - 
          20/phi)*G[{0, 1}, phi] + (-10/(-1 + phi)^2 + 20/(-1 + phi) - 
          14/phi^2 - 20/phi)*G[{1, 0}, phi] + 
        (-5/(-1 + phi)^2 + 10/(-1 + phi) - 7/phi^2 - 10/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-29/(2*(-1 + phi)^2) + 35/(-1 + phi) - 93/(4*phi^2) - 
        35/phi + ((3*I)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + 
        (((11*I)/2)*Pi)/phi^2 + ((6*I)*Pi)/phi + 
        (11/(2*(-1 + phi)^2) - 11/(-1 + phi) + 10/phi^2 + 11/phi)*
         G[{0}, phi] + (15/(2*(-1 + phi)^2) - 15/(-1 + phi) + 21/(2*phi^2) + 
          15/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-13/(3*(-1 + phi)^2) + 26/(3*(-1 + phi)) - 41/(6*phi^2) - 26/(3*phi))*
       Log[m2os]^3 + (7*Zeta[3])/(-1 + phi)^2 - (14*Zeta[3])/(-1 + phi) + 
      (5*Zeta[3])/phi^2 + (14*Zeta[3])/phi)), 
 eps^2*((5*Pi^2)/2 - (3*I)*Pi*G[{0}, phi] - ((3*I)/2)*Pi*G[{1}, phi] - 
    (3*G[{0, 0}, phi])/2 - (3*G[{0, 1}, phi])/2 - (3*G[{1, 0}, phi])/2 + 
    (((9*I)/2)*Pi + 3*G[{0}, phi] + (3*G[{1}, phi])/2)*Log[m2os] - 
    (9*Log[m2os]^2)/4 + m2os*(-3/(2*(-1 + phi)) + 3/(2*phi) - 
      ((3*I)*Pi)/(-1 + phi) + (((9*I)/2)*Pi)/phi + 
      (-3/(2*(-1 + phi)) + 3/phi)*G[{0}, phi] + 
      (-3/(2*(-1 + phi)) + 3/(2*phi))*G[{1}, phi] + 
      (3/(-1 + phi) - 9/(2*phi))*Log[m2os]) + 
    m2os^2*(-3/(8*(-1 + phi)^2) - 9/(8*phi^2) + (((3*I)/2)*Pi)/(-1 + phi)^2 - 
      ((3*I)*Pi)/(-1 + phi) + (((9*I)/4)*Pi)/phi^2 + ((3*I)*Pi)/phi + 
      (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(2*phi^2) + 3/(2*phi))*
       G[{0}, phi] + (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(4*phi^2) + 
        3/(2*phi))*G[{1}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
        9/(4*phi^2) - 3/phi)*Log[m2os])) + 
  eps^3*(((7*I)/6)*Pi^3 + (7*Pi^2*G[{0}, phi])/12 - 
    (17*Pi^2*G[{1}, phi])/12 + (2*I)*Pi*G[{0, 1}, phi] + 
    (2*I)*Pi*G[{1, 0}, phi] + (I/2)*Pi*G[{1, 1}, phi] - 
    (3*G[{0, 0, 0}, phi])/2 + (9*G[{0, 0, 1}, phi])/2 + 
    (9*G[{0, 1, 0}, phi])/2 + G[{0, 1, 1}, phi]/2 + (3*G[{1, 0, 0}, phi])/2 + 
    (7*G[{1, 0, 1}, phi])/2 + (7*G[{1, 1, 0}, phi])/2 - 3*G[{1, 1, 1}, phi] + 
    ((-2*Pi^2)/3 - (2*I)*Pi*G[{0}, phi] - ((5*I)/2)*Pi*G[{1}, phi] - 
      3*G[{0, 0}, phi] - 5*G[{0, 1}, phi] - 5*G[{1, 0}, phi] - 
      G[{1, 1}, phi]/2)*Log[m2os] + (((9*I)/4)*Pi + 4*G[{0}, phi] + 
      (11*G[{1}, phi])/4)*Log[m2os]^2 - (9*Log[m2os]^3)/4 + 
    m2os*(-21/(2*(-1 + phi)) + 3/phi - ((6*I)*Pi)/(-1 + phi) - (I*Pi)/phi - 
      (11*Pi^2)/(12*(-1 + phi)) + (13*Pi^2)/(6*phi) + 
      ((-1 + phi)^(-1) - 3/phi + ((3*I)*Pi)/(-1 + phi) - ((7*I)*Pi)/phi)*
       G[{0}, phi] + (-4/(-1 + phi) - phi^(-1) + (I*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi)*G[{1}, phi] + (3/(2*(-1 + phi)) - 15/(2*phi))*
       G[{0, 0}, phi] + (9/(2*(-1 + phi)) - 11/(2*phi))*G[{0, 1}, phi] + 
      (9/(2*(-1 + phi)) - 11/(2*phi))*G[{1, 0}, phi] + 
      (-1/(2*(-1 + phi)) - 1/(2*phi))*G[{1, 1}, phi] + 
      (3/(-1 + phi) + 4/phi - ((4*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi + 
        (-6/(-1 + phi) + 13/phi)*G[{0}, phi] + (-4/(-1 + phi) + 6/phi)*
         G[{1}, phi])*Log[m2os] + (5/(-1 + phi) - 19/(2*phi))*Log[m2os]^2) + 
    m2os^2*(101/(16*(-1 + phi)^2) - 15/(-1 + phi) + 27/(4*phi^2) + 15/phi + 
      ((6*I)*Pi)/(-1 + phi)^2 - ((14*I)*Pi)/(-1 + phi) + ((7*I)*Pi)/phi^2 + 
      ((14*I)*Pi)/phi + (11*Pi^2)/(24*(-1 + phi)^2) - 
      (11*Pi^2)/(12*(-1 + phi)) + (13*Pi^2)/(12*phi^2) + (11*Pi^2)/(12*phi) + 
      (2/(-1 + phi)^2 - 7/(-1 + phi) + 27/(4*phi^2) + 7/phi - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
        (((7*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0}, phi] + 
      (19/(4*(-1 + phi)^2) - 7/(-1 + phi) + 5/(2*phi^2) + 7/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1}, phi] + (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
        15/(4*phi^2) - 3/(2*phi))*G[{0, 0}, phi] + 
      (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 11/(4*phi^2) - 9/(2*phi))*
       G[{0, 1}, phi] + (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 
        11/(4*phi^2) - 9/(2*phi))*G[{1, 0}, phi] + 
      (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 1/(4*phi^2) + 1/(2*phi))*
       G[{1, 1}, phi] + (-27/(4*(-1 + phi)^2) + 14/(-1 + phi) - 
        37/(4*phi^2) - 14/phi + ((2*I)*Pi)/(-1 + phi)^2 - 
        ((4*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi^2 + ((4*I)*Pi)/phi + 
        (3/(-1 + phi)^2 - 6/(-1 + phi) + 13/(2*phi^2) + 6/phi)*G[{0}, phi] + 
        (2/(-1 + phi)^2 - 4/(-1 + phi) + 3/phi^2 + 4/phi)*G[{1}, phi])*
       Log[m2os] + (-5/(2*(-1 + phi)^2) + 5/(-1 + phi) - 19/(4*phi^2) - 
        5/phi)*Log[m2os]^2) + (9*Zeta[3])/2) + 
  eps^4*((-787*Pi^4)/720 + (13*Pi^2*G[{0, 0}, phi])/4 + 
    (49*Pi^2*G[{0, 1}, phi])/12 + (61*Pi^2*G[{1, 0}, phi])/12 + 
    (43*Pi^2*G[{1, 1}, phi])/12 + (4*I)*Pi*G[{0, 0, 0}, phi] - 
    (3*I)*Pi*G[{0, 0, 1}, phi] - (3*I)*Pi*G[{0, 1, 0}, phi] - 
    (3*I)*Pi*G[{1, 0, 1}, phi] - (3*I)*Pi*G[{1, 1, 0}, phi] + 
    ((7*I)/2)*Pi*G[{1, 1, 1}, phi] + (35*G[{0, 0, 0, 0}, phi])/2 - 
    (21*G[{0, 0, 0, 1}, phi])/2 - (21*G[{0, 0, 1, 0}, phi])/2 - 
    (3*G[{0, 0, 1, 1}, phi])/2 - (5*G[{0, 1, 0, 0}, phi])/2 - 
    (19*G[{0, 1, 0, 1}, phi])/2 - (19*G[{0, 1, 1, 0}, phi])/2 + 
    (17*G[{0, 1, 1, 1}, phi])/2 + (21*G[{1, 0, 0, 0}, phi])/2 - 
    (27*G[{1, 0, 0, 1}, phi])/2 - (27*G[{1, 0, 1, 0}, phi])/2 + 
    (7*G[{1, 0, 1, 1}, phi])/2 - (7*G[{1, 1, 0, 0}, phi])/2 - 
    (13*G[{1, 1, 0, 1}, phi])/2 - (13*G[{1, 1, 1, 0}, phi])/2 + 
    16*G[{1, 1, 1, 1}, phi] + ((5*Pi^2)/4 - I*Pi*G[{0}, phi] - 
      ((5*I)/4)*Pi*G[{1}, phi] - (5*G[{0, 0}, phi])/2 - 
      (13*G[{0, 1}, phi])/2 - (13*G[{1, 0}, phi])/2 - G[{1, 1}, phi]/4)*
     Log[m2os]^2 + (((3*I)/4)*Pi + 3*G[{0}, phi] + (9*G[{1}, phi])/4)*
     Log[m2os]^3 - (21*Log[m2os]^4)/16 + 
    G[{1}, phi]*(((4*I)/3)*Pi^3 - 8*Zeta[3]) + 
    G[{0}, phi]*(((5*I)/2)*Pi^3 - 6*Zeta[3]) + (4*I)*Pi*Zeta[3] + 
    Log[m2os]*(((-7*I)/3)*Pi^3 - (10*Pi^2*G[{0}, phi])/3 - 
      (11*Pi^2*G[{1}, phi])/3 - I*Pi*G[{0, 0}, phi] + 
      (3*I)*Pi*G[{0, 1}, phi] + (3*I)*Pi*G[{1, 0}, phi] - 
      (I/2)*Pi*G[{1, 1}, phi] - 7*G[{0, 0, 0}, phi] + 12*G[{0, 0, 1}, phi] + 
      12*G[{0, 1, 0}, phi] + G[{0, 1, 1}, phi] + 3*G[{1, 0, 0}, phi] + 
      10*G[{1, 0, 1}, phi] + 10*G[{1, 1, 0}, phi] - (19*G[{1, 1, 1}, phi])/
       2 + 5*Zeta[3]) + m2os*(-27/(2*(-1 + phi)) + 6/phi - 
      ((10*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + (19*Pi^2)/(6*(-1 + phi)) + 
      (13*Pi^2)/(6*phi) + (((3*I)/2)*Pi^3)/(-1 + phi) + ((I/6)*Pi^3)/phi + 
      (5/(-1 + phi) - 3/phi + ((4*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (13*Pi^2)/(4*(-1 + phi)) - (23*Pi^2)/(12*phi))*G[{0}, phi] + 
      (6/(-1 + phi) - phi^(-1) + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (61*Pi^2)/(12*(-1 + phi)) - (13*Pi^2)/(4*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-1) + 3/phi + (I*Pi)/(-1 + phi) + ((5*I)*Pi)/phi)*
       G[{0, 0}, phi] + ((-1 + phi)^(-1) + phi^(-1) - ((3*I)*Pi)/(-1 + phi) + 
        ((3*I)*Pi)/phi)*G[{0, 1}, phi] + ((-1 + phi)^(-1) + phi^(-1) - 
        ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (9/(-1 + phi) - phi^(-1) + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*
       G[{1, 1}, phi] + (21/(2*(-1 + phi)) + 13/(2*phi))*G[{0, 0, 0}, phi] + 
      (-25/(2*(-1 + phi)) + 27/(2*phi))*G[{0, 0, 1}, phi] + 
      (-25/(2*(-1 + phi)) + 27/(2*phi))*G[{0, 1, 0}, phi] + 
      (1/(2*(-1 + phi)) + 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (-5/(2*(-1 + phi)) + 7/(2*phi))*G[{1, 0, 0}, phi] + 
      (-19/(2*(-1 + phi)) + 21/(2*phi))*G[{1, 0, 1}, phi] + 
      (-19/(2*(-1 + phi)) + 21/(2*phi))*G[{1, 1, 0}, phi] + 
      (23/(2*(-1 + phi)) - 21/(2*phi))*G[{1, 1, 1}, phi] + 
      (-11/(-1 + phi) + 4/phi - ((6*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi - 
        (10*Pi^2)/(3*(-1 + phi)) + Pi^2/(6*phi) + 
        (-2/(-1 + phi) - 4/phi + ((2*I)*Pi)/(-1 + phi) - ((8*I)*Pi)/phi)*
         G[{0}, phi] + (-10/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (2/(-1 + phi) - 20/phi)*
         G[{0, 0}, phi] + (12/(-1 + phi) - 14/phi)*G[{0, 1}, phi] + 
        (12/(-1 + phi) - 14/phi)*G[{1, 0}, phi] - (2*G[{1, 1}, phi])/
         (-1 + phi))*Log[m2os] + (6/(-1 + phi) + 2/phi - 
        ((2*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi + (-7/(-1 + phi) + 17/phi)*
         G[{0}, phi] + (-5/(-1 + phi) + 7/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (4/(-1 + phi) - 8/phi)*Log[m2os]^3 - (11*Zeta[3])/(-1 + phi) + 
      (13*Zeta[3])/(2*phi)) + m2os^2*(723/(32*(-1 + phi)^2) - 
      155/(4*(-1 + phi)) + 89/(8*phi^2) + 155/(4*phi) + 
      (((61*I)/4)*Pi)/(-1 + phi)^2 - ((24*I)*Pi)/(-1 + phi) + 
      ((7*I)*Pi)/phi^2 + ((24*I)*Pi)/phi - (13*Pi^2)/(12*(-1 + phi)^2) + 
      (7*Pi^2)/(6*(-1 + phi)) + Pi^2/(8*phi^2) - (7*Pi^2)/(6*phi) - 
      (((3*I)/4)*Pi^3)/(-1 + phi)^2 + (((3*I)/2)*Pi^3)/(-1 + phi) + 
      ((I/12)*Pi^3)/phi^2 - (((3*I)/2)*Pi^3)/phi + 
      (-15/(8*(-1 + phi)^2) + 29/(4*(-1 + phi)) - 49/(8*phi^2) - 29/(4*phi) - 
        (((7*I)/2)*Pi)/(-1 + phi)^2 + ((10*I)*Pi)/(-1 + phi) - 
        ((8*I)*Pi)/phi^2 - ((10*I)*Pi)/phi - (13*Pi^2)/(8*(-1 + phi)^2) + 
        (13*Pi^2)/(4*(-1 + phi)) - (23*Pi^2)/(24*phi^2) - (13*Pi^2)/(4*phi))*
       G[{0}, phi] + (9/(2*(-1 + phi)^2) - 5/(4*(-1 + phi)) - 3/(8*phi^2) + 
        5/(4*phi) - (I*Pi)/(-1 + phi)^2 + ((5*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi^2 - ((5*I)*Pi)/phi - (61*Pi^2)/(24*(-1 + phi)^2) + 
        (61*Pi^2)/(12*(-1 + phi)) - (13*Pi^2)/(8*phi^2) - (61*Pi^2)/(12*phi))*
       G[{1}, phi] + (-3/(2*(-1 + phi)^2) + 10/(-1 + phi) - 15/phi^2 - 
        10/phi - ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) + 
        (((5*I)/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{0, 0}, phi] + 
      (-6/(-1 + phi)^2 + 14/(-1 + phi) - 13/(2*phi^2) - 14/phi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-6/(-1 + phi)^2 + 14/(-1 + phi) - 13/(2*phi^2) - 14/phi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (-9/(2*(-1 + phi)^2) + 5/(-1 + phi) - 1/(2*phi^2) - 5/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1, 1}, phi] + (-21/(4*(-1 + phi)^2) + 
        21/(2*(-1 + phi)) + 13/(4*phi^2) - 21/(2*phi))*G[{0, 0, 0}, phi] + 
      (25/(4*(-1 + phi)^2) - 25/(2*(-1 + phi)) + 27/(4*phi^2) + 25/(2*phi))*
       G[{0, 0, 1}, phi] + (25/(4*(-1 + phi)^2) - 25/(2*(-1 + phi)) + 
        27/(4*phi^2) + 25/(2*phi))*G[{0, 1, 0}, phi] + 
      (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 1/(4*phi^2) - 1/(2*phi))*
       G[{0, 1, 1}, phi] + (5/(4*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 
        7/(4*phi^2) + 5/(2*phi))*G[{1, 0, 0}, phi] + 
      (19/(4*(-1 + phi)^2) - 19/(2*(-1 + phi)) + 21/(4*phi^2) + 19/(2*phi))*
       G[{1, 0, 1}, phi] + (19/(4*(-1 + phi)^2) - 19/(2*(-1 + phi)) + 
        21/(4*phi^2) + 19/(2*phi))*G[{1, 1, 0}, phi] + 
      (-23/(4*(-1 + phi)^2) + 23/(2*(-1 + phi)) - 21/(4*phi^2) - 23/(2*phi))*
       G[{1, 1, 1}, phi] + (-21/(8*(-1 + phi)^2) - 6/(-1 + phi) + 
        13/(2*phi^2) + 6/phi + (((9*I)/2)*Pi)/(-1 + phi)^2 - 
        ((15*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi^2 + ((15*I)*Pi)/phi + 
        (5*Pi^2)/(3*(-1 + phi)^2) - (10*Pi^2)/(3*(-1 + phi)) + 
        Pi^2/(12*phi^2) + (10*Pi^2)/(3*phi) + 
        (15/(2*(-1 + phi)^2) - 24/(-1 + phi) + 43/(2*phi^2) + 24/phi - 
          (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi^2 - 
          ((2*I)*Pi)/phi)*G[{0}, phi] + (21/(2*(-1 + phi)^2) - 
          19/(-1 + phi) + 7/phi^2 + 19/phi - (I*Pi)/(-1 + phi)^2 + 
          ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*
         G[{1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - 10/phi^2 - 2/phi)*
         G[{0, 0}, phi] + (-6/(-1 + phi)^2 + 12/(-1 + phi) - 7/phi^2 - 
          12/phi)*G[{0, 1}, phi] + (-6/(-1 + phi)^2 + 12/(-1 + phi) - 
          7/phi^2 - 12/phi)*G[{1, 0}, phi] + 
        ((-1 + phi)^(-2) - 2/(-1 + phi) + 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-9/(-1 + phi)^2 + 43/(2*(-1 + phi)) - 57/(4*phi^2) - 43/(2*phi) + 
        (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (((5*I)/2)*Pi)/phi^2 + 
        ((2*I)*Pi)/phi + (7/(2*(-1 + phi)^2) - 7/(-1 + phi) + 17/(2*phi^2) + 
          7/phi)*G[{0}, phi] + (5/(2*(-1 + phi)^2) - 5/(-1 + phi) + 
          7/(2*phi^2) + 5/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-2/(-1 + phi)^2 + 4/(-1 + phi) - 4/phi^2 - 4/phi)*Log[m2os]^3 + 
      (11*Zeta[3])/(2*(-1 + phi)^2) - (11*Zeta[3])/(-1 + phi) + 
      (13*Zeta[3])/(4*phi^2) + (11*Zeta[3])/phi)), 
 eps^4*(-Pi^4/9 - (2*Pi^2*Log[m2os]^2)/3 - Log[m2os]^4 + 
   m2os^2*(-16 + 2*Pi^2 + (32 - 4*Pi^2)*Log[m2os] - 10*Log[m2os]^2 - 
     12*Log[m2os]^3) + m2os*((8*Pi^2)/3 - (8*Pi^2*Log[m2os])/3 + 
     8*Log[m2os]^2 - 8*Log[m2os]^3)), 
 eps^2*(Pi^2 - (2*I)*Pi*G[{1}, phi] - 2*G[{1, 1}, phi] + 
    ((2*I)*Pi + 2*G[{1}, phi])*Log[m2os] - Log[m2os]^2 + 
    m2os^2*(-(-1 + phi)^(-2) + (I*Pi)/(-1 + phi)^2 + 
      G[{1}, phi]/(-1 + phi)^2 - Log[m2os]/(-1 + phi)^2) + 
    m2os*(((-2*I)*Pi)/(-1 + phi) - (2*G[{1}, phi])/(-1 + phi) + 
      (2*Log[m2os])/(-1 + phi))) + eps^3*((I/3)*Pi^3 + (Pi^2*G[{1}, phi])/3 + 
    (2*I)*Pi*G[{1, 1}, phi] + 6*G[{1, 1, 1}, phi] + 
    (-Pi^2/3 - (2*I)*Pi*G[{1}, phi] - 6*G[{1, 1}, phi])*Log[m2os] + 
    (I*Pi + 3*G[{1}, phi])*Log[m2os]^2 - Log[m2os]^3 + 
    m2os^2*(5/(2*(-1 + phi)^2) + ((3*I)*Pi)/(-1 + phi)^2 - 
      (7*Pi^2)/(6*(-1 + phi)^2) + (5/(-1 + phi)^2 + (I*Pi)/(-1 + phi)^2)*
       G[{1}, phi] - G[{1, 1}, phi]/(-1 + phi)^2 + 
      (-5/(-1 + phi)^2 - (I*Pi)/(-1 + phi)^2 + G[{1}, phi]/(-1 + phi)^2)*
       Log[m2os] - Log[m2os]^2/(2*(-1 + phi)^2)) + 
    m2os*(-12/(-1 + phi) - ((8*I)*Pi)/(-1 + phi) + (7*Pi^2)/(3*(-1 + phi)) + 
      (-8/(-1 + phi) - ((2*I)*Pi)/(-1 + phi))*G[{1}, phi] + 
      (2*G[{1, 1}, phi])/(-1 + phi) + (8/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - 
        (2*G[{1}, phi])/(-1 + phi))*Log[m2os] + Log[m2os]^2/(-1 + phi)) + 
    12*Zeta[3]) + eps^4*((-29*Pi^4)/180 + (4*Pi^2*G[{1, 1}, phi])/3 - 
    (2*I)*Pi*G[{1, 1, 1}, phi] - 14*G[{1, 1, 1, 1}, phi] + 
    ((2*Pi^2)/3 - I*Pi*G[{1}, phi] - 7*G[{1, 1}, phi])*Log[m2os]^2 + 
    ((I/3)*Pi + (7*G[{1}, phi])/3)*Log[m2os]^3 - (7*Log[m2os]^4)/12 + 
    G[{1}, phi]*(((4*I)/3)*Pi^3 - 22*Zeta[3]) + (2*I)*Pi*Zeta[3] + 
    Log[m2os]*(((-4*I)/3)*Pi^3 - (4*Pi^2*G[{1}, phi])/3 + 
      (2*I)*Pi*G[{1, 1}, phi] + 14*G[{1, 1, 1}, phi] + 22*Zeta[3]) + 
    m2os^2*(11/(2*(-1 + phi)^2) + (((25*I)/4)*Pi)/(-1 + phi)^2 - 
      (35*Pi^2)/(12*(-1 + phi)^2) - (I*Pi^3)/(-1 + phi)^2 + 
      (5/(4*(-1 + phi)^2) + ((I/2)*Pi)/(-1 + phi)^2 - Pi^2/(-1 + phi)^2)*
       G[{1}, phi] + (-19/(2*(-1 + phi)^2) - (I*Pi)/(-1 + phi)^2)*
       G[{1, 1}, phi] + G[{1, 1, 1}, phi]/(-1 + phi)^2 + 
      (-5/(4*(-1 + phi)^2) - ((I/2)*Pi)/(-1 + phi)^2 + Pi^2/(-1 + phi)^2 + 
        (19/(2*(-1 + phi)^2) + (I*Pi)/(-1 + phi)^2)*G[{1}, phi] - 
        G[{1, 1}, phi]/(-1 + phi)^2)*Log[m2os] + 
      (-19/(4*(-1 + phi)^2) - ((I/2)*Pi)/(-1 + phi)^2 + 
        G[{1}, phi]/(2*(-1 + phi)^2))*Log[m2os]^2 - 
      Log[m2os]^3/(6*(-1 + phi)^2) - Zeta[3]/(-1 + phi)^2) + 
    m2os*(-24/(-1 + phi) - ((22*I)*Pi)/(-1 + phi) + 
      (25*Pi^2)/(3*(-1 + phi)) + ((2*I)*Pi^3)/(-1 + phi) + 
      (2/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) + (2*Pi^2)/(-1 + phi))*
       G[{1}, phi] + (14/(-1 + phi) + ((2*I)*Pi)/(-1 + phi))*G[{1, 1}, phi] - 
      (2*G[{1, 1, 1}, phi])/(-1 + phi) + 
      (-2/(-1 + phi) + ((2*I)*Pi)/(-1 + phi) - (2*Pi^2)/(-1 + phi) + 
        (-14/(-1 + phi) - ((2*I)*Pi)/(-1 + phi))*G[{1}, phi] + 
        (2*G[{1, 1}, phi])/(-1 + phi))*Log[m2os] + 
      (7/(-1 + phi) + (I*Pi)/(-1 + phi) - G[{1}, phi]/(-1 + phi))*
       Log[m2os]^2 + Log[m2os]^3/(3*(-1 + phi)) + (2*Zeta[3])/(-1 + phi))), 
 -1 + eps*((-2*I)*Pi - 2*Log[m2os]) + 
  eps^2*((17*Pi^2)/6 - (4*I)*Pi*Log[m2os] - 2*Log[m2os]^2) + 
  eps^3*((3*I)*Pi^3 + (17*Pi^2*Log[m2os])/3 - (4*I)*Pi*Log[m2os]^2 - 
    (4*Log[m2os]^3)/3 + 23*Zeta[3]) + 
  eps^4*((-317*Pi^4)/180 + (17*Pi^2*Log[m2os]^2)/3 - 
    ((8*I)/3)*Pi*Log[m2os]^3 - (2*Log[m2os]^4)/3 + (46*I)*Pi*Zeta[3] + 
    Log[m2os]*((6*I)*Pi^3 + 46*Zeta[3])), 
 -1/4 + eps*(m2os^2*(1/(4*(-1 + phi)^2) + 1/(4*phi^2)) + 
    m2os*(-1/(2*(-1 + phi)) + 1/(2*phi)) - ((3*I)/2)*Pi - G[{0}, phi]/2 - 
    G[{1}, phi]/2 + Log[m2os]/2) + 
  eps^2*((11*Pi^2)/3 - (3*I)*Pi*G[{0}, phi] - (3*I)*Pi*G[{1}, phi] - 
    G[{0, 0}, phi] - G[{0, 1}, phi] - G[{1, 0}, phi] - G[{1, 1}, phi] + 
    ((3*I)*Pi + G[{0}, phi] + G[{1}, phi])*Log[m2os] - Log[m2os]^2/2 + 
    m2os^2*(((I/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
      ((I/2)*Pi)/phi^2 + ((2*I)*Pi)/phi + 
      (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 1/(2*phi^2) + phi^(-1))*
       G[{0}, phi] + (-1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + 
        phi^(-1))*G[{1}, phi] + (1/(2*(-1 + phi)^2) + 2/(-1 + phi) + 
        1/(2*phi^2) - 2/phi)*Log[m2os]) + 
    m2os*(2/(-1 + phi) - 2/phi - (I*Pi)/(-1 + phi) + (I*Pi)/phi + 
      (-(-1 + phi)^(-1) - phi^(-1))*G[{0}, phi] + 
      ((-1 + phi)^(-1) + phi^(-1))*G[{1}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1))*Log[m2os])) + 
  eps^3*((4*I)*Pi^3 + (22*Pi^2*G[{0}, phi])/3 + (22*Pi^2*G[{1}, phi])/3 - 
    (6*I)*Pi*G[{0, 0}, phi] - (6*I)*Pi*G[{0, 1}, phi] - 
    (6*I)*Pi*G[{1, 0}, phi] - (6*I)*Pi*G[{1, 1}, phi] - 2*G[{0, 0, 0}, phi] - 
    2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] - 2*G[{0, 1, 1}, phi] - 
    2*G[{1, 0, 0}, phi] - 2*G[{1, 0, 1}, phi] - 2*G[{1, 1, 0}, phi] - 
    2*G[{1, 1, 1}, phi] + ((-22*Pi^2)/3 + (6*I)*Pi*G[{0}, phi] + 
      (6*I)*Pi*G[{1}, phi] + 2*G[{0, 0}, phi] + 2*G[{0, 1}, phi] + 
      2*G[{1, 0}, phi] + 2*G[{1, 1}, phi])*Log[m2os] + 
    ((-3*I)*Pi - G[{0}, phi] - G[{1}, phi])*Log[m2os]^2 + Log[m2os]^3/3 + 
    m2os^2*(5/(8*(-1 + phi)^2) - 10/(-1 + phi) + 5/(8*phi^2) + 10/phi + 
      ((I/4)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + ((I/4)*Pi)/phi^2 + 
      ((4*I)*Pi)/phi - Pi^2/(6*(-1 + phi)^2) + (5*Pi^2)/(3*(-1 + phi)) - 
      Pi^2/(6*phi^2) - (5*Pi^2)/(3*phi) + (-2/(-1 + phi) + 1/(4*phi^2) + 
        2/phi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{0}, phi] + 
      (1/(4*(-1 + phi)^2) - 2/(-1 + phi) + 2/phi - ((I/2)*Pi)/(-1 + phi)^2 - 
        ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{1}, phi] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) + 3/(2*phi^2) + 2/phi)*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 0}, phi] + 
      (3/(2*(-1 + phi)^2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 1}, phi] + 
      (-1/(4*(-1 + phi)^2) + 4/(-1 + phi) - 1/(4*phi^2) - 4/phi + 
        ((I/2)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/phi^2 + 
        ((-1 + phi)^(-2) - 2/(-1 + phi) - 3/(2*phi^2) + 2/phi)*G[{0}, phi] + 
        (-3/(2*(-1 + phi)^2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1}, phi])*
       Log[m2os] + (3/(4*(-1 + phi)^2) + 4/(-1 + phi) + 3/(4*phi^2) - 4/phi)*
       Log[m2os]^2) + m2os*(-9/(-1 + phi) + 9/phi + ((3*I)*Pi)/(-1 + phi) - 
      ((3*I)*Pi)/phi + Pi^2/(3*(-1 + phi)) - Pi^2/(3*phi) + 
      (4/(-1 + phi) + 5/phi - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi)*
       G[{0}, phi] + (-5/(-1 + phi) - 4/phi + (I*Pi)/(-1 + phi) + 
        ((2*I)*Pi)/phi)*G[{1}, phi] + (-2/(-1 + phi) + 3/phi)*
       G[{0, 0}, phi] + (2/(-1 + phi) - 2/phi)*G[{0, 1}, phi] + 
      (2/(-1 + phi) - 2/phi)*G[{1, 0}, phi] + (-3/(-1 + phi) + 2/phi)*
       G[{1, 1}, phi] + (5/(-1 + phi) - 5/phi - (I*Pi)/(-1 + phi) + 
        (I*Pi)/phi + (-2/(-1 + phi) - 3/phi)*G[{0}, phi] + 
        (3/(-1 + phi) + 2/phi)*G[{1}, phi])*Log[m2os] + 
      (-3/(2*(-1 + phi)) + 3/(2*phi))*Log[m2os]^2) + (11*Zeta[3])/2) + 
  eps^4*((-7*Pi^4)/40 + (44*Pi^2*G[{0, 0}, phi])/3 + 
    (44*Pi^2*G[{0, 1}, phi])/3 + (44*Pi^2*G[{1, 0}, phi])/3 + 
    (44*Pi^2*G[{1, 1}, phi])/3 - (12*I)*Pi*G[{0, 0, 0}, phi] - 
    (12*I)*Pi*G[{0, 0, 1}, phi] - (12*I)*Pi*G[{0, 1, 0}, phi] - 
    (12*I)*Pi*G[{0, 1, 1}, phi] - (12*I)*Pi*G[{1, 0, 0}, phi] - 
    (12*I)*Pi*G[{1, 0, 1}, phi] - (12*I)*Pi*G[{1, 1, 0}, phi] - 
    (12*I)*Pi*G[{1, 1, 1}, phi] - 4*G[{0, 0, 0, 0}, phi] - 
    4*G[{0, 0, 0, 1}, phi] - 4*G[{0, 0, 1, 0}, phi] - 
    4*G[{0, 0, 1, 1}, phi] - 4*G[{0, 1, 0, 0}, phi] - 
    4*G[{0, 1, 0, 1}, phi] - 4*G[{0, 1, 1, 0}, phi] - 
    4*G[{0, 1, 1, 1}, phi] - 4*G[{1, 0, 0, 0}, phi] - 
    4*G[{1, 0, 0, 1}, phi] - 4*G[{1, 0, 1, 0}, phi] - 
    4*G[{1, 0, 1, 1}, phi] - 4*G[{1, 1, 0, 0}, phi] - 
    4*G[{1, 1, 0, 1}, phi] - 4*G[{1, 1, 1, 0}, phi] - 
    4*G[{1, 1, 1, 1}, phi] + ((22*Pi^2)/3 - (6*I)*Pi*G[{0}, phi] - 
      (6*I)*Pi*G[{1}, phi] - 2*G[{0, 0}, phi] - 2*G[{0, 1}, phi] - 
      2*G[{1, 0}, phi] - 2*G[{1, 1}, phi])*Log[m2os]^2 + 
    ((2*I)*Pi + (2*G[{0}, phi])/3 + (2*G[{1}, phi])/3)*Log[m2os]^3 - 
    Log[m2os]^4/6 + Log[m2os]*((-8*I)*Pi^3 - (44*Pi^2*G[{0}, phi])/3 - 
      (44*Pi^2*G[{1}, phi])/3 + (12*I)*Pi*G[{0, 0}, phi] + 
      (12*I)*Pi*G[{0, 1}, phi] + (12*I)*Pi*G[{1, 0}, phi] + 
      (12*I)*Pi*G[{1, 1}, phi] + 4*G[{0, 0, 0}, phi] + 4*G[{0, 0, 1}, phi] + 
      4*G[{0, 1, 0}, phi] + 4*G[{0, 1, 1}, phi] + 4*G[{1, 0, 0}, phi] + 
      4*G[{1, 0, 1}, phi] + 4*G[{1, 1, 0}, phi] + 4*G[{1, 1, 1}, phi] - 
      11*Zeta[3]) + (33*I)*Pi*Zeta[3] + G[{0}, phi]*
     ((8*I)*Pi^3 + 11*Zeta[3]) + G[{1}, phi]*((8*I)*Pi^3 + 11*Zeta[3]) + 
    m2os*(33/(-1 + phi) - 33/phi - ((27*I)*Pi)/(-1 + phi) + ((27*I)*Pi)/phi + 
      (32*Pi^2)/(3*(-1 + phi)) - (32*Pi^2)/(3*phi) + 
      (((8*I)/3)*Pi^3)/(-1 + phi) - (((5*I)/3)*Pi^3)/phi + 
      (-24/(-1 + phi) - 15/phi - ((6*I)*Pi)/(-1 + phi) + ((21*I)*Pi)/phi + 
        (41*Pi^2)/(3*(-1 + phi)) - (34*Pi^2)/(3*phi))*G[{0}, phi] + 
      (15/(-1 + phi) + 24/phi - ((21*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi + 
        (34*Pi^2)/(3*(-1 + phi)) - (41*Pi^2)/(3*phi))*G[{1}, phi] + 
      (2/(-1 + phi) - 5/phi - ((10*I)*Pi)/(-1 + phi) + ((19*I)*Pi)/phi)*
       G[{0, 0}, phi] + (-16/(-1 + phi) + 16/phi - ((4*I)*Pi)/(-1 + phi) + 
        ((10*I)*Pi)/phi)*G[{0, 1}, phi] + (-16/(-1 + phi) + 16/phi - 
        ((10*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (5/(-1 + phi) - 2/phi - ((19*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi)*
       G[{1, 1}, phi] + (6/(-1 + phi) + phi^(-1))*G[{0, 0, 0}, phi] + 
      (-12/(-1 + phi) + 12/phi)*G[{0, 0, 1}, phi] + (-12/(-1 + phi) + 12/phi)*
       G[{0, 1, 0}, phi] + (4/(-1 + phi) + 2/phi)*G[{0, 1, 1}, phi] + 
      (-2/(-1 + phi) - 4/phi)*G[{1, 0, 0}, phi] + (-12/(-1 + phi) + 12/phi)*
       G[{1, 0, 1}, phi] + (-12/(-1 + phi) + 12/phi)*G[{1, 1, 0}, phi] + 
      (-(-1 + phi)^(-1) - 6/phi)*G[{1, 1, 1}, phi] + 
      (-15/(-1 + phi) + 15/phi + ((21*I)*Pi)/(-1 + phi) - ((21*I)*Pi)/phi - 
        (34*Pi^2)/(3*(-1 + phi)) + (34*Pi^2)/(3*phi) + 
        (16/(-1 + phi) + 5/phi + ((10*I)*Pi)/(-1 + phi) - ((19*I)*Pi)/phi)*
         G[{0}, phi] + (-5/(-1 + phi) - 16/phi + ((19*I)*Pi)/(-1 + phi) - 
          ((10*I)*Pi)/phi)*G[{1}, phi] + (2/(-1 + phi) - phi^(-1))*
         G[{0, 0}, phi] + (12/(-1 + phi) - 12/phi)*G[{0, 1}, phi] + 
        (12/(-1 + phi) - 12/phi)*G[{1, 0}, phi] + ((-1 + phi)^(-1) - 2/phi)*
         G[{1, 1}, phi])*Log[m2os] + (5/(2*(-1 + phi)) - 5/(2*phi) - 
        (((19*I)/2)*Pi)/(-1 + phi) + (((19*I)/2)*Pi)/phi + 
        (-6/(-1 + phi) + 1/(2*phi))*G[{0}, phi] + (-1/(2*(-1 + phi)) + 6/phi)*
         G[{1}, phi])*Log[m2os]^2 + (1/(6*(-1 + phi)) - 1/(6*phi))*
       Log[m2os]^3 - (9*Zeta[3])/(-1 + phi) + (3*Zeta[3])/phi) + 
    m2os^2*(-61/(16*(-1 + phi)^2) + 1/(4*(-1 + phi)) - 61/(16*phi^2) - 
      1/(4*phi) + (((55*I)/8)*Pi)/(-1 + phi)^2 - ((23*I)*Pi)/(-1 + phi) + 
      (((55*I)/8)*Pi)/phi^2 + ((23*I)*Pi)/phi - (3*Pi^2)/(-1 + phi)^2 + 
      (59*Pi^2)/(6*(-1 + phi)) - (3*Pi^2)/phi^2 - (59*Pi^2)/(6*phi) - 
      (((4*I)/3)*Pi^3)/(-1 + phi)^2 + (((13*I)/3)*Pi^3)/(-1 + phi) - 
      (((5*I)/6)*Pi^3)/phi^2 - (((13*I)/3)*Pi^3)/phi + 
      (5/(-1 + phi)^2 - 3/(2*(-1 + phi)) + 5/(8*phi^2) + 3/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 - ((7*I)*Pi)/(-1 + phi) + 
        (((17*I)/4)*Pi)/phi^2 + ((7*I)*Pi)/phi - (41*Pi^2)/(6*(-1 + phi)^2) + 
        (41*Pi^2)/(3*(-1 + phi)) - (17*Pi^2)/(3*phi^2) - (41*Pi^2)/(3*phi))*
       G[{0}, phi] + (5/(8*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 5/phi^2 + 
        3/(2*phi) + (((17*I)/4)*Pi)/(-1 + phi)^2 - ((7*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + ((7*I)*Pi)/phi - (17*Pi^2)/(3*(-1 + phi)^2) + 
        (41*Pi^2)/(3*(-1 + phi)) - (41*Pi^2)/(6*phi^2) - (41*Pi^2)/(3*phi))*
       G[{1}, phi] + (-3/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 7/(4*phi^2) - 
        phi^(-1) + ((5*I)*Pi)/(-1 + phi)^2 - ((10*I)*Pi)/(-1 + phi) + 
        (((19*I)/2)*Pi)/phi^2 + ((10*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((10*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi^2 + 
        ((10*I)*Pi)/phi)*G[{0, 1}, phi] + (2/(-1 + phi)^2 - 4/(-1 + phi) + 
        2/phi^2 + 4/phi + ((5*I)*Pi)/(-1 + phi)^2 - ((10*I)*Pi)/(-1 + phi) + 
        ((2*I)*Pi)/phi^2 + ((10*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (7/(4*(-1 + phi)^2) + (-1 + phi)^(-1) - 3/(2*phi^2) - phi^(-1) + 
        (((19*I)/2)*Pi)/(-1 + phi)^2 - ((10*I)*Pi)/(-1 + phi) + 
        ((5*I)*Pi)/phi^2 + ((10*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (-3/(-1 + phi)^2 + 6/(-1 + phi) + 1/(2*phi^2) - 6/phi)*
       G[{0, 0, 0}, phi] + (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 
        12/phi)*G[{0, 0, 1}, phi] + (6/(-1 + phi)^2 - 12/(-1 + phi) + 
        6/phi^2 + 12/phi)*G[{0, 1, 0}, phi] + 
      (-2/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{0, 1, 1}, phi] + 
      ((-1 + phi)^(-2) - 2/(-1 + phi) - 2/phi^2 + 2/phi)*G[{1, 0, 0}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 12/phi)*G[{1, 0, 1}, phi] + 
      (6/(-1 + phi)^2 - 12/(-1 + phi) + 6/phi^2 + 12/phi)*G[{1, 1, 0}, phi] + 
      (1/(2*(-1 + phi)^2) + 6/(-1 + phi) - 3/phi^2 - 6/phi)*
       G[{1, 1, 1}, phi] + (-5/(8*(-1 + phi)^2) - 25/(2*(-1 + phi)) - 
        5/(8*phi^2) + 25/(2*phi) - (((17*I)/4)*Pi)/(-1 + phi)^2 + 
        ((6*I)*Pi)/(-1 + phi) - (((17*I)/4)*Pi)/phi^2 - ((6*I)*Pi)/phi + 
        (17*Pi^2)/(3*(-1 + phi)^2) - (13*Pi^2)/(-1 + phi) + 
        (17*Pi^2)/(3*phi^2) + (13*Pi^2)/phi + 
        (-2/(-1 + phi)^2 - (-1 + phi)^(-1) - 7/(4*phi^2) + phi^(-1) - 
          ((5*I)*Pi)/(-1 + phi)^2 + ((10*I)*Pi)/(-1 + phi) - 
          (((19*I)/2)*Pi)/phi^2 - ((10*I)*Pi)/phi)*G[{0}, phi] + 
        (-7/(4*(-1 + phi)^2) - (-1 + phi)^(-1) - 2/phi^2 + phi^(-1) - 
          (((19*I)/2)*Pi)/(-1 + phi)^2 + ((10*I)*Pi)/(-1 + phi) - 
          ((5*I)*Pi)/phi^2 - ((10*I)*Pi)/phi)*G[{1}, phi] + 
        (-(-1 + phi)^(-2) + 2/(-1 + phi) - 1/(2*phi^2) - 2/phi)*
         G[{0, 0}, phi] + (-6/(-1 + phi)^2 + 12/(-1 + phi) - 6/phi^2 - 
          12/phi)*G[{0, 1}, phi] + (-6/(-1 + phi)^2 + 12/(-1 + phi) - 
          6/phi^2 - 12/phi)*G[{1, 0}, phi] + (-1/(2*(-1 + phi)^2) + 
          2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (7/(8*(-1 + phi)^2) + 13/(2*(-1 + phi)) + 7/(8*phi^2) - 13/(2*phi) + 
        (((19*I)/4)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + 
        (((19*I)/4)*Pi)/phi^2 + ((4*I)*Pi)/phi + 
        (3/(-1 + phi)^2 - 6/(-1 + phi) + 1/(4*phi^2) + 6/phi)*G[{0}, phi] + 
        (1/(4*(-1 + phi)^2) - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{1}, phi])*
       Log[m2os]^2 + (-1/(12*(-1 + phi)^2) + 11/(3*(-1 + phi)) - 
        1/(12*phi^2) - 11/(3*phi))*Log[m2os]^3 + 
      (9*Zeta[3])/(2*(-1 + phi)^2) - (10*Zeta[3])/(-1 + phi) + 
      (3*Zeta[3])/(2*phi^2) + (10*Zeta[3])/phi)), 
 eps*(m2os^2/(4*(-1 + phi)^2) - m2os/(2*(-1 + phi)) - (I/2)*Pi - 
    G[{1}, phi]/2 + Log[m2os]/2) + eps^2*((5*Pi^2)/3 - I*Pi*G[{0}, phi] - 
    ((3*I)/2)*Pi*G[{1}, phi] - G[{0, 1}, phi] - G[{1, 0}, phi] + 
    G[{1, 1}, phi]/2 + (((3*I)/2)*Pi + G[{0}, phi] - G[{1}, phi]/2)*
     Log[m2os] + Log[m2os]^2/4 + m2os*(1/(2*(-1 + phi)) + phi^(-1) - 
      (I*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + (-(-1 + phi)^(-1) + phi^(-1))*
       G[{0}, phi] + ((-1 + phi)^(-1) + phi^(-1))*G[{1}, phi] + 
      (-(-1 + phi)^(-1) - 2/phi)*Log[m2os]) + 
    m2os^2*(3/(8*(-1 + phi)^2) - 1/(4*phi^2) + ((I/2)*Pi)/(-1 + phi)^2 - 
      ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi + 
      (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       G[{0}, phi] + (-1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + 
        phi^(-1))*G[{1}, phi] + (1/(2*(-1 + phi)^2) + 2/(-1 + phi) - 
        phi^(-2) - 2/phi)*Log[m2os])) + 
  eps^3*(((4*I)/3)*Pi^3 + (Pi^2*G[{0}, phi])/2 + (2*Pi^2*G[{1}, phi])/3 - 
    I*Pi*G[{0, 0}, phi] - (2*I)*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 0}, phi] + 
    ((3*I)/2)*Pi*G[{1, 1}, phi] - 3*G[{0, 0, 0}, phi] + 2*G[{0, 0, 1}, phi] + 
    2*G[{0, 1, 0}, phi] - 2*G[{0, 1, 1}, phi] - G[{1, 0, 0}, phi] + 
    2*G[{1, 0, 1}, phi] + 2*G[{1, 1, 0}, phi] - (3*G[{1, 1, 1}, phi])/2 + 
    ((-2*Pi^2)/3 + I*Pi*G[{0}, phi] - ((3*I)/2)*Pi*G[{1}, phi] + 
      G[{0, 0}, phi] - 2*G[{0, 1}, phi] - 2*G[{1, 0}, phi] + 
      (3*G[{1, 1}, phi])/2)*Log[m2os] + 
    (((3*I)/4)*Pi + G[{0}, phi] - (3*G[{1}, phi])/4)*Log[m2os]^2 + 
    Log[m2os]^3/4 + m2os*(2 - 5/(2*(-1 + phi)) + 8/phi - (I*Pi)/(-1 + phi) + 
      ((5*I)*Pi)/phi - Pi^2/3 + Pi^2/(3*(-1 + phi)) - (4*Pi^2)/(3*phi) + 
      (3/phi - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{0}, phi] + 
      (-2/(-1 + phi) + (I*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1))*G[{0, 0}, phi] + 
      (2/(-1 + phi) - 2/phi)*G[{0, 1}, phi] + (2/(-1 + phi) - 2/phi)*
       G[{1, 0}, phi] + (-3/(-1 + phi) + 2/phi)*G[{1, 1}, phi] + 
      (2/(-1 + phi) - 2/phi - (I*Pi)/(-1 + phi) + (-2/(-1 + phi) + 2/phi)*
         G[{0}, phi] + (3/(-1 + phi) + 2/phi)*G[{1}, phi])*Log[m2os] + 
      (-1 - 3/(2*(-1 + phi)) - 3/phi)*Log[m2os]^2) + 
    m2os^2*(15/4 + 9/(16*(-1 + phi)^2) - 12/(-1 + phi) + 19/(4*phi^2) + 
      19/(2*phi) + (((5*I)/4)*Pi)/(-1 + phi)^2 - (((15*I)/2)*Pi)/(-1 + phi) + 
      (((15*I)/4)*Pi)/phi^2 + (((15*I)/2)*Pi)/phi - Pi^2/2 - 
      Pi^2/(6*(-1 + phi)^2) + (5*Pi^2)/(3*(-1 + phi)) - (2*Pi^2)/(3*phi^2) - 
      (4*Pi^2)/(3*phi) + ((-1 + phi)^(-2) - 7/(2*(-1 + phi)) + 13/(4*phi^2) + 
        7/(2*phi) + ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{0}, phi] + 
      (-1/(2*(-1 + phi)^2) - 4/(-1 + phi) + phi^(-2) + 4/phi - 
        ((I/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi)*G[{1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1}, phi] + 
      (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 0}, phi] + 
      (3/(2*(-1 + phi)^2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 1}, phi] + 
      (-2 + 1/(2*(-1 + phi)^2) + 8/(-1 + phi) - 9/(2*phi^2) - 7/phi + 
        ((I/2)*Pi)/(-1 + phi)^2 + ((-1 + phi)^(-2) - 2/(-1 + phi) + 
          phi^(-2) + 2/phi)*G[{0}, phi] + (-3/(2*(-1 + phi)^2) - 
          2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1}, phi])*Log[m2os] + 
      (-3/2 + 3/(4*(-1 + phi)^2) + 4/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       Log[m2os]^2) + 4*Zeta[3]) + 
  eps^4*((-21*Pi^4)/40 + (13*Pi^2*G[{0, 0}, phi])/3 + 
    (17*Pi^2*G[{0, 1}, phi])/3 + (37*Pi^2*G[{1, 0}, phi])/6 + 
    3*Pi^2*G[{1, 1}, phi] - I*Pi*G[{0, 0, 0}, phi] - 
    (4*I)*Pi*G[{0, 0, 1}, phi] + (2*I)*Pi*G[{0, 1, 1}, phi] - 
    (3*I)*Pi*G[{1, 0, 0}, phi] + (2*I)*Pi*G[{1, 0, 1}, phi] - 
    (5*I)*Pi*G[{1, 1, 0}, phi] - ((15*I)/2)*Pi*G[{1, 1, 1}, phi] + 
    11*G[{0, 0, 0, 0}, phi] - 6*G[{0, 0, 0, 1}, phi] - 
    6*G[{0, 0, 1, 0}, phi] - 2*G[{0, 0, 1, 1}, phi] + 
    2*G[{0, 1, 0, 0}, phi] - 6*G[{0, 1, 0, 1}, phi] - 
    6*G[{0, 1, 1, 0}, phi] + 12*G[{0, 1, 1, 1}, phi] + 
    5*G[{1, 0, 0, 0}, phi] - 6*G[{1, 0, 0, 1}, phi] - 
    6*G[{1, 0, 1, 0}, phi] + 4*G[{1, 0, 1, 1}, phi] - 
    3*G[{1, 1, 0, 0}, phi] - 6*G[{1, 1, 0, 1}, phi] - 
    6*G[{1, 1, 1, 0}, phi] + (3*G[{1, 1, 1, 1}, phi])/2 + 
    ((3*Pi^2)/2 - (I/2)*Pi*G[{0}, phi] - ((15*I)/4)*Pi*G[{1}, phi] + 
      G[{0, 0}, phi]/2 - 3*G[{0, 1}, phi] - 3*G[{1, 0}, phi] + 
      (3*G[{1, 1}, phi])/4)*Log[m2os]^2 + 
    (((5*I)/4)*Pi + G[{0}, phi] - G[{1}, phi]/4)*Log[m2os]^3 + 
    Log[m2os]^4/16 + G[{1}, phi]*((2*I)*Pi^3 - 5*Zeta[3]) + 
    G[{0}, phi]*(((4*I)/3)*Pi^3 - 4*Zeta[3]) + (12*I)*Pi*Zeta[3] + 
    Log[m2os]*(((-5*I)/3)*Pi^3 - (31*Pi^2*G[{0}, phi])/6 - 
      3*Pi^2*G[{1}, phi] + I*Pi*G[{0, 0}, phi] - (2*I)*Pi*G[{0, 1}, phi] + 
      (3*I)*Pi*G[{1, 0}, phi] + ((15*I)/2)*Pi*G[{1, 1}, phi] - 
      7*G[{0, 0, 0}, phi] + 6*G[{0, 0, 1}, phi] + 6*G[{0, 1, 0}, phi] - 
      4*G[{0, 1, 1}, phi] + G[{1, 0, 0}, phi] + 6*G[{1, 0, 1}, phi] + 
      6*G[{1, 1, 0}, phi] - (3*G[{1, 1, 1}, phi])/2 + 3*Zeta[3]) + 
    m2os*(1/(2*(-1 + phi)) + 4/phi + (4*I)*Pi - ((9*I)*Pi)/(-1 + phi) + 
      ((15*I)*Pi)/phi - (2*Pi^2)/3 + (4*Pi^2)/(-1 + phi) - 
      (47*Pi^2)/(6*phi) - ((2*I)/3)*Pi^3 + (((3*I)/2)*Pi^3)/(-1 + phi) - 
      (((5*I)/2)*Pi^3)/phi + (-4/(-1 + phi) - 5/phi + ((3*I)*Pi)/phi + 
        (31*Pi^2)/(6*(-1 + phi)) - (31*Pi^2)/(6*phi))*G[{0}, phi] + 
      (4/phi - ((5*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
        (10*Pi^2)/(3*(-1 + phi)) - (17*Pi^2)/(3*phi))*G[{1}, phi] + 
      (2/(-1 + phi) - 5/phi - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*
       G[{0, 0}, phi] + (-2/(-1 + phi) + 2/phi + ((2*I)*Pi)/(-1 + phi) + 
        ((4*I)*Pi)/phi)*G[{0, 1}, phi] + (-2/(-1 + phi) + 2/phi - 
        ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{1, 0}, phi] + 
      ((-1 + phi)^(-1) - ((7*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
       G[{1, 1}, phi] + (7/(-1 + phi) - 7/phi)*G[{0, 0, 0}, phi] + 
      (-6/(-1 + phi) + 6/phi)*G[{0, 0, 1}, phi] + (-6/(-1 + phi) + 6/phi)*
       G[{0, 1, 0}, phi] + (4/(-1 + phi) + 2/phi)*G[{0, 1, 1}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1))*G[{1, 0, 0}, phi] + 
      (-6/(-1 + phi) + 6/phi)*G[{1, 0, 1}, phi] + (-6/(-1 + phi) + 6/phi)*
       G[{1, 1, 0}, phi] + (5/(-1 + phi) - 12/phi)*G[{1, 1, 1}, phi] + 
      (5 + 7/phi + ((5*I)*Pi)/(-1 + phi) - (I*Pi)/phi + Pi^2/6 - 
        (10*Pi^2)/(3*(-1 + phi)) + (29*Pi^2)/(6*phi) + 
        (2/(-1 + phi) + 5/phi + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0}, phi] + 
        (-(-1 + phi)^(-1) - 2/phi + ((7*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
         G[{1}, phi] + (-(-1 + phi)^(-1) + phi^(-1))*G[{0, 0}, phi] + 
        (6/(-1 + phi) - 6/phi)*G[{0, 1}, phi] + (6/(-1 + phi) - 6/phi)*
         G[{1, 0}, phi] + (-5/(-1 + phi) + 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-2 + 1/(2*(-1 + phi)) - 3/phi - (2*I)*Pi - (((7*I)/2)*Pi)/(-1 + phi) + 
        (-3/(-1 + phi) + 3/phi)*G[{0}, phi] + (5/(2*(-1 + phi)) + 3/phi)*
         G[{1}, phi])*Log[m2os]^2 + (-1/2 - 5/(6*(-1 + phi)) - 13/(6*phi))*
       Log[m2os]^3 - 2*Zeta[3] - (2*Zeta[3])/(-1 + phi) + (5*Zeta[3])/phi) + 
    m2os^2*(5/4 + 19/(32*(-1 + phi)^2) - 51/(2*(-1 + phi)) + 11/phi^2 + 
      99/(8*phi) + ((15*I)/2)*Pi + (((29*I)/8)*Pi)/(-1 + phi)^2 - 
      (((53*I)/2)*Pi)/(-1 + phi) + (((95*I)/8)*Pi)/phi^2 + 
      (((43*I)/2)*Pi)/phi + Pi^2/3 - (4*Pi^2)/(3*(-1 + phi)^2) + 
      (95*Pi^2)/(12*(-1 + phi)) - (83*Pi^2)/(24*phi^2) - (17*Pi^2)/(3*phi) - 
      I*Pi^3 - (((3*I)/4)*Pi^3)/(-1 + phi)^2 + (((19*I)/6)*Pi^3)/(-1 + phi) - 
      (((5*I)/4)*Pi^3)/phi^2 - (((5*I)/2)*Pi^3)/phi + 
      (3/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 7/(8*phi^2) + phi^(-1) - 
        ((I/2)*Pi)/(-1 + phi)^2 - ((I/2)*Pi)/(-1 + phi) + 
        (((7*I)/4)*Pi)/phi^2 + ((I/2)*Pi)/phi - (31*Pi^2)/(12*(-1 + phi)^2) + 
        (31*Pi^2)/(6*(-1 + phi)) - (31*Pi^2)/(12*phi^2) - (31*Pi^2)/(6*phi))*
       G[{0}, phi] + ((-1 + phi)^(-2) - 3/(2*(-1 + phi)) + 3/(2*phi^2) + 
        3/(2*phi) + ((I/4)*Pi)/(-1 + phi)^2 - ((5*I)*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 + ((5*I)*Pi)/phi - (5*Pi^2)/(3*(-1 + phi)^2) + 
        (17*Pi^2)/(3*(-1 + phi)) - (17*Pi^2)/(6*phi^2) - (17*Pi^2)/(3*phi))*
       G[{1}, phi] + (-(-1 + phi)^(-2) + 7/(2*(-1 + phi)) - 13/(4*phi^2) - 
        7/(2*phi) + ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{0, 0}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi - 
        (I*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + 
        ((4*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (11/(4*(-1 + phi)^2) - phi^(-2) + (((7*I)/2)*Pi)/(-1 + phi)^2 + 
        ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*
       G[{1, 1}, phi] + (-7/(2*(-1 + phi)^2) + 7/(-1 + phi) - 7/(2*phi^2) - 
        7/phi)*G[{0, 0, 0}, phi] + (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 
        6/phi)*G[{0, 0, 1}, phi] + (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 
        6/phi)*G[{0, 1, 0}, phi] + (-2/(-1 + phi)^2 - 2/(-1 + phi) + 
        phi^(-2) + 2/phi)*G[{0, 1, 1}, phi] + 
      (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       G[{1, 0, 0}, phi] + (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*
       G[{1, 0, 1}, phi] + (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*
       G[{1, 1, 0}, phi] + (-5/(2*(-1 + phi)^2) + 12/(-1 + phi) - 6/phi^2 - 
        12/phi)*G[{1, 1, 1}, phi] + (3/8 - (-1 + phi)^(-2) - 6/(-1 + phi) + 
        1/(8*phi^2) - 1/(4*phi) - (4*I)*Pi - ((I/4)*Pi)/(-1 + phi)^2 + 
        (((3*I)/2)*Pi)/(-1 + phi) - (((3*I)/4)*Pi)/phi^2 + ((I/2)*Pi)/phi + 
        Pi^2/4 + (5*Pi^2)/(3*(-1 + phi)^2) - (5*Pi^2)/(-1 + phi) + 
        (29*Pi^2)/(12*phi^2) + (29*Pi^2)/(6*phi) + 
        (3/(2*(-1 + phi)^2) - 13/(2*(-1 + phi)) + 27/(4*phi^2) + 13/(2*phi) - 
          ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
          (I*Pi)/phi)*G[{0}, phi] + (-11/(4*(-1 + phi)^2) - 8/(-1 + phi) + 
          3/(2*phi^2) + 8/phi - (((7*I)/2)*Pi)/(-1 + phi)^2 - 
          ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*
         G[{1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + 
          phi^(-1))*G[{0, 0}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 
          3/phi^2 - 6/phi)*G[{0, 1}, phi] + (-3/(-1 + phi)^2 + 6/(-1 + phi) - 
          3/phi^2 - 6/phi)*G[{1, 0}, phi] + (5/(2*(-1 + phi)^2) - 
          4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-1 + 11/(8*(-1 + phi)^2) + 13/(-1 + phi) - 11/(2*phi^2) - 21/(4*phi) - 
        (3*I)*Pi + (((7*I)/4)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + 
        (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 3/phi)*
         G[{0}, phi] + (-5/(4*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
          3/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-3/4 + 5/(12*(-1 + phi)^2) + 8/(3*(-1 + phi)) - 13/(12*phi^2) - 
        13/(6*phi))*Log[m2os]^3 - 3*Zeta[3] + Zeta[3]/(-1 + phi)^2 - 
      (3*Zeta[3])/(-1 + phi) + (5*Zeta[3])/(2*phi^2) + (5*Zeta[3])/phi)), 
 eps^2*(Pi^2/4 + G[{0, 0}, phi]/2 - G[{0, 1}, phi]/2 - G[{1, 0}, phi]/2 + 
    G[{1, 1}, phi]/2 + m2os*(-(-1 + phi)^(-1) + phi^(-1) - 
      (I*Pi)/(-1 + phi) + (I*Pi)/phi + (-1/(2*(-1 + phi)) + 1/(2*phi))*
       G[{0}, phi] + (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-1) - phi^(-1))*Log[m2os]) + 
    m2os^2*(((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + 
      (I*Pi)/phi + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 1/(4*phi^2) + 
        1/(2*phi))*G[{0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{1}, phi] + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       Log[m2os])) + eps^3*((I/2)*Pi^3 + (3*Pi^2*G[{0}, phi])/4 + 
    (3*Pi^2*G[{1}, phi])/4 + I*Pi*G[{0, 0}, phi] - I*Pi*G[{0, 1}, phi] - 
    I*Pi*G[{1, 0}, phi] + I*Pi*G[{1, 1}, phi] + (3*G[{0, 0, 0}, phi])/2 - 
    (3*G[{0, 0, 1}, phi])/2 - (3*G[{0, 1, 0}, phi])/2 + 
    (3*G[{0, 1, 1}, phi])/2 + (3*G[{1, 0, 0}, phi])/2 - 
    (3*G[{1, 0, 1}, phi])/2 - (3*G[{1, 1, 0}, phi])/2 + 
    (3*G[{1, 1, 1}, phi])/2 + (-Pi^2/2 - G[{0, 0}, phi] + G[{0, 1}, phi] + 
      G[{1, 0}, phi] - G[{1, 1}, phi])*Log[m2os] + 
    m2os*(6/(-1 + phi) - 6/phi + ((4*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi - 
      (3*Pi^2)/(4*(-1 + phi)) + (3*Pi^2)/(4*phi) + 
      (3/(-1 + phi) - 3/phi + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
       G[{0}, phi] + (3/(-1 + phi) - 3/phi + ((2*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{1}, phi] + (3/(2*(-1 + phi)) - 3/(2*phi))*
       G[{0, 0}, phi] + (3/(2*(-1 + phi)) - 3/(2*phi))*G[{0, 1}, phi] + 
      (3/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 0}, phi] + 
      (3/(2*(-1 + phi)) - 3/(2*phi))*G[{1, 1}, phi] + 
      (-4/(-1 + phi) + 4/phi - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
        (-2/(-1 + phi) + 2/phi)*G[{0}, phi] + (-2/(-1 + phi) + 2/phi)*
         G[{1}, phi])*Log[m2os] + ((-1 + phi)^(-1) - phi^(-1))*Log[m2os]^2) + 
    m2os^2*((3*Pi^2)/(8*(-1 + phi)^2) - (3*Pi^2)/(4*(-1 + phi)) + 
      (3*Pi^2)/(8*phi^2) + (3*Pi^2)/(4*phi) + 
      (((-I)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{0}, phi] + (((-I)*Pi)/(-1 + phi)^2 + 
        ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi))*
       G[{0, 0}, phi] + (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
        3/(4*phi^2) - 3/(2*phi))*G[{0, 1}, phi] + 
      (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi))*
       G[{1, 0}, phi] + (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
        3/(4*phi^2) - 3/(2*phi))*G[{1, 1}, phi] + 
      ((I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi + ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*
         G[{0}, phi] + ((-1 + phi)^(-2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*
         G[{1}, phi])*Log[m2os] + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*Log[m2os]^2) - 3*Zeta[3]) + 
  eps^4*((33*Pi^4)/80 + (17*Pi^2*G[{0, 0}, phi])/12 + 
    (37*Pi^2*G[{0, 1}, phi])/12 + (37*Pi^2*G[{1, 0}, phi])/12 + 
    (17*Pi^2*G[{1, 1}, phi])/12 + (3*I)*Pi*G[{0, 0, 0}, phi] - 
    (3*I)*Pi*G[{0, 0, 1}, phi] - (3*I)*Pi*G[{0, 1, 0}, phi] + 
    (3*I)*Pi*G[{0, 1, 1}, phi] + (3*I)*Pi*G[{1, 0, 0}, phi] - 
    (3*I)*Pi*G[{1, 0, 1}, phi] - (3*I)*Pi*G[{1, 1, 0}, phi] + 
    (3*I)*Pi*G[{1, 1, 1}, phi] + (7*G[{0, 0, 0, 0}, phi])/2 - 
    (7*G[{0, 0, 0, 1}, phi])/2 - (7*G[{0, 0, 1, 0}, phi])/2 + 
    (7*G[{0, 0, 1, 1}, phi])/2 + (11*G[{0, 1, 0, 0}, phi])/2 - 
    (11*G[{0, 1, 0, 1}, phi])/2 - (11*G[{0, 1, 1, 0}, phi])/2 + 
    (11*G[{0, 1, 1, 1}, phi])/2 + (11*G[{1, 0, 0, 0}, phi])/2 - 
    (11*G[{1, 0, 0, 1}, phi])/2 - (11*G[{1, 0, 1, 0}, phi])/2 + 
    (11*G[{1, 0, 1, 1}, phi])/2 + (7*G[{1, 1, 0, 0}, phi])/2 - 
    (7*G[{1, 1, 0, 1}, phi])/2 - (7*G[{1, 1, 1, 0}, phi])/2 + 
    (7*G[{1, 1, 1, 1}, phi])/2 + (Pi^2/2 + G[{0, 0}, phi] - G[{0, 1}, phi] - 
      G[{1, 0}, phi] + G[{1, 1}, phi])*Log[m2os]^2 + 
    G[{0}, phi]*(((3*I)/2)*Pi^3 - 9*Zeta[3]) + 
    G[{1}, phi]*(((3*I)/2)*Pi^3 - 9*Zeta[3]) - (6*I)*Pi*Zeta[3] + 
    Log[m2os]*((-I)*Pi^3 - (3*Pi^2*G[{0}, phi])/2 - (3*Pi^2*G[{1}, phi])/2 - 
      (2*I)*Pi*G[{0, 0}, phi] + (2*I)*Pi*G[{0, 1}, phi] + 
      (2*I)*Pi*G[{1, 0}, phi] - (2*I)*Pi*G[{1, 1}, phi] - 
      3*G[{0, 0, 0}, phi] + 3*G[{0, 0, 1}, phi] + 3*G[{0, 1, 0}, phi] - 
      3*G[{0, 1, 1}, phi] - 3*G[{1, 0, 0}, phi] + 3*G[{1, 0, 1}, phi] + 
      3*G[{1, 1, 0}, phi] - 3*G[{1, 1, 1}, phi] + 6*Zeta[3]) + 
    m2os*(-26/(-1 + phi) + 26/phi - ((18*I)*Pi)/(-1 + phi) + 
      ((18*I)*Pi)/phi + (16*Pi^2)/(3*(-1 + phi)) - (16*Pi^2)/(3*phi) + 
      (((7*I)/6)*Pi^3)/(-1 + phi) - ((I/2)*Pi^3)/phi + 
      (-19/(-1 + phi) + 11/phi - ((9*I)*Pi)/(-1 + phi) + ((9*I)*Pi)/phi + 
        (35*Pi^2)/(12*(-1 + phi)) - (17*Pi^2)/(4*phi))*G[{0}, phi] + 
      (-11/(-1 + phi) + 19/phi - ((9*I)*Pi)/(-1 + phi) + ((9*I)*Pi)/phi + 
        (17*Pi^2)/(4*(-1 + phi)) - (35*Pi^2)/(12*phi))*G[{1}, phi] + 
      (-3/(-1 + phi) + 3/phi + ((4*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (-12/(-1 + phi) + 12/phi - (I*Pi)/(-1 + phi) + ((5*I)*Pi)/phi)*
       G[{0, 1}, phi] + (-12/(-1 + phi) + 12/phi - ((5*I)*Pi)/(-1 + phi) + 
        (I*Pi)/phi)*G[{1, 0}, phi] + (-3/(-1 + phi) + 3/phi - 
        ((4*I)*Pi)/(-1 + phi))*G[{1, 1}, phi] + 
      (11/(2*(-1 + phi)) - 3/(2*phi))*G[{0, 0, 0}, phi] + 
      (-17/(2*(-1 + phi)) + 17/(2*phi))*G[{0, 0, 1}, phi] + 
      (-17/(2*(-1 + phi)) + 17/(2*phi))*G[{0, 1, 0}, phi] + 
      (9/(2*(-1 + phi)) - 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (1/(2*(-1 + phi)) - 9/(2*phi))*G[{1, 0, 0}, phi] + 
      (-17/(2*(-1 + phi)) + 17/(2*phi))*G[{1, 0, 1}, phi] + 
      (-17/(2*(-1 + phi)) + 17/(2*phi))*G[{1, 1, 0}, phi] + 
      (3/(2*(-1 + phi)) - 11/(2*phi))*G[{1, 1, 1}, phi] + 
      (14/(-1 + phi) - 14/phi + ((10*I)*Pi)/(-1 + phi) - ((10*I)*Pi)/phi - 
        (23*Pi^2)/(6*(-1 + phi)) + (23*Pi^2)/(6*phi) + 
        (13/(-1 + phi) - 5/phi + ((5*I)*Pi)/(-1 + phi) - ((5*I)*Pi)/phi)*
         G[{0}, phi] + (5/(-1 + phi) - 13/phi + ((5*I)*Pi)/(-1 + phi) - 
          ((5*I)*Pi)/phi)*G[{1}, phi] + (9/(-1 + phi) - 9/phi)*
         G[{0, 1}, phi] + (9/(-1 + phi) - 9/phi)*G[{1, 0}, phi])*Log[m2os] + 
      (-3/(-1 + phi) + 3/phi - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi + 
        (-9/(2*(-1 + phi)) + 1/(2*phi))*G[{0}, phi] + 
        (-1/(2*(-1 + phi)) + 9/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (1/(3*(-1 + phi)) - 1/(3*phi))*Log[m2os]^3 - (3*Zeta[3])/(-1 + phi) - 
      Zeta[3]/phi) + m2os^2*(3/(-1 + phi)^2 - 27/(-1 + phi) + 3/phi^2 + 
      27/phi + (((5*I)/2)*Pi)/(-1 + phi)^2 - ((13*I)*Pi)/(-1 + phi) + 
      (((5*I)/2)*Pi)/phi^2 + ((13*I)*Pi)/phi - (19*Pi^2)/(24*(-1 + phi)^2) + 
      (43*Pi^2)/(12*(-1 + phi)) - (19*Pi^2)/(24*phi^2) - (43*Pi^2)/(12*phi) - 
      (((7*I)/12)*Pi^3)/(-1 + phi)^2 + (((7*I)/6)*Pi^3)/(-1 + phi) - 
      ((I/4)*Pi^3)/phi^2 - ((I/2)*Pi^3)/phi + 
      (25/(8*(-1 + phi)^2) - 3/(2*(-1 + phi)) - 5/(8*phi^2) + 23/(2*phi) + 
        (((9*I)/4)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) - 
        ((I/4)*Pi)/phi^2 + ((6*I)*Pi)/phi - (35*Pi^2)/(24*(-1 + phi)^2) + 
        (35*Pi^2)/(12*(-1 + phi)) - (17*Pi^2)/(8*phi^2) - (17*Pi^2)/(4*phi))*
       G[{0}, phi] + (-5/(8*(-1 + phi)^2) - 23/(2*(-1 + phi)) + 
        25/(8*phi^2) + 3/(2*phi) - ((I/4)*Pi)/(-1 + phi)^2 - 
        ((6*I)*Pi)/(-1 + phi) + (((9*I)/4)*Pi)/phi^2 + ((6*I)*Pi)/phi - 
        (17*Pi^2)/(8*(-1 + phi)^2) + (17*Pi^2)/(4*(-1 + phi)) - 
        (35*Pi^2)/(24*phi^2) - (35*Pi^2)/(12*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-2) - 7/(2*(-1 + phi)) - 3/(2*phi^2) + 7/(2*phi) + 
        ((2*I)*Pi)/phi^2 + ((4*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (5/(4*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 5/(4*phi^2) + 5/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + (((5*I)/2)*Pi)/phi^2 + 
        ((5*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (5/(4*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 5/(4*phi^2) + 5/(2*phi) + 
        (((5*I)/2)*Pi)/(-1 + phi)^2 - ((5*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1, 0}, phi] + 
      (-3/(2*(-1 + phi)^2) - 7/(2*(-1 + phi)) + phi^(-2) + 7/(2*phi) + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi))*G[{1, 1}, phi] + 
      (-11/(4*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi))*
       G[{0, 0, 0}, phi] + (17/(4*(-1 + phi)^2) - 17/(2*(-1 + phi)) + 
        17/(4*phi^2) + 17/(2*phi))*G[{0, 0, 1}, phi] + 
      (17/(4*(-1 + phi)^2) - 17/(2*(-1 + phi)) + 17/(4*phi^2) + 17/(2*phi))*
       G[{0, 1, 0}, phi] + (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 
        1/(4*phi^2) - 1/(2*phi))*G[{0, 1, 1}, phi] + 
      (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 9/(4*phi^2) - 9/(2*phi))*
       G[{1, 0, 0}, phi] + (17/(4*(-1 + phi)^2) - 17/(2*(-1 + phi)) + 
        17/(4*phi^2) + 17/(2*phi))*G[{1, 0, 1}, phi] + 
      (17/(4*(-1 + phi)^2) - 17/(2*(-1 + phi)) + 17/(4*phi^2) + 17/(2*phi))*
       G[{1, 1, 0}, phi] + (-3/(4*(-1 + phi)^2) + 3/(2*(-1 + phi)) - 
        11/(4*phi^2) - 11/(2*phi))*G[{1, 1, 1}, phi] + 
      (2/(-1 + phi) - 2/phi + (23*Pi^2)/(12*(-1 + phi)^2) - 
        (23*Pi^2)/(6*(-1 + phi)) + (23*Pi^2)/(12*phi^2) + (23*Pi^2)/(6*phi) + 
        (-5/(4*(-1 + phi)^2) - 2/(-1 + phi) + 5/(4*phi^2) - 2/phi - 
          (((5*I)/2)*Pi)/(-1 + phi)^2 + ((5*I)*Pi)/(-1 + phi) - 
          (((5*I)/2)*Pi)/phi^2 - ((5*I)*Pi)/phi)*G[{0}, phi] + 
        (5/(4*(-1 + phi)^2) + 2/(-1 + phi) - 5/(4*phi^2) + 2/phi - 
          (((5*I)/2)*Pi)/(-1 + phi)^2 + ((5*I)*Pi)/(-1 + phi) - 
          (((5*I)/2)*Pi)/phi^2 - ((5*I)*Pi)/phi)*G[{1}, phi] + 
        (-9/(2*(-1 + phi)^2) + 9/(-1 + phi) - 9/(2*phi^2) - 9/phi)*
         G[{0, 1}, phi] + (-9/(2*(-1 + phi)^2) + 9/(-1 + phi) - 9/(2*phi^2) - 
          9/phi)*G[{1, 0}, phi])*Log[m2os] + 
      (-1/(2*(-1 + phi)^2) + 7/(-1 + phi) - 1/(2*phi^2) - 7/phi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi + 
        (9/(4*(-1 + phi)^2) - 9/(2*(-1 + phi)) + 1/(4*phi^2) + 1/(2*phi))*
         G[{0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 9/(4*phi^2) + 
          9/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (-1/(6*(-1 + phi)^2) + 1/(3*(-1 + phi)) - 1/(6*phi^2) - 1/(3*phi))*
       Log[m2os]^3 + (3*Zeta[3])/(2*(-1 + phi)^2) - (3*Zeta[3])/(-1 + phi) - 
      Zeta[3]/(2*phi^2) - Zeta[3]/phi)), 
 eps^3*(((2*I)/3)*Pi^3 + (3*Pi^2*G[{0}, phi])/2 + Pi^2*G[{1}, phi] - 
    I*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 0}, phi] + I*Pi*G[{1, 1}, phi] + 
    2*G[{0, 0, 0}, phi] - 2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] + 
    G[{0, 1, 1}, phi] - 2*G[{1, 0, 1}, phi] - 2*G[{1, 1, 0}, phi] + 
    3*G[{1, 1, 1}, phi] + ((-4*Pi^2)/3 + I*Pi*G[{0}, phi] - G[{0, 0}, phi] + 
      2*G[{0, 1}, phi] + 2*G[{1, 0}, phi] - 2*G[{1, 1}, phi])*Log[m2os] - 
    Log[m2os]^3/3 + m2os*(2 + 6/(-1 + phi) - 4/phi + ((4*I)*Pi)/(-1 + phi) - 
      ((3*I)*Pi)/phi - Pi^2/3 - Pi^2/(3*(-1 + phi)) + 
      (2/(-1 + phi) - phi^(-1))*G[{0}, phi] + 
      (2/(-1 + phi) - 2/phi + (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{1}, phi] + 
      ((-1 + phi)^(-1) - phi^(-1))*G[{1, 1}, phi] + (-2/(-1 + phi) + 2/phi)*
       Log[m2os] + (-1 - (-1 + phi)^(-1))*Log[m2os]^2) + 
    m2os^2*(15/4 - 7/(4*(-1 + phi)^2) + 7/(2*(-1 + phi)) - 1/(4*phi^2) - 
      phi^(-1) - (((3*I)/2)*Pi)/(-1 + phi)^2 + (((5*I)/2)*Pi)/(-1 + phi) - 
      (((3*I)/4)*Pi)/phi^2 - (((5*I)/2)*Pi)/phi - Pi^2/2 + 
      Pi^2/(6*(-1 + phi)^2) - Pi^2/(3*(-1 + phi)) + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(4*phi^2) - phi^(-1))*
       G[{0}, phi] + (-(-1 + phi)^(-2) + 3/(2*(-1 + phi)) - 1/(2*phi^2) - 
        3/(2*phi) - ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{1}, phi] + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       G[{1, 1}, phi] + (-2 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 
        1/(2*phi^2) + 2/phi)*Log[m2os] + (-3/2 + 1/(2*(-1 + phi)^2) - 
        (-1 + phi)^(-1))*Log[m2os]^2)) + 
  eps^4*((5*Pi^4)/24 - (Pi^2*G[{0, 0}, phi])/6 + (Pi^2*G[{0, 1}, phi])/3 + 
    (10*Pi^2*G[{1, 0}, phi])/3 + (2*Pi^2*G[{1, 1}, phi])/3 + 
    (4*I)*Pi*G[{0, 0, 0}, phi] + (2*I)*Pi*G[{0, 0, 1}, phi] + 
    (3*I)*Pi*G[{0, 1, 1}, phi] - (4*I)*Pi*G[{1, 0, 1}, phi] - 
    (5*I)*Pi*G[{1, 1, 0}, phi] - I*Pi*G[{1, 1, 1}, phi] + 
    G[{0, 0, 0, 0}, phi] - G[{0, 0, 0, 1}, phi] - G[{0, 0, 1, 0}, phi] + 
    7*G[{0, 0, 1, 1}, phi] + 6*G[{0, 1, 0, 0}, phi] - 
    2*G[{0, 1, 0, 1}, phi] - 2*G[{0, 1, 1, 0}, phi] + 
    3*G[{0, 1, 1, 1}, phi] + G[{1, 0, 0, 0}, phi] - G[{1, 0, 0, 1}, phi] - 
    G[{1, 0, 1, 0}, phi] + G[{1, 0, 1, 1}, phi] - G[{1, 1, 0, 0}, phi] - 
    7*G[{1, 1, 1, 1}, phi] + ((-5*Pi^2)/6 + ((3*I)/2)*Pi*G[{0}, phi] + 
      (3*G[{0, 1}, phi])/2 + (3*G[{1, 0}, phi])/2 - (3*G[{1, 1}, phi])/2)*
     Log[m2os]^2 + (((-2*I)/3)*Pi + G[{0}, phi]/3 - G[{1}, phi]/3)*
     Log[m2os]^3 - (5*Log[m2os]^4)/24 + G[{1}, phi]*
     (((7*I)/6)*Pi^3 - 7*Zeta[3]) + G[{0}, phi]*(I*Pi^3 - 6*Zeta[3]) - 
    (3*I)*Pi*Zeta[3] + Log[m2os]*((-I)*Pi^3 + (Pi^2*G[{0}, phi])/3 + 
      (Pi^2*G[{1}, phi])/6 - (4*I)*Pi*G[{0, 0}, phi] - I*Pi*G[{0, 1}, phi] + 
      (2*I)*Pi*G[{1, 0}, phi] + I*Pi*G[{1, 1}, phi] - G[{0, 0, 0}, phi] - 
      G[{0, 0, 1}, phi] - G[{0, 1, 0}, phi] - 4*G[{0, 1, 1}, phi] - 
      G[{1, 0, 0}, phi] - G[{1, 0, 1}, phi] - G[{1, 1, 0}, phi] + 
      6*G[{1, 1, 1}, phi] + 6*Zeta[3]) + 
    m2os*(-14/(-1 + phi) + 22/phi + (4*I)*Pi - ((12*I)*Pi)/(-1 + phi) + 
      ((17*I)*Pi)/phi + Pi^2 + (7*Pi^2)/(2*(-1 + phi)) - (16*Pi^2)/(3*phi) - 
      I*Pi^3 + ((I/6)*Pi^3)/(-1 + phi) - ((I/2)*Pi^3)/phi + 
      (-4 - 14/(-1 + phi) + 9/phi - ((3*I)*Pi)/(-1 + phi) + ((8*I)*Pi)/phi + 
        (2*Pi^2)/3 + (4*Pi^2)/(3*(-1 + phi)) - (2*Pi^2)/phi)*G[{0}, phi] + 
      (4 - 10/(-1 + phi) + 16/phi - ((9*I)*Pi)/(-1 + phi) + ((11*I)*Pi)/phi - 
        (2*Pi^2)/3 + (8*Pi^2)/(3*(-1 + phi)) - (2*Pi^2)/phi)*G[{1}, phi] + 
      (2/(-1 + phi) + phi^(-1) - (2*I)*Pi + ((2*I)*Pi)/(-1 + phi))*
       G[{0, 0}, phi] + (-9/(-1 + phi) + 9/phi - (2*I)*Pi + ((2*I)*Pi)/phi)*
       G[{0, 1}, phi] + (-9/(-1 + phi) + 9/phi + (2*I)*Pi - 
        ((3*I)*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{1, 0}, phi] + 
      (-4/(-1 + phi) + 6/phi + (2*I)*Pi - ((5*I)*Pi)/(-1 + phi) + 
        ((3*I)*Pi)/phi)*G[{1, 1}, phi] + (-2 + 5/(-1 + phi) - 3/phi)*
       G[{0, 0, 0}, phi] + (-3/(-1 + phi) + 3/phi)*G[{0, 0, 1}, phi] + 
      (-3/(-1 + phi) + 3/phi)*G[{0, 1, 0}, phi] + 
      (-2 + 3/(-1 + phi) - phi^(-1))*G[{0, 1, 1}, phi] + 
      (2 + (-1 + phi)^(-1) - 3/phi)*G[{1, 0, 0}, phi] + 
      (-4/(-1 + phi) + 4/phi)*G[{1, 0, 1}, phi] + (-4/(-1 + phi) + 4/phi)*
       G[{1, 1, 0}, phi] + (2 - 3/(-1 + phi) + phi^(-1))*G[{1, 1, 1}, phi] + 
      (-5 + 16/(-1 + phi) - 11/phi + ((12*I)*Pi)/(-1 + phi) - 
        ((9*I)*Pi)/phi + Pi^2/6 - (11*Pi^2)/(6*(-1 + phi)) + (2*Pi^2)/phi + 
        (9/(-1 + phi) - 2/phi)*G[{0}, phi] + (7/(-1 + phi) - 11/phi + 
          ((5*I)*Pi)/(-1 + phi) - ((5*I)*Pi)/phi)*G[{1}, phi] + 
        (-3/(-1 + phi) + 3/phi)*G[{0, 0}, phi] + (3/(-1 + phi) - 3/phi)*
         G[{0, 1}, phi] + (3/(-1 + phi) - 3/phi)*G[{1, 0}, phi] + 
        (2/(-1 + phi) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (3 - 5/(-1 + phi) + phi^(-1) - (2*I)*Pi - ((2*I)*Pi)/(-1 + phi) + 
        (2 - 1/(2*(-1 + phi)) - 3/(2*phi))*G[{0}, phi] + 
        (-2 + 1/(2*(-1 + phi)) + 3/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (-1/2 - (-1 + phi)^(-1) + 1/(2*phi))*Log[m2os]^3 - Zeta[3]/(-1 + phi) - 
      (3*Zeta[3])/phi) + m2os^2*(-35/4 - 29/(8*(-1 + phi)^2) - 
      3/(4*(-1 + phi)) + 15/(8*phi^2) + 87/(8*phi) + ((15*I)/2)*Pi - 
      (((3*I)/4)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + 
      (((15*I)/8)*Pi)/phi^2 + ((9*I)*Pi)/phi + (19*Pi^2)/12 - 
      (23*Pi^2)/(24*(-1 + phi)^2) + (35*Pi^2)/(12*(-1 + phi)) - 
      (4*Pi^2)/(3*phi^2) - (19*Pi^2)/(6*phi) - ((3*I)/2)*Pi^3 - 
      ((I/12)*Pi^3)/(-1 + phi)^2 + ((I/6)*Pi^3)/(-1 + phi) - 
      ((I/4)*Pi^3)/phi^2 - ((I/2)*Pi^3)/phi + 
      (-15/2 + 13/(4*(-1 + phi)^2) - 5/(4*(-1 + phi)) + 3/(8*phi^2) + 
        37/(4*phi) + (((7*I)/4)*Pi)/(-1 + phi)^2 - (((7*I)/2)*Pi)/
         (-1 + phi) + ((2*I)*Pi)/phi^2 + (((13*I)/2)*Pi)/phi + Pi^2 - 
        (2*Pi^2)/(3*(-1 + phi)^2) + (4*Pi^2)/(3*(-1 + phi)) - Pi^2/phi^2 - 
        (2*Pi^2)/phi)*G[{0}, phi] + (15/2 - 1/(2*(-1 + phi)^2) - 
        15/(4*(-1 + phi)) + 2/phi^2 + 7/(4*phi) + (((5*I)/4)*Pi)/
         (-1 + phi)^2 - ((5*I)*Pi)/(-1 + phi) + (((13*I)/4)*Pi)/phi^2 + 
        ((8*I)*Pi)/phi - Pi^2 - (4*Pi^2)/(3*(-1 + phi)^2) + 
        (8*Pi^2)/(3*(-1 + phi)) - Pi^2/phi^2 - (2*Pi^2)/phi)*G[{1}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(4*phi^2) + 7/(2*phi) - (3*I)*Pi - 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi))*G[{0, 0}, phi] + 
      (11/(4*(-1 + phi)^2) - 5/(-1 + phi) + 9/(4*phi^2) + 5/phi - (3*I)*Pi + 
        (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (11/(4*(-1 + phi)^2) - 5/(-1 + phi) + 9/(4*phi^2) + 5/phi + (3*I)*Pi + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1, 0}, phi] + 
      (1/(2*(-1 + phi)^2) - 3/(-1 + phi) + 2/phi^2 + 6/phi + (3*I)*Pi + 
        (((5*I)/2)*Pi)/(-1 + phi)^2 - ((5*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (-3 - 5/(2*(-1 + phi)^2) + 5/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{0, 0, 0}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
        3/phi)*G[{0, 0, 1}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 
        3/(2*phi^2) + 3/phi)*G[{0, 1, 0}, phi] + 
      (-3 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 1/(2*phi^2) - phi^(-1))*
       G[{0, 1, 1}, phi] + (3 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        3/(2*phi^2) - 3/phi)*G[{1, 0, 0}, phi] + 
      (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 0, 1}, phi] + 
      (2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{1, 1, 0}, phi] + 
      (3 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 1/(2*phi^2) + phi^(-1))*
       G[{1, 1, 1}, phi] + (13/8 - 7/(4*(-1 + phi)^2) - 3/(8*phi^2) - 
        15/(4*phi) - (4*I)*Pi - (((7*I)/2)*Pi)/(-1 + phi)^2 + 
        (((9*I)/2)*Pi)/(-1 + phi) - (((9*I)/4)*Pi)/phi^2 - 
        (((13*I)/2)*Pi)/phi + Pi^2/4 + (11*Pi^2)/(12*(-1 + phi)^2) - 
        (11*Pi^2)/(6*(-1 + phi)) + Pi^2/phi^2 + (2*Pi^2)/phi + 
        (4 - 13/(4*(-1 + phi)^2) + 7/(2*(-1 + phi)) - 1/(2*phi^2) - 
          11/(2*phi))*G[{0}, phi] + (-4 - 13/(4*(-1 + phi)^2) + 
          7/(-1 + phi) - 11/(4*phi^2) - 5/phi - (((5*I)/2)*Pi)/(-1 + phi)^2 + 
          ((5*I)*Pi)/(-1 + phi) - (((5*I)/2)*Pi)/phi^2 - ((5*I)*Pi)/phi)*
         G[{1}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
          3/phi)*G[{0, 0}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
          3/(2*phi^2) - 3/phi)*G[{0, 1}, phi] + 
        (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
         G[{1, 0}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 
          2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (11/4 + 7/(2*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 1/(4*phi^2) + 
        3/(4*phi) - (3*I)*Pi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
        (3 + 1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi))*
         G[{0}, phi] + (-3 - 1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 
          3/(4*phi^2) + 3/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (-3/4 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(4*phi^2) + 1/(2*phi))*
       Log[m2os]^3 + Zeta[3]/(2*(-1 + phi)^2) - Zeta[3]/(-1 + phi) - 
      (3*Zeta[3])/(2*phi^2) - (3*Zeta[3])/phi)), 
 eps^2*(-Pi^2/4 - G[{0, 0}, phi]/2 + G[{0, 1}, phi]/2 + G[{1, 0}, phi]/2 - 
    G[{1, 1}, phi]/2 + m2os*((-1 + phi)^(-1) - phi^(-1) + (I*Pi)/(-1 + phi) - 
      (I*Pi)/phi + (1/(2*(-1 + phi)) - 1/(2*phi))*G[{0}, phi] + 
      (1/(2*(-1 + phi)) - 1/(2*phi))*G[{1}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1))*Log[m2os]) + 
    m2os^2*(((-I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
      (I*Pi)/phi + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 1/(4*phi^2) - 
        1/(2*phi))*G[{0}, phi] + (-1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) - 
        1/(4*phi^2) - 1/(2*phi))*G[{1}, phi] + 
      (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       Log[m2os])) + eps^3*((I/6)*Pi^3 + (3*Pi^2*G[{0}, phi])/4 + 
    (Pi^2*G[{1}, phi])/4 - I*Pi*G[{0, 0}, phi] - I*Pi*G[{1, 0}, phi] + 
    G[{0, 0, 0}, phi]/2 - G[{0, 0, 1}, phi]/2 - G[{0, 1, 0}, phi]/2 - 
    G[{0, 1, 1}, phi]/2 - (3*G[{1, 0, 0}, phi])/2 - G[{1, 0, 1}, phi]/2 - 
    G[{1, 1, 0}, phi]/2 + (3*G[{1, 1, 1}, phi])/2 + 
    ((-5*Pi^2)/6 + I*Pi*G[{0}, phi] + G[{0, 1}, phi] + G[{1, 0}, phi] - 
      G[{1, 1}, phi])*Log[m2os] - Log[m2os]^3/3 + 
    m2os*(2 + 2/phi + (I*Pi)/phi - Pi^2/3 + (5*Pi^2)/(12*(-1 + phi)) - 
      (3*Pi^2)/(4*phi) + (-(-1 + phi)^(-1) + 2/phi - ((2*I)*Pi)/(-1 + phi) + 
        ((2*I)*Pi)/phi)*G[{0}, phi] + (-(-1 + phi)^(-1) + phi^(-1) - 
        (I*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{1}, phi] + 
      (-3/(2*(-1 + phi)) + 3/(2*phi))*G[{0, 0}, phi] + 
      (-3/(2*(-1 + phi)) + 3/(2*phi))*G[{0, 1}, phi] + 
      (-3/(2*(-1 + phi)) + 3/(2*phi))*G[{1, 0}, phi] + 
      (-1/(2*(-1 + phi)) + 1/(2*phi))*G[{1, 1}, phi] + 
      (2/(-1 + phi) - 2/phi + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (2/(-1 + phi) - 2/phi)*G[{0}, phi] + (2/(-1 + phi) - 2/phi)*
         G[{1}, phi])*Log[m2os] + (-1 - 2/(-1 + phi) + phi^(-1))*
       Log[m2os]^2) + m2os^2*(15/4 - 7/(4*(-1 + phi)^2) + 7/(2*(-1 + phi)) - 
      1/(4*phi^2) - phi^(-1) - (((3*I)/2)*Pi)/(-1 + phi)^2 + 
      (((5*I)/2)*Pi)/(-1 + phi) - (((3*I)/4)*Pi)/phi^2 - (((5*I)/2)*Pi)/phi - 
      Pi^2/2 - (5*Pi^2)/(24*(-1 + phi)^2) + (5*Pi^2)/(12*(-1 + phi)) - 
      (3*Pi^2)/(8*phi^2) - (3*Pi^2)/(4*phi) + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(4*phi^2) - phi^(-1) + 
        (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi)*G[{0}, phi] + (-(-1 + phi)^(-2) + 3/(2*(-1 + phi)) - 
        1/(2*phi^2) - 3/(2*phi) + ((I/2)*Pi)/(-1 + phi)^2 - 
        (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1}, phi] + 
      (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(4*phi^2) + 3/(2*phi))*
       G[{0, 0}, phi] + (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 
        3/(4*phi^2) + 3/(2*phi))*G[{0, 1}, phi] + 
      (3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) + 3/(4*phi^2) + 3/(2*phi))*
       G[{1, 0}, phi] + (1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 
        1/(4*phi^2) + 1/(2*phi))*G[{1, 1}, phi] + 
      (-2 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 1/(2*phi^2) + 2/phi - 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi + (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*
         G[{0}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*
         G[{1}, phi])*Log[m2os] + (-3/2 + (-1 + phi)^(-2) - 2/(-1 + phi) + 
        1/(2*phi^2) + phi^(-1))*Log[m2os]^2) + 3*Zeta[3]) + 
  eps^4*((-21*Pi^4)/80 - ((2*I)/3)*Pi^3*G[{1}, phi] - 
    (13*Pi^2*G[{0, 0}, phi])/12 - (9*Pi^2*G[{0, 1}, phi])/4 - 
    (Pi^2*G[{1, 0}, phi])/4 - (5*Pi^2*G[{1, 1}, phi])/4 - 
    I*Pi*G[{0, 0, 0}, phi] + (3*I)*Pi*G[{0, 0, 1}, phi] + 
    I*Pi*G[{0, 1, 0}, phi] - (2*I)*Pi*G[{0, 1, 1}, phi] - 
    I*Pi*G[{1, 0, 0}, phi] + I*Pi*G[{1, 0, 1}, phi] - 
    (2*I)*Pi*G[{1, 1, 1}, phi] - (11*G[{0, 0, 0, 0}, phi])/2 + 
    (7*G[{0, 0, 0, 1}, phi])/2 + (7*G[{0, 0, 1, 0}, phi])/2 + 
    G[{0, 0, 1, 1}, phi]/2 - (5*G[{0, 1, 0, 0}, phi])/2 + 
    (9*G[{0, 1, 0, 1}, phi])/2 + (9*G[{0, 1, 1, 0}, phi])/2 - 
    (11*G[{0, 1, 1, 1}, phi])/2 - (3*G[{1, 0, 0, 0}, phi])/2 + 
    (7*G[{1, 0, 0, 1}, phi])/2 + (7*G[{1, 0, 1, 0}, phi])/2 - 
    (3*G[{1, 0, 1, 1}, phi])/2 - (3*G[{1, 1, 0, 0}, phi])/2 + 
    (5*G[{1, 1, 0, 1}, phi])/2 + (5*G[{1, 1, 1, 0}, phi])/2 - 
    (15*G[{1, 1, 1, 1}, phi])/2 + ((-4*Pi^2)/3 + ((3*I)/2)*Pi*G[{0}, phi] - 
      G[{0, 0}, phi] + (5*G[{0, 1}, phi])/2 + (5*G[{1, 0}, phi])/2 - 
      (5*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    (((-2*I)/3)*Pi - G[{0}, phi]/3 + G[{1}, phi]/3)*Log[m2os]^3 - 
    (5*Log[m2os]^4)/24 + Log[m2os]*((I/3)*Pi^3 + (7*Pi^2*G[{0}, phi])/6 + 
      (7*Pi^2*G[{1}, phi])/3 - I*Pi*G[{0, 1}, phi] - 
      (2*I)*Pi*G[{1, 0}, phi] + I*Pi*G[{1, 1}, phi] + 4*G[{0, 0, 0}, phi] - 
      4*G[{0, 0, 1}, phi] - 4*G[{0, 1, 0}, phi] + G[{0, 1, 1}, phi] - 
      4*G[{1, 0, 1}, phi] - 4*G[{1, 1, 0}, phi] + 7*G[{1, 1, 1}, phi] - 
      2*Zeta[3]) + (7*I)*Pi*Zeta[3] + G[{0}, phi]*((-I/6)*Pi^3 + 5*Zeta[3]) + 
    m2os*(4/(-1 + phi) - 12/phi + (4*I)*Pi + ((2*I)*Pi)/(-1 + phi) - 
      ((5*I)*Pi)/phi + Pi^2 - (7*Pi^2)/(6*(-1 + phi)) + (2*Pi^2)/(3*phi) - 
      (I/3)*Pi^3 - (I*Pi^3)/(-1 + phi) + (4 + 3/(-1 + phi) - 4/phi + 
        ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi - (2*Pi^2)/3 - 
        (5*Pi^2)/(12*(-1 + phi)) + (13*Pi^2)/(12*phi))*G[{0}, phi] + 
      (-4 - (-1 + phi)^(-1) - 5/phi - ((2*I)*Pi)/phi + (2*Pi^2)/3 - 
        (11*Pi^2)/(4*(-1 + phi)) + (25*Pi^2)/(12*phi))*G[{1}, phi] + 
      ((-1 + phi)^(-1) - 2/phi + (2*I)*Pi - ((2*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (3/(-1 + phi) - 3/phi + (2*I)*Pi + (I*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*
       G[{0, 1}, phi] + (3/(-1 + phi) - 3/phi - (2*I)*Pi + 
        ((2*I)*Pi)/(-1 + phi))*G[{1, 0}, phi] + 
      (-(-1 + phi)^(-1) - phi^(-1) - (2*I)*Pi + (I*Pi)/(-1 + phi) + 
        (I*Pi)/phi)*G[{1, 1}, phi] + (2 - 3/(2*(-1 + phi)) - 1/(2*phi))*
       G[{0, 0, 0}, phi] + (9/(2*(-1 + phi)) - 9/(2*phi))*G[{0, 0, 1}, phi] + 
      (9/(2*(-1 + phi)) - 9/(2*phi))*G[{0, 1, 0}, phi] + 
      (2 - 1/(2*(-1 + phi)) - 3/(2*phi))*G[{0, 1, 1}, phi] + 
      (-2 - 1/(2*(-1 + phi)) + 5/(2*phi))*G[{1, 0, 0}, phi] + 
      (11/(2*(-1 + phi)) - 11/(2*phi))*G[{1, 0, 1}, phi] + 
      (11/(2*(-1 + phi)) - 11/(2*phi))*G[{1, 1, 0}, phi] + 
      (-2 - 7/(2*(-1 + phi)) + 11/(2*phi))*G[{1, 1, 1}, phi] + 
      (-5 + 2/(-1 + phi) + 3/phi + ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi + 
        Pi^2/6 + (2*Pi^2)/(-1 + phi) - (11*Pi^2)/(6*phi) + 
        (-2/(-1 + phi) + phi^(-1) - ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*
         G[{0}, phi] + (4/phi - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
         G[{1}, phi] + (-(-1 + phi)^(-1) + phi^(-1))*G[{0, 0}, phi] + 
        (-6/(-1 + phi) + 6/phi)*G[{0, 1}, phi] + (-6/(-1 + phi) + 6/phi)*
         G[{1, 0}, phi])*Log[m2os] + (3 - (2*I)*Pi + (I*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi + (-2 + 3/(-1 + phi) - phi^(-1))*G[{0}, phi] + 
        (2 + 2/(-1 + phi) - 4/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-1/2 - 4/(3*(-1 + phi)) + 5/(6*phi))*Log[m2os]^3 - 4*Zeta[3] + 
      (2*Zeta[3])/(-1 + phi) - (2*Zeta[3])/phi) + 
    m2os^2*(-35/4 - 43/(8*(-1 + phi)^2) + 51/(4*(-1 + phi)) - 19/(8*phi^2) - 
      237/(8*phi) + ((15*I)/2)*Pi - (((15*I)/4)*Pi)/(-1 + phi)^2 + 
      ((9*I)*Pi)/(-1 + phi) - ((I/8)*Pi)/phi^2 - ((10*I)*Pi)/phi + 
      (19*Pi^2)/12 + Pi^2/(4*(-1 + phi)^2) + Pi^2/(3*(-1 + phi)) - 
      (23*Pi^2)/(24*phi^2) + (17*Pi^2)/(12*phi) - (I/2)*Pi^3 + 
      ((I/2)*Pi^3)/(-1 + phi)^2 - (I*Pi^3)/(-1 + phi) + 
      (15/2 - 9/(8*(-1 + phi)^2) + 3/(4*(-1 + phi)) + 1/(4*phi^2) - 
        35/(4*phi) - ((I/2)*Pi)/(-1 + phi)^2 - ((I/2)*Pi)/(-1 + phi) + 
        (((9*I)/4)*Pi)/phi^2 - (((5*I)/2)*Pi)/phi - Pi^2 + 
        (5*Pi^2)/(24*(-1 + phi)^2) - (5*Pi^2)/(12*(-1 + phi)) + 
        (13*Pi^2)/(24*phi^2) + (13*Pi^2)/(12*phi))*G[{0}, phi] + 
      (-15/2 + 7/(8*(-1 + phi)^2) + 5/(4*(-1 + phi)) + 1/(8*phi^2) + 
        3/(4*phi) + (((3*I)/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 - (I*Pi)/phi + Pi^2 + (11*Pi^2)/(8*(-1 + phi)^2) - 
        (11*Pi^2)/(4*(-1 + phi)) + (25*Pi^2)/(24*phi^2) + (25*Pi^2)/(12*phi))*
       G[{1}, phi] + (-1/(2*(-1 + phi)^2) + 5/(4*phi^2) - 3/phi + (3*I)*Pi - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{0, 0}, phi] + 
      ((-1 + phi)^(-2) - 5/(2*(-1 + phi)) + 3/(2*phi^2) + 5/(2*phi) + 
        (3*I)*Pi - ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      ((-1 + phi)^(-2) - 5/(2*(-1 + phi)) + 3/(2*phi^2) + 5/(2*phi) - 
        (3*I)*Pi - (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi))*
       G[{1, 0}, phi] + (5/(2*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 
        1/(2*phi^2) - 1/(2*phi) - (3*I)*Pi - ((I/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1, 1}, phi] + 
      (3 + 3/(4*(-1 + phi)^2) - 3/(2*(-1 + phi)) - 1/(4*phi^2) - 1/(2*phi))*
       G[{0, 0, 0}, phi] + (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 
        9/(4*phi^2) - 9/(2*phi))*G[{0, 0, 1}, phi] + 
      (-9/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - 9/(4*phi^2) - 9/(2*phi))*
       G[{0, 1, 0}, phi] + (3 + 1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 
        3/(4*phi^2) - 3/(2*phi))*G[{0, 1, 1}, phi] + 
      (-3 + 1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) + 5/(4*phi^2) + 5/(2*phi))*
       G[{1, 0, 0}, phi] + (-11/(4*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 
        11/(4*phi^2) - 11/(2*phi))*G[{1, 0, 1}, phi] + 
      (-11/(4*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 11/(4*phi^2) - 11/(2*phi))*
       G[{1, 1, 0}, phi] + (-3 + 7/(4*(-1 + phi)^2) - 7/(2*(-1 + phi)) + 
        11/(4*phi^2) + 11/(2*phi))*G[{1, 1, 1}, phi] + 
      (13/8 - 5/(4*(-1 + phi)^2) + 2/(-1 + phi) - 7/(8*phi^2) + 9/(4*phi) - 
        (4*I)*Pi - (((5*I)/2)*Pi)/(-1 + phi)^2 + (((9*I)/2)*Pi)/(-1 + phi) - 
        (((13*I)/4)*Pi)/phi^2 - (((13*I)/2)*Pi)/phi + Pi^2/4 - 
        Pi^2/(-1 + phi)^2 + (2*Pi^2)/(-1 + phi) - (11*Pi^2)/(12*phi^2) - 
        (11*Pi^2)/(6*phi) + (-4 - 3/(2*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 
          9/(4*phi^2) - 7/(2*phi) + (((3*I)/2)*Pi)/(-1 + phi)^2 - 
          ((3*I)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*
         G[{0}, phi] + (4 - 4/(-1 + phi)^2 + 5/(-1 + phi) - 2/phi^2 - 7/phi + 
          (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (1/(2*(-1 + phi)^2) - 
          (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*G[{0, 0}, phi] + 
        (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{0, 1}, phi] + 
        (3/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{1, 0}, phi])*
       Log[m2os] + (11/4 + 3/(-1 + phi)^2 - 13/(2*(-1 + phi)) + 7/(4*phi^2) + 
        43/(4*phi) - (3*I)*Pi - ((I/2)*Pi)/(-1 + phi)^2 + (I*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi + 
        (-3 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 1/(2*phi^2) - phi^(-1))*
         G[{0}, phi] + (3 - (-1 + phi)^(-2) + 2/(-1 + phi) - 2/phi^2 - 4/phi)*
         G[{1}, phi])*Log[m2os]^2 + (-3/4 + 2/(3*(-1 + phi)^2) - 
        4/(3*(-1 + phi)) + 5/(12*phi^2) + 5/(6*phi))*Log[m2os]^3 - 
      6*Zeta[3] - Zeta[3]/(-1 + phi)^2 + (2*Zeta[3])/(-1 + phi) - 
      Zeta[3]/phi^2 - (2*Zeta[3])/phi)), 
 eps^3*((I/6)*Pi^3 - (Pi^2*G[{0}, phi])/3 + (Pi^2*G[{1}, phi])/3 + 
    I*Pi*G[{0, 0}, phi] + I*Pi*G[{0, 1}, phi] - I*Pi*G[{1, 0}, phi] - 
    I*Pi*G[{1, 1}, phi] + G[{0, 0, 0}, phi] + G[{0, 1, 1}, phi] - 
    G[{1, 0, 0}, phi] - G[{1, 1, 1}, phi] + (-G[{0}, phi] + G[{1}, phi])*
     Log[m2os]^2 + m2os*(-4/(-1 + phi) - 4/phi - ((2*I)*Pi)/(-1 + phi) - 
      ((2*I)*Pi)/phi + Pi^2/(3*(-1 + phi)) + Pi^2/(3*phi) + 
      (4 - 2/phi - (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{0}, phi] + 
      (-4 - 2/(-1 + phi) - (I*Pi)/(-1 + phi) - (I*Pi)/phi)*G[{1}, phi] + 
      (-(-1 + phi)^(-1) - phi^(-1))*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-1) - phi^(-1))*G[{1, 1}, phi] + 
      (2/(-1 + phi) + 2/phi - 4*G[{0}, phi] + 4*G[{1}, phi])*Log[m2os] + 
      ((-1 + phi)^(-1) + phi^(-1))*Log[m2os]^2) + 
    m2os^2*(3/(2*(-1 + phi)^2) - 7/(2*(-1 + phi)) - 3/(2*phi^2) - 7/(2*phi) + 
      (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
      ((2*I)*Pi)/phi - Pi^2/(6*(-1 + phi)^2) + Pi^2/(3*(-1 + phi)) + 
      Pi^2/(6*phi^2) + Pi^2/(3*phi) + (3 - 1/(2*(-1 + phi)) - phi^(-2) - 
        3/(2*phi) + ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi^2 - (I*Pi)/phi)*G[{0}, phi] + 
      (-3 + (-1 + phi)^(-2) - 3/(2*(-1 + phi)) - 1/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - 
        (I*Pi)/phi)*G[{1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{0, 0}, phi] + 
      (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       G[{1, 1}, phi] + (-3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 3/(2*phi^2) + 
        3/phi - 6*G[{0}, phi] + 6*G[{1}, phi])*Log[m2os] + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       Log[m2os]^2) - Zeta[3]) + 
  eps^4*((13*Pi^4)/40 - ((2*I)/3)*Pi^3*G[{0}, phi] + 
    ((2*I)/3)*Pi^3*G[{1}, phi] + (4*Pi^2*G[{0, 0}, phi])/3 + 
    (Pi^2*G[{0, 1}, phi])/6 - (4*Pi^2*G[{1, 0}, phi])/3 - 
    (Pi^2*G[{1, 1}, phi])/6 - (5*I)*Pi*G[{0, 0, 0}, phi] - 
    (3*I)*Pi*G[{0, 1, 1}, phi] + (5*I)*Pi*G[{1, 0, 0}, phi] + 
    (3*I)*Pi*G[{1, 1, 1}, phi] - 5*G[{0, 0, 0, 0}, phi] - 
    2*G[{0, 0, 0, 1}, phi] - 2*G[{0, 0, 1, 0}, phi] + 
    2*G[{0, 0, 1, 1}, phi] + G[{0, 1, 0, 0}, phi] - G[{0, 1, 0, 1}, phi] - 
    G[{0, 1, 1, 0}, phi] - 4*G[{0, 1, 1, 1}, phi] + 5*G[{1, 0, 0, 0}, phi] + 
    2*G[{1, 0, 0, 1}, phi] + 2*G[{1, 0, 1, 0}, phi] - 
    2*G[{1, 0, 1, 1}, phi] - G[{1, 1, 0, 0}, phi] + G[{1, 1, 0, 1}, phi] + 
    G[{1, 1, 1, 0}, phi] + 4*G[{1, 1, 1, 1}, phi] + 
    (-Pi^2/2 - (2*I)*Pi*G[{0}, phi] + (2*I)*Pi*G[{1}, phi] - 
      G[{0, 0}, phi]/2 + G[{0, 1}, phi]/2 + G[{1, 0}, phi]/2 - 
      G[{1, 1}, phi]/2)*Log[m2os]^2 + 
    ((-2*G[{0}, phi])/3 + (2*G[{1}, phi])/3)*Log[m2os]^3 - Log[m2os]^4/8 + 
    Log[m2os]*(((7*I)/6)*Pi^3 - (Pi^2*G[{0}, phi])/2 + (Pi^2*G[{1}, phi])/2 + 
      (5*I)*Pi*G[{0, 0}, phi] + (3*I)*Pi*G[{0, 1}, phi] - 
      (5*I)*Pi*G[{1, 0}, phi] - (3*I)*Pi*G[{1, 1}, phi] + 
      4*G[{0, 0, 0}, phi] + G[{0, 0, 1}, phi] + G[{0, 1, 0}, phi] + 
      2*G[{0, 1, 1}, phi] - 4*G[{1, 0, 0}, phi] - G[{1, 0, 1}, phi] - 
      G[{1, 1, 0}, phi] - 2*G[{1, 1, 1}, phi] - 3*Zeta[3]) + 
    m2os*(6 - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + Pi^2 + 
      (5*Pi^2)/(6*(-1 + phi)) - (3*Pi^2)/(2*phi) + ((5*I)/3)*Pi^3 + 
      (((2*I)/3)*Pi^3)/(-1 + phi) + (((2*I)/3)*Pi^3)/phi + 
      (2/(-1 + phi) + 4/phi + (8*I)*Pi + (I*Pi)/(-1 + phi) + ((3*I)*Pi)/phi + 
        Pi^2/3 - (4*Pi^2)/(3*(-1 + phi)) - (4*Pi^2)/(3*phi))*G[{0}, phi] + 
      (4/(-1 + phi) + 6/phi - (8*I)*Pi + (I*Pi)/(-1 + phi) + ((3*I)*Pi)/phi - 
        Pi^2/3 - Pi^2/(6*(-1 + phi)) - Pi^2/(6*phi))*G[{1}, phi] + 
      (2 + 4/phi + (6*I)*Pi + ((5*I)*Pi)/(-1 + phi) + ((5*I)*Pi)/phi)*
       G[{0, 0}, phi] + (-2 + (-1 + phi)^(-1) + 3/phi + (2*I)*Pi)*
       G[{0, 1}, phi] + (-2 + (-1 + phi)^(-1) + 3/phi - (6*I)*Pi)*
       G[{1, 0}, phi] + (2 + 4/(-1 + phi) - (2*I)*Pi + 
        ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (4 + 5/(-1 + phi) + 5/phi)*G[{0, 0, 0}, phi] + 
      (2 + 2/(-1 + phi) + 2/phi)*G[{0, 0, 1}, phi] + 
      (2 + 2/(-1 + phi) + 2/phi)*G[{0, 1, 0}, phi] + 
      (-2/(-1 + phi) - 2/phi)*G[{0, 1, 1}, phi] + 
      (-4 - (-1 + phi)^(-1) - phi^(-1))*G[{1, 0, 0}, phi] + 
      (-2 + (-1 + phi)^(-1) + phi^(-1))*G[{1, 0, 1}, phi] + 
      (-2 + (-1 + phi)^(-1) + phi^(-1))*G[{1, 1, 0}, phi] + 
      (4/(-1 + phi) + 4/phi)*G[{1, 1, 1}, phi] + 
      (-6/(-1 + phi) - 10/phi - ((2*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi - 
        2*Pi^2 + Pi^2/(2*(-1 + phi)) + Pi^2/(2*phi) + 
        (-(-1 + phi)^(-1) - 7/phi - (8*I)*Pi - ((5*I)*Pi)/(-1 + phi) - 
          ((5*I)*Pi)/phi)*G[{0}, phi] + (-5/(-1 + phi) - 3/phi + (8*I)*Pi - 
          ((3*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{1}, phi] + 
        (-2 - 4/(-1 + phi) - 4/phi)*G[{0, 0}, phi] + 
        (2 - (-1 + phi)^(-1) - phi^(-1))*G[{0, 1}, phi] + 
        (2 - (-1 + phi)^(-1) - phi^(-1))*G[{1, 0}, phi] + 
        (-2 - 2/(-1 + phi) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (3/(-1 + phi) + 5/phi + ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi + 
        (1/(2*(-1 + phi)) + 1/(2*phi))*G[{0}, phi] + 
        (-1/(2*(-1 + phi)) - 1/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (-1 + 2/(3*(-1 + phi)) + 2/(3*phi))*Log[m2os]^3 - 2*Zeta[3]) + 
    m2os^2*(93/8 + 9/(2*(-1 + phi)^2) + 73/(4*(-1 + phi)) - 11/(2*phi^2) + 
      43/(4*phi) + ((3*I)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) - 
      ((2*I)*Pi)/phi^2 - (I*Pi)/phi - Pi^2/4 - (17*Pi^2)/(24*(-1 + phi)^2) - 
      (13*Pi^2)/(6*(-1 + phi)) - (11*Pi^2)/(24*phi^2) - (10*Pi^2)/(3*phi) + 
      ((13*I)/6)*Pi^3 - ((I/3)*Pi^3)/(-1 + phi)^2 + 
      (((2*I)/3)*Pi^3)/(-1 + phi) + ((I/3)*Pi^3)/phi^2 + 
      (((2*I)/3)*Pi^3)/phi + (-11 - 3/(4*(-1 + phi)^2) + 5/(4*(-1 + phi)) - 
        5/(4*phi^2) + 17/(4*phi) + (6*I)*Pi - (((3*I)/4)*Pi)/(-1 + phi)^2 - 
        ((3*I)*Pi)/(-1 + phi) - ((I/4)*Pi)/phi^2 + ((6*I)*Pi)/phi + 
        (7*Pi^2)/6 + (2*Pi^2)/(3*(-1 + phi)^2) - (4*Pi^2)/(3*(-1 + phi)) - 
        (2*Pi^2)/(3*phi^2) - (4*Pi^2)/(3*phi))*G[{0}, phi] + 
      (11 + 3/(4*(-1 + phi)^2) + 35/(4*(-1 + phi)) + 9/(4*phi^2) + 
        7/(4*phi) - (6*I)*Pi + (((3*I)/4)*Pi)/(-1 + phi)^2 + 
        ((6*I)*Pi)/(-1 + phi) + (((9*I)/4)*Pi)/phi^2 - (I*Pi)/phi - 
        (7*Pi^2)/6 + Pi^2/(12*(-1 + phi)^2) - Pi^2/(6*(-1 + phi)) - 
        Pi^2/(12*phi^2) - Pi^2/(6*phi))*G[{1}, phi] + 
      (3/2 - 1/(2*(-1 + phi)^2) - 3/(-1 + phi) + 1/(2*phi^2) + 7/phi + 
        (7*I)*Pi - (((5*I)/2)*Pi)/(-1 + phi)^2 + ((5*I)*Pi)/(-1 + phi) + 
        (((5*I)/2)*Pi)/phi^2 + ((5*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (-3/2 - 1/(4*(-1 + phi)^2) + (-1 + phi)^(-1) + 5/(4*phi^2) + 2/phi + 
        I*Pi)*G[{0, 1}, phi] + (-3/2 - 1/(4*(-1 + phi)^2) + (-1 + phi)^(-1) + 
        5/(4*phi^2) + 2/phi - (7*I)*Pi)*G[{1, 0}, phi] + 
      (3/2 - (-1 + phi)^(-2) + 8/(-1 + phi) + phi^(-2) - 2/phi - I*Pi - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) + 
        (((3*I)/2)*Pi)/phi^2 + ((3*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (4 - 5/(2*(-1 + phi)^2) + 5/(-1 + phi) + 5/(2*phi^2) + 5/phi)*
       G[{0, 0, 0}, phi] + (3 - (-1 + phi)^(-2) + 2/(-1 + phi) + phi^(-2) + 
        2/phi)*G[{0, 0, 1}, phi] + (3 - (-1 + phi)^(-2) + 2/(-1 + phi) + 
        phi^(-2) + 2/phi)*G[{0, 1, 0}, phi] + 
      (-2 + (-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 2/phi)*
       G[{0, 1, 1}, phi] + (-4 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{1, 0, 0}, phi] + 
      (-3 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       G[{1, 0, 1}, phi] + (-3 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{1, 1, 0}, phi] + 
      (2 - 2/(-1 + phi)^2 + 4/(-1 + phi) + 2/phi^2 + 4/phi)*
       G[{1, 1, 1}, phi] + (-5/(-1 + phi) - phi^(-2) - phi^(-1) - 
        (I*Pi)/(-1 + phi) - ((2*I)*Pi)/phi^2 - ((3*I)*Pi)/phi - 3*Pi^2 - 
        Pi^2/(4*(-1 + phi)^2) + Pi^2/(2*(-1 + phi)) + Pi^2/(4*phi^2) + 
        Pi^2/(2*phi) + (6 + 1/(4*(-1 + phi)^2) - 2/(-1 + phi) - 
          13/(4*phi^2) - 5/phi - (12*I)*Pi + (((5*I)/2)*Pi)/(-1 + phi)^2 - 
          ((5*I)*Pi)/(-1 + phi) - (((5*I)/2)*Pi)/phi^2 - ((5*I)*Pi)/phi)*
         G[{0}, phi] + (-6 + 11/(4*(-1 + phi)^2) - 5/(-1 + phi) - 
          7/(4*phi^2) - 4/phi + (12*I)*Pi + (((3*I)/2)*Pi)/(-1 + phi)^2 - 
          ((3*I)*Pi)/(-1 + phi) - (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*
         G[{1}, phi] + (-3 + 2/(-1 + phi)^2 - 4/(-1 + phi) - 2/phi^2 - 4/phi)*
         G[{0, 0}, phi] + (3 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 
          1/(2*phi^2) - phi^(-1))*G[{0, 1}, phi] + 
        (3 + 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
         G[{1, 0}, phi] + (-3 + (-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 
          2/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-3 - 5/(2*(-1 + phi)^2) - 7/(2*(-1 + phi)) + 7/(2*phi^2) - 5/(2*phi) - 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi + (2 - 1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 
          1/(4*phi^2) + 1/(2*phi))*G[{0}, phi] + 
        (-2 + 1/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 1/(4*phi^2) - 
          1/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (-3/2 - 1/(3*(-1 + phi)^2) + 2/(3*(-1 + phi)) + 1/(3*phi^2) + 
        2/(3*phi))*Log[m2os]^3 - Zeta[3]) + (3*I)*Pi*Zeta[3]), 
 eps^4*((-131*Pi^4)/360 - (11*Pi^2*G[{0, 0}, phi])/6 - 
   (11*Pi^2*G[{0, 1}, phi])/6 + (11*Pi^2*G[{1, 0}, phi])/6 + 
   (11*Pi^2*G[{1, 1}, phi])/6 + (2*I)*Pi*G[{0, 0, 1}, phi] + 
   (2*I)*Pi*G[{0, 1, 0}, phi] - (2*I)*Pi*G[{1, 0, 1}, phi] - 
   (2*I)*Pi*G[{1, 1, 0}, phi] - 3*G[{0, 0, 0, 0}, phi] + 
   3*G[{0, 0, 0, 1}, phi] + 3*G[{0, 0, 1, 0}, phi] - G[{0, 0, 1, 1}, phi] - 
   G[{0, 1, 0, 0}, phi] + 3*G[{0, 1, 0, 1}, phi] + 3*G[{0, 1, 1, 0}, phi] - 
   3*G[{0, 1, 1, 1}, phi] + 3*G[{1, 0, 0, 0}, phi] - 3*G[{1, 0, 0, 1}, phi] - 
   3*G[{1, 0, 1, 0}, phi] + G[{1, 0, 1, 1}, phi] + G[{1, 1, 0, 0}, phi] - 
   3*G[{1, 1, 0, 1}, phi] - 3*G[{1, 1, 1, 0}, phi] + 3*G[{1, 1, 1, 1}, phi] + 
   (Pi^2*G[{0}, phi] - Pi^2*G[{1}, phi] + 2*G[{0, 0, 0}, phi] - 
     2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] + 2*G[{0, 1, 1}, phi] - 
     2*G[{1, 0, 0}, phi] + 2*G[{1, 0, 1}, phi] + 2*G[{1, 1, 0}, phi] - 
     2*G[{1, 1, 1}, phi])*Log[m2os] + (Pi^2*Log[m2os]^2)/3 + 
   ((-2*G[{0}, phi])/3 + (2*G[{1}, phi])/3)*Log[m2os]^3 + Log[m2os]^4/2 + 
   G[{0}, phi]*((-I/3)*Pi^3 - 2*Zeta[3]) - (2*I)*Pi*Zeta[3] + 
   G[{1}, phi]*((I/3)*Pi^3 + 2*Zeta[3]) + 
   m2os*(((-4*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi - (4*Pi^2)/3 + 
     (8*Pi^2)/(3*(-1 + phi)) + (8*Pi^2)/(3*phi) + ((I/3)*Pi^3)/(-1 + phi) + 
     ((I/3)*Pi^3)/phi + (-8 - 8/(-1 + phi) + 4/phi - ((4*I)*Pi)/(-1 + phi) + 
       2*Pi^2 + (11*Pi^2)/(6*(-1 + phi)) + (11*Pi^2)/(6*phi))*G[{0}, phi] + 
     (8 + 4/(-1 + phi) - 8/phi - ((4*I)*Pi)/phi - 2*Pi^2 + 
       (11*Pi^2)/(6*(-1 + phi)) + (11*Pi^2)/(6*phi))*G[{1}, phi] + 
     (4*G[{0, 0}, phi])/phi + (-4/(-1 + phi) - 4/phi - 
       ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
     (-4/(-1 + phi) - 4/phi - ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*
      G[{1, 0}, phi] + (4*G[{1, 1}, phi])/(-1 + phi) + 
     (4 + 3/(-1 + phi) + 3/phi)*G[{0, 0, 0}, phi] + 
     (-4 - 3/(-1 + phi) - 3/phi)*G[{0, 0, 1}, phi] + 
     (-4 - 3/(-1 + phi) - 3/phi)*G[{0, 1, 0}, phi] + 
     (4 + (-1 + phi)^(-1) + phi^(-1))*G[{0, 1, 1}, phi] + 
     (-4 + (-1 + phi)^(-1) + phi^(-1))*G[{1, 0, 0}, phi] + 
     (4 - 3/(-1 + phi) - 3/phi)*G[{1, 0, 1}, phi] + 
     (4 - 3/(-1 + phi) - 3/phi)*G[{1, 1, 0}, phi] + 
     (-4 + 3/(-1 + phi) + 3/phi)*G[{1, 1, 1}, phi] + 
     (-4/(-1 + phi) - 4/phi + (4*Pi^2)/3 - Pi^2/(-1 + phi) - Pi^2/phi + 
       (8 + 4/(-1 + phi) - 4/phi)*G[{0}, phi] + (-8 - 4/(-1 + phi) + 4/phi)*
        G[{1}, phi] + (-2/(-1 + phi) - 2/phi)*G[{0, 0}, phi] + 
       (2/(-1 + phi) + 2/phi)*G[{0, 1}, phi] + (2/(-1 + phi) + 2/phi)*
        G[{1, 0}, phi] + (-2/(-1 + phi) - 2/phi)*G[{1, 1}, phi])*Log[m2os] + 
     (-4 + 2/(-1 + phi) + 2/phi - 4*G[{0}, phi] + 4*G[{1}, phi])*
      Log[m2os]^2 + (4 + 2/(3*(-1 + phi)) + 2/(3*phi))*Log[m2os]^3 + 
     (2*Zeta[3])/(-1 + phi) + (2*Zeta[3])/phi) + 
   m2os^2*(8 + 2/(-1 + phi)^2 - 5/(2*(-1 + phi)) - 2/phi^2 - 5/(2*phi) + 
     (((5*I)/2)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) - 
     (((5*I)/2)*Pi)/phi^2 - ((4*I)*Pi)/phi - Pi^2 - 
     (13*Pi^2)/(12*(-1 + phi)^2) + (13*Pi^2)/(6*(-1 + phi)) + 
     (13*Pi^2)/(12*phi^2) + (13*Pi^2)/(6*phi) - ((I/6)*Pi^3)/(-1 + phi)^2 + 
     ((I/3)*Pi^3)/(-1 + phi) + ((I/6)*Pi^3)/phi^2 + ((I/3)*Pi^3)/phi + 
     (-3 + 3/(-1 + phi)^2 - 3/(-1 + phi) + 1/(2*phi^2) - phi^(-1) + 
       ((2*I)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) - (I*Pi)/phi + 
       3*Pi^2 - (11*Pi^2)/(12*(-1 + phi)^2) + (11*Pi^2)/(6*(-1 + phi)) + 
       (11*Pi^2)/(12*phi^2) + (11*Pi^2)/(6*phi))*G[{0}, phi] + 
     (3 - 1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - 3/phi^2 - 3/phi - 
       (I*Pi)/(-1 + phi) - ((2*I)*Pi)/phi^2 - ((3*I)*Pi)/phi - 3*Pi^2 - 
       (11*Pi^2)/(12*(-1 + phi)^2) + (11*Pi^2)/(6*(-1 + phi)) + 
       (11*Pi^2)/(12*phi^2) + (11*Pi^2)/(6*phi))*G[{1}, phi] + 
     (1/(2*(-1 + phi)^2) + 3/(2*phi^2) + 2/phi)*G[{0, 0}, phi] + 
     (3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 3/(2*phi^2) - 3/phi + 
       (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
       ((2*I)*Pi)/phi)*G[{0, 1}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 
       3/(2*phi^2) - 3/phi + (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
       (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{1, 0}, phi] + 
     (-3/(2*(-1 + phi)^2) + 2/(-1 + phi) - 1/(2*phi^2))*G[{1, 1}, phi] + 
     (6 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 3/(2*phi^2) + 3/phi)*
      G[{0, 0, 0}, phi] + (-6 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 
       3/(2*phi^2) - 3/phi)*G[{0, 0, 1}, phi] + 
     (-6 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
      G[{0, 1, 0}, phi] + (6 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 
       1/(2*phi^2) + phi^(-1))*G[{0, 1, 1}, phi] + 
     (-6 - 1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
      G[{1, 0, 0}, phi] + (6 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 
       3/(2*phi^2) - 3/phi)*G[{1, 0, 1}, phi] + 
     (6 + 3/(2*(-1 + phi)^2) - 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
      G[{1, 1, 0}, phi] + (-6 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 
       3/(2*phi^2) + 3/phi)*G[{1, 1, 1}, phi] + 
     (-16 + 1/(2*(-1 + phi)^2) - 3/(-1 + phi) - 1/(2*phi^2) - 3/phi + 
       2*Pi^2 + Pi^2/(2*(-1 + phi)^2) - Pi^2/(-1 + phi) - Pi^2/(2*phi^2) - 
       Pi^2/phi + (6 - 2/(-1 + phi)^2 + 2/(-1 + phi) - 2/phi^2 - 2/phi)*
        G[{0}, phi] + (-6 + 2/(-1 + phi)^2 - 2/(-1 + phi) + 2/phi^2 + 2/phi)*
        G[{1}, phi] + ((-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 2/phi)*
        G[{0, 0}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) + phi^(-2) + 2/phi)*
        G[{0, 1}, phi] + (-(-1 + phi)^(-2) + 2/(-1 + phi) + phi^(-2) + 2/phi)*
        G[{1, 0}, phi] + ((-1 + phi)^(-2) - 2/(-1 + phi) - phi^(-2) - 2/phi)*
        G[{1, 1}, phi])*Log[m2os] + (5 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) + 
       3/(2*phi^2) + 3/phi - 6*G[{0}, phi] + 6*G[{1}, phi])*Log[m2os]^2 + 
     (6 - 1/(3*(-1 + phi)^2) + 2/(3*(-1 + phi)) + 1/(3*phi^2) + 2/(3*phi))*
      Log[m2os]^3 - Zeta[3]/(-1 + phi)^2 + (2*Zeta[3])/(-1 + phi) + 
     Zeta[3]/phi^2 + (2*Zeta[3])/phi)), 
 eps*(m2os^2/(4*(-1 + phi)^2) - m2os/(2*(-1 + phi)) - (I/2)*Pi - 
    G[{1}, phi]/2 + Log[m2os]/2) + eps^2*(-Pi^2/3 + I*Pi*G[{1}, phi] - 
    G[{0, 0}, phi] + G[{0, 1}, phi] + G[{1, 0}, phi] + G[{1, 1}, phi] + 
    ((-I)*Pi - 2*G[{1}, phi])*Log[m2os] + Log[m2os]^2 + 
    m2os*((-1 + phi)^(-1) - 2/phi + ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
      ((-1 + phi)^(-1) - phi^(-1))*G[{0}, phi] + (2/(-1 + phi) - phi^(-1))*
       G[{1}, phi] + (-3/(-1 + phi) + 2/phi)*Log[m2os]) + 
    m2os^2*(3/(4*(-1 + phi)^2) - (I*Pi)/(-1 + phi)^2 + 
      ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi + 
      (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - phi^(-1))*
       G[{0}, phi] + (-(-1 + phi)^(-2) + (-1 + phi)^(-1) - 1/(2*phi^2) - 
        phi^(-1))*G[{1}, phi] + (3/(2*(-1 + phi)^2) - 2/(-1 + phi) + 
        phi^(-2) + 2/phi)*Log[m2os])) + 
  eps^3*(I*Pi^3 + (3*Pi^2*G[{0}, phi])/2 + (2*Pi^2*G[{1}, phi])/3 + 
    (2*I)*Pi*G[{0, 0}, phi] - I*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 0}, phi] + 
    I*Pi*G[{1, 1}, phi] + 7*G[{0, 0, 0}, phi] - 3*G[{0, 0, 1}, phi] - 
    3*G[{0, 1, 0}, phi] - G[{1, 0, 0}, phi] - 3*G[{1, 0, 1}, phi] - 
    3*G[{1, 1, 0}, phi] + 2*G[{1, 1, 1}, phi] + 
    ((-3*Pi^2)/2 + I*Pi*G[{1}, phi] - 4*G[{0, 0}, phi] + 4*G[{0, 1}, phi] + 
      4*G[{1, 0}, phi] + G[{1, 1}, phi])*Log[m2os] + 
    ((-I/2)*Pi - (5*G[{1}, phi])/2)*Log[m2os]^2 + Log[m2os]^3/2 + 
    m2os*(2 + 10/(-1 + phi) - 8/phi + ((5*I)*Pi)/(-1 + phi) - 
      ((4*I)*Pi)/phi - Pi^2/3 + Pi^2/(3*(-1 + phi)) - (5*Pi^2)/(6*phi) + 
      (((-2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*G[{0}, phi] + 
      (3/(-1 + phi) - (I*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{1}, phi] + 
      (-(-1 + phi)^(-1) + phi^(-1))*G[{0, 0}, phi] + 
      (-3/(-1 + phi) + 3/phi)*G[{0, 1}, phi] + (-3/(-1 + phi) + 3/phi)*
       G[{1, 0}, phi] - (2*G[{1, 1}, phi])/(-1 + phi) + 
      (-3/(-1 + phi) + ((3*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi + 
        (4/(-1 + phi) - 4/phi)*G[{0}, phi] + (5/(-1 + phi) - 4/phi)*
         G[{1}, phi])*Log[m2os] + (-1 - 9/(2*(-1 + phi)) + 4/phi)*
       Log[m2os]^2) + m2os^2*(15/4 - 17/(4*(-1 + phi)^2) + 
      21/(2*(-1 + phi)) - 4/phi^2 - 8/phi - (((17*I)/4)*Pi)/(-1 + phi)^2 + 
      (((17*I)/2)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi^2 - (((17*I)/2)*Pi)/phi - 
      Pi^2/2 - Pi^2/(6*(-1 + phi)^2) + Pi^2/(2*(-1 + phi)) - 
      (5*Pi^2)/(12*phi^2) - (5*Pi^2)/(6*phi) + 
      (-3/(2*(-1 + phi)^2) + 4/(-1 + phi) - 5/(2*phi^2) - 4/phi + 
        (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
        ((2*I)*Pi)/phi)*G[{0}, phi] + (-17/(4*(-1 + phi)^2) + 
        9/(2*(-1 + phi)) - 3/(2*phi^2) - 9/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 - (I*Pi)/(-1 + phi) + ((I/2)*Pi)/phi^2 + 
        (I*Pi)/phi)*G[{1}, phi] + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{0, 0}, phi] + 
      (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 3/phi)*
       G[{0, 1}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
        3/phi)*G[{1, 0}, phi] + G[{1, 1}, phi]/(-1 + phi)^2 + 
      (-2 + 23/(4*(-1 + phi)^2) - 9/(-1 + phi) + 4/phi^2 + 8/phi - 
        (((3*I)/2)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi^2 - ((4*I)*Pi)/phi + (-2/(-1 + phi)^2 + 4/(-1 + phi) - 
          2/phi^2 - 4/phi)*G[{0}, phi] + (-5/(2*(-1 + phi)^2) + 
          4/(-1 + phi) - 2/phi^2 - 4/phi)*G[{1}, phi])*Log[m2os] + 
      (-3/2 + 9/(4*(-1 + phi)^2) - 5/(-1 + phi) + 2/phi^2 + 4/phi)*
       Log[m2os]^2) - 3*Zeta[3]) + 
  eps^4*((217*Pi^4)/240 + (5*Pi^2*G[{0, 0}, phi])/12 + 
    (9*Pi^2*G[{0, 1}, phi])/4 + (7*Pi^2*G[{1, 0}, phi])/12 - 
    (Pi^2*G[{1, 1}, phi])/12 - (4*I)*Pi*G[{0, 0, 0}, phi] - 
    (4*I)*Pi*G[{0, 0, 1}, phi] + (3*I)*Pi*G[{0, 1, 0}, phi] + 
    (4*I)*Pi*G[{1, 0, 0}, phi] + I*Pi*G[{1, 0, 1}, phi] - 
    (3*I)*Pi*G[{1, 1, 0}, phi] - (3*I)*Pi*G[{1, 1, 1}, phi] - 
    (31*G[{0, 0, 0, 0}, phi])/2 - (5*G[{0, 0, 0, 1}, phi])/2 - 
    (5*G[{0, 0, 1, 0}, phi])/2 + (9*G[{0, 0, 1, 1}, phi])/2 + 
    (23*G[{0, 1, 0, 0}, phi])/2 - (5*G[{0, 1, 0, 1}, phi])/2 - 
    (5*G[{0, 1, 1, 0}, phi])/2 + (5*G[{0, 1, 1, 1}, phi])/2 + 
    (11*G[{1, 0, 0, 0}, phi])/2 + G[{1, 0, 0, 1}, phi]/2 + 
    G[{1, 0, 1, 0}, phi]/2 + (13*G[{1, 0, 1, 1}, phi])/2 + 
    (5*G[{1, 1, 0, 0}, phi])/2 + G[{1, 1, 0, 1}, phi]/2 + 
    G[{1, 1, 1, 0}, phi]/2 - (15*G[{1, 1, 1, 1}, phi])/2 + 
    (-Pi^2 + (I/2)*Pi*G[{1}, phi] - 3*G[{0, 0}, phi] + 3*G[{0, 1}, phi] + 
      3*G[{1, 0}, phi] + (5*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    (((-5*I)/6)*Pi + G[{0}, phi]/3 - (13*G[{1}, phi])/6)*Log[m2os]^3 + 
    Log[m2os]^4/8 + G[{1}, phi]*((-I/6)*Pi^3 - 3*Zeta[3]) + 
    G[{0}, phi]*((-I/2)*Pi^3 - 3*Zeta[3]) + 
    Log[m2os]*(I*Pi^3 + (Pi^2*G[{0}, phi])/2 + (Pi^2*G[{1}, phi])/6 + 
      (2*I)*Pi*G[{0, 0}, phi] + (2*I)*Pi*G[{0, 1}, phi] - 
      (2*I)*Pi*G[{1, 0}, phi] + I*Pi*G[{1, 1}, phi] + 11*G[{0, 0, 0}, phi] - 
      G[{0, 0, 1}, phi] - G[{0, 1, 0}, phi] - 5*G[{0, 1, 1}, phi] - 
      7*G[{1, 0, 0}, phi] - 3*G[{1, 0, 1}, phi] - 3*G[{1, 1, 0}, phi] + 
      2*G[{1, 1, 1}, phi] - 2*Zeta[3]) + (12*I)*Pi*Zeta[3] + 
    m2os*(-8/(-1 + phi) + 16/phi + (4*I)*Pi - ((7*I)*Pi)/(-1 + phi) + 
      ((18*I)*Pi)/phi + (4*Pi^2)/3 + (10*Pi^2)/(3*(-1 + phi)) - 
      (25*Pi^2)/(3*phi) - ((2*I)/3)*Pi^3 - ((I/6)*Pi^3)/(-1 + phi) - 
      ((I/6)*Pi^3)/phi + (4 - 16/(-1 + phi) + 10/phi - 
        ((8*I)*Pi)/(-1 + phi) + ((10*I)*Pi)/phi - Pi^2 + 
        (7*Pi^2)/(12*(-1 + phi)) - (15*Pi^2)/(4*phi))*G[{0}, phi] + 
      (-4 - 11/(-1 + phi) + 24/phi - ((7*I)*Pi)/(-1 + phi) + 
        ((12*I)*Pi)/phi + Pi^2 + (19*Pi^2)/(12*(-1 + phi)) - 
        (9*Pi^2)/(4*phi))*G[{1}, phi] + (-2/phi + ((4*I)*Pi)/(-1 + phi))*
       G[{0, 0}, phi] + (-8/(-1 + phi) + 12/phi - (I*Pi)/(-1 + phi) + 
        ((4*I)*Pi)/phi)*G[{0, 1}, phi] + (-8/(-1 + phi) + 12/phi - 
        ((3*I)*Pi)/(-1 + phi) + (I*Pi)/phi)*G[{1, 0}, phi] + 
      (-5/(-1 + phi) - (I*Pi)/(-1 + phi))*G[{1, 1}, phi] + 
      (-2 + 11/(2*(-1 + phi)) - 9/(2*phi))*G[{0, 0, 0}, phi] + 
      (2 + 1/(2*(-1 + phi)) + 5/(2*phi))*G[{0, 0, 1}, phi] + 
      (2 + 1/(2*(-1 + phi)) + 5/(2*phi))*G[{0, 1, 0}, phi] + 
      (-2 + 9/(2*(-1 + phi)) - 9/(2*phi))*G[{0, 1, 1}, phi] + 
      (2 + 5/(2*(-1 + phi)) - 15/(2*phi))*G[{1, 0, 0}, phi] + 
      (-2 + 1/(2*(-1 + phi)) + 5/(2*phi))*G[{1, 0, 1}, phi] + 
      (-2 + 1/(2*(-1 + phi)) + 5/(2*phi))*G[{1, 1, 0}, phi] + 
      (2 + 5/(2*(-1 + phi)) - 5/(2*phi))*G[{1, 1, 1}, phi] + 
      (-6 + 15/(-1 + phi) - 14/phi + ((9*I)*Pi)/(-1 + phi) - 
        ((12*I)*Pi)/phi - (3*Pi^2)/(2*(-1 + phi)) + (17*Pi^2)/(6*phi) + 
        (-4 + 8/(-1 + phi) - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
         G[{0}, phi] + (4 + 7/(-1 + phi) - 12/phi - (I*Pi)/(-1 + phi) - 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (-7/(-1 + phi) + 9/phi)*
         G[{0, 0}, phi] + (-3/(-1 + phi) + phi^(-1))*G[{0, 1}, phi] + 
        (-3/(-1 + phi) + phi^(-1))*G[{1, 0}, phi] + (-8/(-1 + phi) + 5/phi)*
         G[{1, 1}, phi])*Log[m2os] + (4 - 9/(2*(-1 + phi)) + phi^(-1) - 
        (2*I)*Pi + (((3*I)/2)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
        (2 + 3/(-1 + phi) - 7/phi)*G[{0}, phi] + 
        (-2 + 15/(2*(-1 + phi)) - 3/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-1 - 23/(6*(-1 + phi)) + 3/phi)*Log[m2os]^3 - 2*Zeta[3] + 
      (7*Zeta[3])/(-1 + phi) - (13*Zeta[3])/phi) + 
    m2os^2*(-43/4 - 17/(2*(-1 + phi)^2) + 3/(-1 + phi) - 4/phi^2 + 
      25/(4*phi) + ((15*I)/2)*Pi - (((25*I)/8)*Pi)/(-1 + phi)^2 - 
      ((2*I)*Pi)/(-1 + phi) + (((7*I)/4)*Pi)/phi^2 + ((11*I)*Pi)/phi + 
      (11*Pi^2)/6 - (29*Pi^2)/(24*(-1 + phi)^2) + (25*Pi^2)/(6*(-1 + phi)) - 
      (27*Pi^2)/(8*phi^2) - (22*Pi^2)/(3*phi) - I*Pi^3 + 
      ((I/12)*Pi^3)/(-1 + phi)^2 - ((I/6)*Pi^3)/(-1 + phi) - 
      ((I/12)*Pi^3)/phi^2 - ((I/6)*Pi^3)/phi + 
      (3/2 + 6/(-1 + phi)^2 - 6/(-1 + phi) + 3/(4*phi^2) + 18/phi + 
        (((9*I)/2)*Pi)/(-1 + phi)^2 - (((27*I)/2)*Pi)/(-1 + phi) + 
        (((11*I)/2)*Pi)/phi^2 + (((31*I)/2)*Pi)/phi - (3*Pi^2)/2 - 
        (7*Pi^2)/(24*(-1 + phi)^2) + (7*Pi^2)/(12*(-1 + phi)) - 
        (15*Pi^2)/(8*phi^2) - (15*Pi^2)/(4*phi))*G[{0}, phi] + 
      (-3/2 - 5/(8*(-1 + phi)^2) - 17/(-1 + phi) + 9/phi^2 + 9/phi + 
        (((15*I)/4)*Pi)/(-1 + phi)^2 - (((25*I)/2)*Pi)/(-1 + phi) + 
        ((7*I)*Pi)/phi^2 + (((29*I)/2)*Pi)/phi + (3*Pi^2)/2 - 
        (19*Pi^2)/(24*(-1 + phi)^2) + (7*Pi^2)/(4*(-1 + phi)) - 
        (9*Pi^2)/(8*phi^2) - (9*Pi^2)/(4*phi))*G[{1}, phi] + 
      (5/(4*(-1 + phi)^2) - 9/(-1 + phi) + 11/(4*phi^2) + 8/phi - 
        ((2*I)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi))*G[{0, 0}, phi] + 
      (25/(4*(-1 + phi)^2) - 25/(2*(-1 + phi)) + 31/(4*phi^2) + 31/(2*phi) + 
        ((I/2)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + 
        ((4*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (25/(4*(-1 + phi)^2) - 25/(2*(-1 + phi)) + 31/(4*phi^2) + 31/(2*phi) + 
        (((3*I)/2)*Pi)/(-1 + phi)^2 - ((3*I)*Pi)/(-1 + phi) + 
        ((I/2)*Pi)/phi^2 + (I*Pi)/phi)*G[{1, 0}, phi] + 
      (6/(-1 + phi)^2 - 9/(-1 + phi) + 9/(4*phi^2) + 8/phi + 
        ((I/2)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi))*G[{1, 1}, phi] + 
      (-3 - 11/(4*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 9/(4*phi^2) - 
        9/(2*phi))*G[{0, 0, 0}, phi] + (3 - 1/(4*(-1 + phi)^2) + 
        1/(2*(-1 + phi)) + 5/(4*phi^2) + 5/(2*phi))*G[{0, 0, 1}, phi] + 
      (3 - 1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 5/(4*phi^2) + 5/(2*phi))*
       G[{0, 1, 0}, phi] + (-3 - 9/(4*(-1 + phi)^2) + 15/(2*(-1 + phi)) - 
        9/(4*phi^2) - 9/(2*phi))*G[{0, 1, 1}, phi] + 
      (3 - 5/(4*(-1 + phi)^2) + 5/(2*(-1 + phi)) - 15/(4*phi^2) - 15/(2*phi))*
       G[{1, 0, 0}, phi] + (-3 - 1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 
        5/(4*phi^2) + 5/(2*phi))*G[{1, 0, 1}, phi] + 
      (-3 - 1/(4*(-1 + phi)^2) + 1/(2*(-1 + phi)) + 5/(4*phi^2) + 5/(2*phi))*
       G[{1, 1, 0}, phi] + (3 - 5/(4*(-1 + phi)^2) - 9/(2*(-1 + phi)) - 
        5/(4*phi^2) - 5/(2*phi))*G[{1, 1, 1}, phi] + 
      (15/4 - 7/(8*(-1 + phi)^2) + 17/(-1 + phi) - 9/(4*phi^2) - 19/(2*phi) - 
        (4*I)*Pi - (((25*I)/4)*Pi)/(-1 + phi)^2 + ((16*I)*Pi)/(-1 + phi) - 
        ((8*I)*Pi)/phi^2 - ((18*I)*Pi)/phi + (3*Pi^2)/(4*(-1 + phi)^2) - 
        (11*Pi^2)/(6*(-1 + phi)) + (17*Pi^2)/(12*phi^2) + (17*Pi^2)/(6*phi) + 
        (-3 - 15/(2*(-1 + phi)^2) + 13/(-1 + phi) - 13/(2*phi^2) - 17/phi + 
          (I*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + (I*Pi)/phi^2 + 
          ((2*I)*Pi)/phi)*G[{0}, phi] + (3 - 41/(4*(-1 + phi)^2) + 
          21/(-1 + phi) - 19/(2*phi^2) - 17/phi + ((I/2)*Pi)/(-1 + phi)^2 + 
          ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*
         G[{1}, phi] + (7/(2*(-1 + phi)^2) - 7/(-1 + phi) + 9/(2*phi^2) + 
          9/phi)*G[{0, 0}, phi] + (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 
          1/(2*phi^2) + phi^(-1))*G[{0, 1}, phi] + 
        (3/(2*(-1 + phi)^2) - 3/(-1 + phi) + 1/(2*phi^2) + phi^(-1))*
         G[{1, 0}, phi] + (4/(-1 + phi)^2 - 3/(-1 + phi) + 5/(2*phi^2) + 
          5/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (5/2 + 61/(8*(-1 + phi)^2) - 16/(-1 + phi) + 21/(4*phi^2) + 
        17/(2*phi) - (3*I)*Pi - (((3*I)/4)*Pi)/(-1 + phi)^2 - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi + (3 - 3/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
          7/(2*phi^2) - 7/phi)*G[{0}, phi] + (-3 - 15/(4*(-1 + phi)^2) + 
          7/(-1 + phi) - 3/(2*phi^2) - 3/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-3/2 + 23/(12*(-1 + phi)^2) - 14/(3*(-1 + phi)) + 3/(2*phi^2) + 3/phi)*
       Log[m2os]^3 - 3*Zeta[3] - (7*Zeta[3])/(2*(-1 + phi)^2) + 
      (5*Zeta[3])/(-1 + phi) - (13*Zeta[3])/(2*phi^2) - (13*Zeta[3])/phi)), 
 eps*(-m2os^2/(4*(-1 + phi)^2) + m2os/(2*(-1 + phi)) + (I/2)*Pi + 
    G[{1}, phi]/2 - Log[m2os]/2) + 
  eps^2*((-19*Pi^2)/12 + (2*I)*Pi*G[{0}, phi] + I*Pi*G[{1}, phi] + 
    G[{0, 0}, phi] + G[{0, 1}, phi] + G[{1, 0}, phi] - G[{1, 1}, phi] + 
    ((-2*I)*Pi - 2*G[{0}, phi] + G[{1}, phi])*Log[m2os] + 
    m2os*(-3/(2*(-1 + phi)) - ((I/2)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi + 
      ((-1 + phi)^(-1) - phi^(-1))*G[{0}, phi] + 
      (-5/(2*(-1 + phi)) - phi^(-1))*G[{1}, phi] + (5/(2*(-1 + phi)) + 2/phi)*
       Log[m2os]) + m2os^2*(-7/(8*(-1 + phi)^2) + 1/(2*phi^2) + 
      ((I/4)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
      ((2*I)*Pi)/phi + (-1/(2*(-1 + phi)^2) + (-1 + phi)^(-1) - 1/(2*phi^2) - 
        phi^(-1))*G[{0}, phi] + (5/(4*(-1 + phi)^2) + (-1 + phi)^(-1) - 
        1/(2*phi^2) - phi^(-1))*G[{1}, phi] + 
      (-5/(4*(-1 + phi)^2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*Log[m2os])) + 
  eps^3*(((-4*I)/3)*Pi^3 - (7*Pi^2*G[{0}, phi])/6 - (13*Pi^2*G[{1}, phi])/6 + 
    (2*I)*Pi*G[{0, 1}, phi] + I*Pi*G[{1, 0}, phi] - I*Pi*G[{1, 1}, phi] - 
    2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] + 2*G[{0, 1, 1}, phi] - 
    2*G[{1, 0, 0}, phi] + G[{1, 0, 1}, phi] + G[{1, 1, 0}, phi] + 
    ((5*Pi^2)/3 + I*Pi*G[{0}, phi] + 3*G[{0, 0}, phi] + 2*G[{0, 1}, phi] + 
      2*G[{1, 0}, phi] - 4*G[{1, 1}, phi])*Log[m2os] + 
    ((-I)*Pi - (7*G[{0}, phi])/2 + (5*G[{1}, phi])/2)*Log[m2os]^2 + 
    m2os*(-2 - 7/(-1 + phi) - 10/phi - ((8*I)*Pi)/(-1 + phi) - 
      ((5*I)*Pi)/phi + Pi^2/3 + (37*Pi^2)/(12*(-1 + phi)) + 
      (7*Pi^2)/(6*phi) + (-5/(-1 + phi) - 5/phi - ((4*I)*Pi)/(-1 + phi))*
       G[{0}, phi] + (((-2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi)*G[{1}, phi] - 
      (2*G[{0, 0}, phi])/(-1 + phi) + (-4/(-1 + phi) + 2/phi)*
       G[{0, 1}, phi] + (-4/(-1 + phi) + 2/phi)*G[{1, 0}, phi] + 
      (7/(-1 + phi) - 2/phi)*G[{1, 1}, phi] + 
      (4/(-1 + phi) + 5/phi + ((5*I)*Pi)/(-1 + phi) - (I*Pi)/phi + 
        (7/(-1 + phi) - 3/phi)*G[{0}, phi] + (-7/(-1 + phi) - 2/phi)*
         G[{1}, phi])*Log[m2os] + (1 + 2/(-1 + phi) + 7/(2*phi))*
       Log[m2os]^2) + m2os^2*(-15/4 + 11/(4*(-1 + phi)^2) + 
      23/(2*(-1 + phi)) - 15/(4*phi^2) - 9/phi + (((9*I)/4)*Pi)/
       (-1 + phi)^2 + (((17*I)/2)*Pi)/(-1 + phi) - (((15*I)/4)*Pi)/phi^2 - 
      (((17*I)/2)*Pi)/phi + Pi^2/2 - (37*Pi^2)/(24*(-1 + phi)^2) - 
      (3*Pi^2)/(2*(-1 + phi)) + (7*Pi^2)/(12*phi^2) + (7*Pi^2)/(6*phi) + 
      (-3/(4*(-1 + phi)^2) + 4/(-1 + phi) - 15/(4*phi^2) - 4/phi + 
        ((2*I)*Pi)/(-1 + phi)^2)*G[{0}, phi] + 
      (19/(4*(-1 + phi)^2) + 9/(2*(-1 + phi)) - phi^(-2) - 9/(2*phi) + 
        (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi^2 - 
        ((2*I)*Pi)/phi)*G[{1}, phi] + G[{0, 0}, phi]/(-1 + phi)^2 + 
      (2/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{0, 1}, phi] + 
      (2/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 0}, phi] + 
      (-7/(2*(-1 + phi)^2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*
       G[{1, 1}, phi] + (2 - 23/(4*(-1 + phi)^2) - 9/(-1 + phi) + 
        21/(4*phi^2) + 8/phi - (((5*I)/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) - ((I/2)*Pi)/phi^2 - (I*Pi)/phi + 
        (-7/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
         G[{0}, phi] + (7/(2*(-1 + phi)^2) + 2/(-1 + phi) - phi^(-2) - 2/phi)*
         G[{1}, phi])*Log[m2os] + (3/2 - (-1 + phi)^(-2) - 9/(2*(-1 + phi)) + 
        7/(4*phi^2) + 7/(2*phi))*Log[m2os]^2) - (3*Zeta[3])/2) + 
  eps^4*((217*Pi^4)/180 - 2*Pi^2*G[{0, 0}, phi] - 5*Pi^2*G[{0, 1}, phi] - 
    (17*Pi^2*G[{1, 0}, phi])/6 + (7*Pi^2*G[{1, 1}, phi])/6 + 
    (2*I)*Pi*G[{0, 0, 0}, phi] + (3*I)*Pi*G[{0, 0, 1}, phi] + 
    (6*I)*Pi*G[{0, 1, 0}, phi] - I*Pi*G[{1, 0, 0}, phi] - 
    (2*I)*Pi*G[{1, 0, 1}, phi] + (2*I)*Pi*G[{1, 1, 0}, phi] + 
    (7*I)*Pi*G[{1, 1, 1}, phi] + 2*G[{0, 0, 0, 1}, phi] + 
    2*G[{0, 0, 1, 0}, phi] + 5*G[{0, 0, 1, 1}, phi] + 
    7*G[{0, 1, 0, 0}, phi] + 3*G[{0, 1, 0, 1}, phi] + 
    3*G[{0, 1, 1, 0}, phi] - 7*G[{0, 1, 1, 1}, phi] + 
    3*G[{1, 0, 0, 0}, phi] - 4*G[{1, 0, 1, 1}, phi] + 
    7*G[{1, 1, 1, 1}, phi] + (Pi^2/6 + (I/2)*Pi*G[{0}, phi] + 
      (4*I)*Pi*G[{1}, phi] + 5*G[{0, 0}, phi] + (5*G[{0, 1}, phi])/2 + 
      (5*G[{1, 0}, phi])/2 - (7*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    (((-4*I)/3)*Pi - (13*G[{0}, phi])/6 + (5*G[{1}, phi])/6)*Log[m2os]^3 + 
    (5*Log[m2os]^4)/24 + G[{1}, phi]*((-2*I)*Pi^3 - 3*Zeta[3]) - 
    (9*I)*Pi*Zeta[3] + G[{0}, phi]*(((-7*I)/3)*Pi^3 + 3*Zeta[3]) + 
    Log[m2os]*(((11*I)/6)*Pi^3 + (19*Pi^2*G[{0}, phi])/6 - 
      (Pi^2*G[{1}, phi])/3 - (2*I)*Pi*G[{0, 0}, phi] - I*Pi*G[{1, 0}, phi] - 
      (7*I)*Pi*G[{1, 1}, phi] - 5*G[{0, 0, 0}, phi] - 3*G[{0, 0, 1}, phi] - 
      3*G[{0, 1, 0}, phi] - G[{0, 1, 1}, phi] - 4*G[{1, 0, 0}, phi] - 
      G[{1, 0, 1}, phi] - G[{1, 1, 0}, phi] + 2*G[{1, 1, 1}, phi] + 
      4*Zeta[3]) + m2os*(-14/(-1 + phi) + 6/phi - (4*I)*Pi - 
      ((12*I)*Pi)/(-1 + phi) - ((5*I)*Pi)/phi + (5*Pi^2)/3 + 
      (53*Pi^2)/(6*(-1 + phi)) + (17*Pi^2)/(6*phi) - ((2*I)/3)*Pi^3 + 
      (((7*I)/3)*Pi^3)/(-1 + phi) + (((7*I)/3)*Pi^3)/phi + 
      (-16 - 3/(-1 + phi) + 9/phi - ((4*I)*Pi)/(-1 + phi) + (8*Pi^2)/3 - 
        Pi^2/(-1 + phi) + (2*Pi^2)/phi)*G[{0}, phi] + 
      (16 + 5/(-1 + phi) + 6/phi + ((4*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi - 
        (8*Pi^2)/3 + (5*Pi^2)/(2*(-1 + phi)) + (5*Pi^2)/phi)*G[{1}, phi] + 
      (7/(-1 + phi) + 7/phi - (8*I)*Pi + ((6*I)*Pi)/(-1 + phi) - 
        ((2*I)*Pi)/phi)*G[{0, 0}, phi] + (-(-1 + phi)^(-1) + 3/phi - 
        (8*I)*Pi - ((5*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-(-1 + phi)^(-1) + 3/phi + (8*I)*Pi - ((6*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (5/(-1 + phi) + (8*I)*Pi + ((8*I)*Pi)/(-1 + phi))*G[{1, 1}, phi] + 
      (-8 + 4/(-1 + phi))*G[{0, 0, 0}, phi] + (6/(-1 + phi) - 2/phi)*
       G[{0, 0, 1}, phi] + (6/(-1 + phi) - 2/phi)*G[{0, 1, 0}, phi] + 
      (-8 - 3/(-1 + phi) - 5/phi)*G[{0, 1, 1}, phi] + 
      (8 + 7/(-1 + phi) - 7/phi)*G[{1, 0, 0}, phi] + 
      ((-1 + phi)^(-1) - 3/phi)*G[{1, 0, 1}, phi] + ((-1 + phi)^(-1) - 3/phi)*
       G[{1, 1, 0}, phi] + (8 - 7/(-1 + phi) + 7/phi)*G[{1, 1, 1}, phi] + 
      (-11 - 4/(-1 + phi) - 11/phi - ((2*I)*Pi)/(-1 + phi) - (I*Pi)/phi - 
        Pi^2/6 - (5*Pi^2)/(2*(-1 + phi)) - (19*Pi^2)/(6*phi) + 
        (-4/(-1 + phi) - 8/phi - ((4*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*
         G[{0}, phi] + (-6/(-1 + phi) - 3/phi - ((8*I)*Pi)/(-1 + phi))*
         G[{1}, phi] + (-11/(-1 + phi) + 5/phi)*G[{0, 0}, phi] + 
        (-7/(-1 + phi) + 3/phi)*G[{0, 1}, phi] + (-7/(-1 + phi) + 3/phi)*
         G[{1, 0}, phi] + (13/(-1 + phi) + phi^(-1))*G[{1, 1}, phi])*
       Log[m2os] + (5 + 9/(2*(-1 + phi)) + 9/(2*phi) + (2*I)*Pi + 
        (((11*I)/2)*Pi)/(-1 + phi) - ((I/2)*Pi)/phi + 
        (8 + 8/(-1 + phi) - 5/phi)*G[{0}, phi] + 
        (-8 - 13/(2*(-1 + phi)) - 5/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (1/2 + 2/(3*(-1 + phi)) + 13/(6*phi))*Log[m2os]^3 + 10*Zeta[3] + 
      (5*Zeta[3])/(2*(-1 + phi)) - (3*Zeta[3])/phi) + 
    m2os^2*(-29/4 + 33/(2*(-1 + phi)^2) + 53/(-1 + phi) - 43/(8*phi^2) + 
      201/(8*phi) - ((15*I)/2)*Pi + (((53*I)/4)*Pi)/(-1 + phi)^2 + 
      (((125*I)/4)*Pi)/(-1 + phi) - (((43*I)/8)*Pi)/phi^2 - 
      (((9*I)/4)*Pi)/phi + (5*Pi^2)/12 - (59*Pi^2)/(12*(-1 + phi)^2) - 
      (109*Pi^2)/(12*(-1 + phi)) + (9*Pi^2)/(8*phi^2) + (5*Pi^2)/(6*phi) - 
      I*Pi^3 - (((7*I)/6)*Pi^3)/(-1 + phi)^2 - (((7*I)/3)*Pi^3)/(-1 + phi) + 
      (((7*I)/6)*Pi^3)/phi^2 + (((7*I)/3)*Pi^3)/phi + 
      (-30 + 55/(8*(-1 + phi)^2) + 11/(2*(-1 + phi)) - 1/(8*phi^2) + 
        33/(2*phi) + (((11*I)/2)*Pi)/(-1 + phi)^2 - ((I/2)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 + (((25*I)/2)*Pi)/phi + 4*Pi^2 + Pi^2/(2*(-1 + phi)^2) - 
        (10*Pi^2)/(3*(-1 + phi)) + Pi^2/phi^2 + (2*Pi^2)/phi)*G[{0}, phi] + 
      (30 + 7/(8*(-1 + phi)^2) + 11/(4*(-1 + phi)) + 9/(4*phi^2) - 
        3/(4*phi) + ((2*I)*Pi)/(-1 + phi)^2 + (((19*I)/2)*Pi)/(-1 + phi) + 
        (((15*I)/4)*Pi)/phi^2 + (((5*I)/2)*Pi)/phi - 4*Pi^2 - 
        (5*Pi^2)/(4*(-1 + phi)^2) - (11*Pi^2)/(3*(-1 + phi)) + 
        (5*Pi^2)/(2*phi^2) + (5*Pi^2)/phi)*G[{1}, phi] + 
      (7/(4*(-1 + phi)^2) - 5/(2*(-1 + phi)) + 21/(4*phi^2) + 29/(2*phi) - 
        (12*I)*Pi - ((3*I)*Pi)/(-1 + phi)^2 + ((6*I)*Pi)/(-1 + phi) - 
        (I*Pi)/phi^2 - ((2*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (21/(4*(-1 + phi)^2) - 6/(-1 + phi) + 13/(4*phi^2) + 6/phi - 
        (12*I)*Pi + (((5*I)/2)*Pi)/(-1 + phi)^2 + ((7*I)*Pi)/(-1 + phi) - 
        (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (21/(4*(-1 + phi)^2) - 6/(-1 + phi) + 13/(4*phi^2) + 6/phi + 
        (12*I)*Pi + ((2*I)*Pi)/(-1 + phi) - ((3*I)*Pi)/phi^2 - 
        ((6*I)*Pi)/phi)*G[{1, 0}, phi] + (-51/(4*(-1 + phi)^2) + 
        13/(2*(-1 + phi)) + 5/(2*phi^2) + 11/(2*phi) + (12*I)*Pi - 
        ((4*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi))*G[{1, 1}, phi] + 
      (-12 - 2/(-1 + phi)^2 + 4/(-1 + phi))*G[{0, 0, 0}, phi] + 
      (-3/(-1 + phi)^2 + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 0, 1}, phi] + 
      (-3/(-1 + phi)^2 + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1, 0}, phi] + 
      (-12 + 3/(2*(-1 + phi)^2) + 9/(-1 + phi) - 5/(2*phi^2) - 5/phi)*
       G[{0, 1, 1}, phi] + (12 - 7/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
        7/(2*phi^2) - 7/phi)*G[{1, 0, 0}, phi] + 
      (-1/(2*(-1 + phi)^2) + 3/(-1 + phi) - 3/(2*phi^2) - 3/phi)*
       G[{1, 0, 1}, phi] + (-1/(2*(-1 + phi)^2) + 3/(-1 + phi) - 
        3/(2*phi^2) - 3/phi)*G[{1, 1, 0}, phi] + 
      (12 + 7/(2*(-1 + phi)^2) - 11/(-1 + phi) + 7/(2*phi^2) + 7/phi)*
       G[{1, 1, 1}, phi] + (3/8 - 23/(4*(-1 + phi)^2) - (-1 + phi)^(-1) - 
        5/(8*phi^2) - 19/(4*phi) + (4*I)*Pi - (((11*I)/2)*Pi)/(-1 + phi)^2 + 
        (I*Pi)/(-1 + phi) - (((7*I)/4)*Pi)/phi^2 - ((3*I)*Pi)/phi - Pi^2/4 + 
        (5*Pi^2)/(4*(-1 + phi)^2) + (10*Pi^2)/(3*(-1 + phi)) - 
        (19*Pi^2)/(12*phi^2) - (19*Pi^2)/(6*phi) + 
        (16 - 7/(-1 + phi)^2 + 15/(2*(-1 + phi)) - 17/(2*phi^2) - 
          23/(2*phi) + ((2*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
          (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{0}, phi] + 
        (-16 + 13/(-1 + phi)^2 + 23/(2*(-1 + phi)) - 15/(4*phi^2) - 
          15/(2*phi) + ((4*I)*Pi)/(-1 + phi)^2)*G[{1}, phi] + 
        (11/(2*(-1 + phi)^2) - 5/(-1 + phi) + 5/(2*phi^2) + 5/phi)*
         G[{0, 0}, phi] + (7/(2*(-1 + phi)^2) - 3/(-1 + phi) + 3/(2*phi^2) + 
          3/phi)*G[{0, 1}, phi] + (7/(2*(-1 + phi)^2) - 3/(-1 + phi) + 
          3/(2*phi^2) + 3/phi)*G[{1, 0}, phi] + 
        (-13/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
         G[{1, 1}, phi])*Log[m2os] + (13/4 - 43/(8*(-1 + phi)^2) - 
        22/(-1 + phi) + 47/(8*phi^2) - 15/(4*phi) + (3*I)*Pi - 
        (((11*I)/4)*Pi)/(-1 + phi)^2 - (((3*I)/2)*Pi)/(-1 + phi) - 
        ((I/4)*Pi)/phi^2 - ((I/2)*Pi)/phi + (12 - 4/(-1 + phi)^2 + 
          (-1 + phi)^(-1) - 5/(2*phi^2) - 5/phi)*G[{0}, phi] + 
        (-12 + 13/(4*(-1 + phi)^2) + 13/(2*(-1 + phi)) - 5/(4*phi^2) - 
          5/(2*phi))*G[{1}, phi])*Log[m2os]^2 + 
      (3/4 - 1/(3*(-1 + phi)^2) - 8/(3*(-1 + phi)) + 13/(12*phi^2) + 
        13/(6*phi))*Log[m2os]^3 + 15*Zeta[3] - (5*Zeta[3])/(4*(-1 + phi)^2) - 
      (3*Zeta[3])/(-1 + phi) - (3*Zeta[3])/(2*phi^2) - (3*Zeta[3])/phi)), 
 -1/4 + eps*(m2os^2*(5/(8*(-1 + phi)^2) + 3/(8*phi^2)) + 
    m2os*(-5/(4*(-1 + phi)) + 3/(4*phi)) - ((5*I)/2)*Pi - (3*G[{0}, phi])/4 - 
    (5*G[{1}, phi])/4 + (3*Log[m2os])/2) + 
  eps^2*((35*Pi^2)/6 - (5*I)*Pi*G[{0}, phi] - ((11*I)/2)*Pi*G[{1}, phi] - 
    (5*G[{0, 0}, phi])/2 - G[{0, 1}, phi] - G[{1, 0}, phi] - 
    2*G[{1, 1}, phi] + (((11*I)/2)*Pi + 2*G[{0}, phi] + G[{1}, phi]/2)*
     Log[m2os] + Log[m2os]^2/4 + m2os^2*(1/(2*(-1 + phi)^2) - 1/(8*phi^2) - 
      ((I/4)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + ((I/4)*Pi)/phi^2 + 
      ((2*I)*Pi)/phi + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) - phi^(-2) + 
        phi^(-1))*G[{0}, phi] + (-2/(-1 + phi)^2 - (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{1}, phi] + 
      (11/(4*(-1 + phi)^2) + 2/(-1 + phi) + 5/(4*phi^2) - 2/phi)*Log[m2os]) + 
    m2os*(6/(-1 + phi) - 9/(2*phi) + ((I/2)*Pi)/(-1 + phi) + ((I/2)*Pi)/phi + 
      (-(-1 + phi)^(-1) - 2/phi)*G[{0}, phi] + (4/(-1 + phi) + phi^(-1))*
       G[{1}, phi] + (-11/(2*(-1 + phi)) + 5/(2*phi))*Log[m2os])) + 
  eps^3*(((65*I)/12)*Pi^3 + (35*Pi^2*G[{0}, phi])/4 + 
    (121*Pi^2*G[{1}, phi])/12 - ((17*I)/2)*Pi*G[{0, 0}, phi] - 
    (7*I)*Pi*G[{0, 1}, phi] - (6*I)*Pi*G[{1, 0}, phi] - 
    (9*I)*Pi*G[{1, 1}, phi] - 4*G[{0, 0, 0}, phi] + G[{0, 0, 1}, phi]/2 + 
    G[{0, 1, 0}, phi]/2 - (11*G[{0, 1, 1}, phi])/2 - 4*G[{1, 0, 0}, phi] - 
    5*G[{1, 1, 1}, phi] + ((-113*Pi^2)/12 + ((13*I)/2)*Pi*G[{0}, phi] + 
      (6*I)*Pi*G[{1}, phi] + (5*G[{0, 0}, phi])/2 + 5*G[{1, 1}, phi])*
     Log[m2os] + (((-9*I)/4)*Pi - G[{0}, phi]/4 - (5*G[{1}, phi])/2)*
     Log[m2os]^2 + (17*Log[m2os]^3)/12 + 
    m2os^2*(15/4 - 1/(2*(-1 + phi)^2) - 75/(4*(-1 + phi)) + 7/(8*phi^2) + 
      65/(4*phi) + ((I/8)*Pi)/(-1 + phi)^2 - ((9*I)*Pi)/(-1 + phi) + 
      (((9*I)/8)*Pi)/phi^2 + ((9*I)*Pi)/phi - Pi^2/2 + 
      Pi^2/(4*(-1 + phi)^2) + (43*Pi^2)/(12*(-1 + phi)) - 
      (5*Pi^2)/(8*phi^2) - (13*Pi^2)/(4*phi) + 
      (1/(2*(-1 + phi)^2) - 17/(4*(-1 + phi)) + 7/(8*phi^2) + 17/(4*phi) + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((5*I)*Pi)/(-1 + phi) + ((I/4)*Pi)/phi^2 + 
        ((5*I)*Pi)/phi)*G[{0}, phi] + (-11/(8*(-1 + phi)^2) - 
        19/(4*(-1 + phi)) + 1/(2*phi^2) + 19/(4*phi) - 
        ((I/2)*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi)*G[{1}, phi] + (2/(-1 + phi)^2 - 9/(2*(-1 + phi)) + 
        3/phi^2 + 9/(2*phi))*G[{0, 0}, phi] + 
      (-(-1 + phi)^(-2) + 3/(2*(-1 + phi)) - 3/(4*phi^2) - 3/(2*phi))*
       G[{0, 1}, phi] + (-(-1 + phi)^(-2) + 3/(2*(-1 + phi)) - 3/(4*phi^2) - 
        3/(2*phi))*G[{1, 0}, phi] + (9/(2*(-1 + phi)^2) - 11/(2*(-1 + phi)) + 
        11/(4*phi^2) + 11/(2*phi))*G[{1, 1}, phi] + 
      (-2 + 15/(8*(-1 + phi)^2) + 19/(2*(-1 + phi)) - 9/(8*phi^2) - 
        17/(2*phi) + (I*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) - 
        ((I/4)*Pi)/phi^2 - ((2*I)*Pi)/phi + 
        ((-1 + phi)^(-2) - (-1 + phi)^(-1) - 13/(4*phi^2) + phi^(-1))*
         G[{0}, phi] + (-11/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 
          1/(2*phi^2) + phi^(-1))*G[{1}, phi])*Log[m2os] + 
      (-3/2 + 13/(4*(-1 + phi)^2) + 6/(-1 + phi) + 13/(8*phi^2) - 5/phi)*
       Log[m2os]^2) + m2os*(2 - 21/(-1 + phi) + 23/phi + 
      (((3*I)/2)*Pi)/(-1 + phi) + (((5*I)/2)*Pi)/phi - Pi^2/3 - 
      Pi^2/(2*(-1 + phi)) - (5*Pi^2)/(4*phi) + 
      (2/(-1 + phi) + 25/(2*phi) - ((4*I)*Pi)/(-1 + phi) + ((I/2)*Pi)/phi)*
       G[{0}, phi] + (-25/(2*(-1 + phi)) - phi^(-1) + (I*Pi)/(-1 + phi) + 
        ((6*I)*Pi)/phi)*G[{1}, phi] + (-4/(-1 + phi) + 6/phi)*
       G[{0, 0}, phi] + (2/(-1 + phi) - 3/(2*phi))*G[{0, 1}, phi] + 
      (2/(-1 + phi) - 3/(2*phi))*G[{1, 0}, phi] + 
      (-9/(-1 + phi) + 11/(2*phi))*G[{1, 1}, phi] + 
      (29/(2*(-1 + phi)) - 29/(2*phi) - ((2*I)*Pi)/(-1 + phi) - 
        ((I/2)*Pi)/phi + (-2/(-1 + phi) - 13/(2*phi))*G[{0}, phi] + 
        (11/(-1 + phi) + phi^(-1))*G[{1}, phi])*Log[m2os] + 
      (-1 - 13/(2*(-1 + phi)) + 13/(4*phi))*Log[m2os]^2) + 12*Zeta[3]) + 
  eps^4*((-1541*Pi^4)/720 + (52*Pi^2*G[{0, 0}, phi])/3 + 
    (49*Pi^2*G[{0, 1}, phi])/3 + (65*Pi^2*G[{1, 0}, phi])/4 + 
    (67*Pi^2*G[{1, 1}, phi])/4 - ((49*I)/2)*Pi*G[{0, 0, 0}, phi] - 
    (14*I)*Pi*G[{0, 0, 1}, phi] - (15*I)*Pi*G[{0, 1, 0}, phi] - 
    (21*I)*Pi*G[{0, 1, 1}, phi] - (20*I)*Pi*G[{1, 0, 0}, phi] - 
    (11*I)*Pi*G[{1, 0, 1}, phi] - (11*I)*Pi*G[{1, 1, 0}, phi] - 
    (19*I)*Pi*G[{1, 1, 1}, phi] - (35*G[{0, 0, 0, 0}, phi])/2 + 
    G[{0, 0, 0, 1}, phi] + G[{0, 0, 1, 0}, phi] - 16*G[{0, 0, 1, 1}, phi] - 
    20*G[{0, 1, 0, 0}, phi] + 4*G[{0, 1, 0, 1}, phi] + 
    4*G[{0, 1, 1, 0}, phi] - 14*G[{0, 1, 1, 1}, phi] - 
    (25*G[{1, 0, 0, 0}, phi])/2 + G[{1, 0, 0, 1}, phi]/2 + 
    G[{1, 0, 1, 0}, phi]/2 - (23*G[{1, 0, 1, 1}, phi])/2 - 
    (15*G[{1, 1, 0, 0}, phi])/2 - (7*G[{1, 1, 0, 1}, phi])/2 - 
    (7*G[{1, 1, 1, 0}, phi])/2 - (11*G[{1, 1, 1, 1}, phi])/2 + 
    ((33*Pi^2)/4 - ((41*I)/4)*Pi*G[{0}, phi] - ((23*I)/2)*Pi*G[{1}, phi] - 
      (29*G[{0, 0}, phi])/4 - (5*G[{0, 1}, phi])/2 - (5*G[{1, 0}, phi])/2 - 
      4*G[{1, 1}, phi])*Log[m2os]^2 + (((59*I)/12)*Pi + (13*G[{0}, phi])/12 + 
      G[{1}, phi])*Log[m2os]^3 + (3*Log[m2os]^4)/16 + 
    Log[m2os]*(((-59*I)/6)*Pi^3 - (55*Pi^2*G[{0}, phi])/3 - 
      16*Pi^2*G[{1}, phi] + ((47*I)/2)*Pi*G[{0, 0}, phi] + 
      (14*I)*Pi*G[{0, 1}, phi] + (14*I)*Pi*G[{1, 0}, phi] + 
      (20*I)*Pi*G[{1, 1}, phi] + (35*G[{0, 0, 0}, phi])/2 + 
      G[{0, 0, 1}, phi] + G[{0, 1, 0}, phi] + 13*G[{0, 1, 1}, phi] + 
      10*G[{1, 0, 0}, phi] + 4*G[{1, 0, 1}, phi] + 4*G[{1, 1, 0}, phi] + 
      6*G[{1, 1, 1}, phi] - (55*Zeta[3])/2) + ((107*I)/2)*Pi*Zeta[3] + 
    G[{1}, phi]*(((19*I)/2)*Pi^3 + 29*Zeta[3]) + 
    G[{0}, phi]*(((28*I)/3)*Pi^3 + (59*Zeta[3])/2) + 
    m2os*(3 + 87/(-1 + phi) - 93/phi + (4*I)*Pi - ((7*I)*Pi)/(-1 + phi) + 
      (((3*I)/2)*Pi)/phi - 2*Pi^2 + (37*Pi^2)/(12*(-1 + phi)) - 
      (19*Pi^2)/(6*phi) + (I/6)*Pi^3 + (((3*I)/2)*Pi^3)/(-1 + phi) - 
      ((2*I)*Pi^3)/phi + (8 - 4/(-1 + phi) - 79/(2*phi) + 
        (((25*I)/2)*Pi)/phi - (4*Pi^2)/3 + (65*Pi^2)/(4*(-1 + phi)) - 
        (47*Pi^2)/(6*phi))*G[{0}, phi] + (-8 + 39/(-1 + phi) - 5/phi - 
        ((16*I)*Pi)/(-1 + phi) - ((10*I)*Pi)/phi + (4*Pi^2)/3 + 
        (97*Pi^2)/(12*(-1 + phi)) - (16*Pi^2)/phi)*G[{1}, phi] + 
      (-(-1 + phi)^(-1) - 23/(2*phi) + (4*I)*Pi - ((21*I)*Pi)/(-1 + phi) + 
        (((45*I)/2)*Pi)/phi)*G[{0, 0}, phi] + 
      (-3/(-1 + phi) - phi^(-1) + (3*I)*Pi - ((5*I)*Pi)/(-1 + phi) + 
        ((8*I)*Pi)/phi)*G[{0, 1}, phi] + (-3/(-1 + phi) - phi^(-1) - 
        (4*I)*Pi - ((10*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (12/(-1 + phi) - 7/phi - (3*I)*Pi - ((23*I)*Pi)/(-1 + phi) + 
        ((14*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (4 - 17/(2*(-1 + phi)) + 17/(2*phi))*G[{0, 0, 0}, phi] + 
      (-9/(2*(-1 + phi)) + 2/phi)*G[{0, 0, 1}, phi] + 
      (-9/(2*(-1 + phi)) + 2/phi)*G[{0, 1, 0}, phi] + 
      (3 - 9/(2*(-1 + phi)) + 9/phi)*G[{0, 1, 1}, phi] + 
      (-4 - 17/(2*(-1 + phi)) + 5/phi)*G[{1, 0, 0}, phi] + 
      (-11/(2*(-1 + phi)) + 4/phi)*G[{1, 0, 1}, phi] + 
      (-11/(2*(-1 + phi)) + 4/phi)*G[{1, 1, 0}, phi] + 
      (-3 + 1/(2*(-1 + phi)) - phi^(-1))*G[{1, 1, 1}, phi] + 
      (14 - 44/(-1 + phi) + 85/(2*phi) + ((17*I)*Pi)/(-1 + phi) - 
        (((25*I)/2)*Pi)/phi - Pi^2/2 - (61*Pi^2)/(6*(-1 + phi)) + 
        (21*Pi^2)/(2*phi) + (3/(-1 + phi) + 29/(2*phi) + 
          ((13*I)*Pi)/(-1 + phi) - (((43*I)/2)*Pi)/phi)*G[{0}, phi] + 
        (-15/(-1 + phi) + 2/phi + ((27*I)*Pi)/(-1 + phi) - ((7*I)*Pi)/phi)*
         G[{1}, phi] + (11/(-1 + phi) - 11/(2*phi))*G[{0, 0}, phi] + 
        (6/(-1 + phi) - 3/phi)*G[{0, 1}, phi] + (6/(-1 + phi) - 3/phi)*
         G[{1, 0}, phi] + (-(-1 + phi)^(-1) - 6/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-13/2 + 11/(-1 + phi) - 31/(4*phi) - (2*I)*Pi - 
        (((29*I)/2)*Pi)/(-1 + phi) + (((41*I)/4)*Pi)/phi + 
        (-4 - 7/(2*(-1 + phi)) + 3/(4*phi))*G[{0}, phi] + 
        (4 + 2/(-1 + phi) + 3/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-1 - 5/(2*(-1 + phi)) + 11/(12*phi))*Log[m2os]^3 - 3*Zeta[3] - 
      (13*Zeta[3])/(2*(-1 + phi)) + (7*Zeta[3])/(2*phi)) + 
    m2os^2*(251/16 - 149/(16*(-1 + phi)^2) + 19/(-1 + phi) - 253/(16*phi^2) - 
      443/(8*phi) + ((15*I)/2)*Pi + (((5*I)/4)*Pi)/(-1 + phi)^2 - 
      ((22*I)*Pi)/(-1 + phi) - (((5*I)/16)*Pi)/phi^2 + (((11*I)/2)*Pi)/phi - 
      (3*Pi^2)/2 + (5*Pi^2)/(48*(-1 + phi)^2) + (215*Pi^2)/(24*(-1 + phi)) - 
      (11*Pi^2)/(24*phi^2) - (125*Pi^2)/(24*phi) + (I/12)*Pi^3 - 
      (((3*I)/4)*Pi^3)/(-1 + phi)^2 + (((31*I)/6)*Pi^3)/(-1 + phi) - 
      (I*Pi^3)/phi^2 - ((6*I)*Pi^3)/phi + (15 + 1/(2*(-1 + phi)^2) + 
        1/(2*(-1 + phi)) - 3/(16*phi^2) - 53/(2*phi) - 
        (((9*I)/2)*Pi)/(-1 + phi)^2 + (((5*I)/2)*Pi)/(-1 + phi) + 
        (((21*I)/8)*Pi)/phi^2 - (((17*I)/2)*Pi)/phi - 2*Pi^2 - 
        (65*Pi^2)/(8*(-1 + phi)^2) + (14*Pi^2)/(-1 + phi) - 
        (47*Pi^2)/(12*phi^2) - (34*Pi^2)/(3*phi))*G[{0}, phi] + 
      (-15 + 7/(4*(-1 + phi)^2) + 15/(-1 + phi) - 15/(8*phi^2) - 1/(2*phi) + 
        ((2*I)*Pi)/(-1 + phi)^2 - ((I/2)*Pi)/(-1 + phi) - 
        (((15*I)/2)*Pi)/phi^2 - ((5*I)*Pi)/phi + 2*Pi^2 - 
        (97*Pi^2)/(24*(-1 + phi)^2) + (40*Pi^2)/(3*(-1 + phi)) - 
        (8*Pi^2)/phi^2 - (16*Pi^2)/phi)*G[{1}, phi] + 
      (-4/(-1 + phi)^2 + 31/(4*(-1 + phi)) + 25/(8*phi^2) - 55/(4*phi) + 
        (6*I)*Pi + (((21*I)/2)*Pi)/(-1 + phi)^2 - ((17*I)*Pi)/(-1 + phi) + 
        (((45*I)/4)*Pi)/phi^2 + ((9*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (-3/(2*(-1 + phi)^2) + 13/(4*(-1 + phi)) - 9/(4*phi^2) - 13/(4*phi) + 
        ((11*I)/2)*Pi + (((5*I)/2)*Pi)/(-1 + phi)^2 - 
        ((15*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi^2 + ((8*I)*Pi)/phi)*
       G[{0, 1}, phi] + (-3/(2*(-1 + phi)^2) + 13/(4*(-1 + phi)) - 
        9/(4*phi^2) - 13/(4*phi) - (6*I)*Pi + ((5*I)*Pi)/(-1 + phi)^2 - 
        ((7*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + ((15*I)*Pi)/phi)*
       G[{1, 0}, phi] + (25/(4*(-1 + phi)^2) + 23/(4*(-1 + phi)) - 
        25/(4*phi^2) - 45/(4*phi) - ((11*I)/2)*Pi + (((23*I)/2)*Pi)/
         (-1 + phi)^2 - ((7*I)*Pi)/(-1 + phi) + ((7*I)*Pi)/phi^2 + 
        ((14*I)*Pi)/phi)*G[{1, 1}, phi] + (6 + 17/(4*(-1 + phi)^2) - 
        6/(-1 + phi) + 17/(4*phi^2) - 2/phi)*G[{0, 0, 0}, phi] + 
      (9/(4*(-1 + phi)^2) - 2/(-1 + phi) + phi^(-2) + 2/phi)*
       G[{0, 0, 1}, phi] + (9/(4*(-1 + phi)^2) - 2/(-1 + phi) + phi^(-2) + 
        2/phi)*G[{0, 1, 0}, phi] + (11/2 + 9/(4*(-1 + phi)^2) - 
        16/(-1 + phi) + 9/(2*phi^2) + 9/phi)*G[{0, 1, 1}, phi] + 
      (-6 + 17/(4*(-1 + phi)^2) - 6/(-1 + phi) + 5/(2*phi^2) + 14/phi)*
       G[{1, 0, 0}, phi] + (11/(4*(-1 + phi)^2) - 4/(-1 + phi) + 2/phi^2 + 
        4/phi)*G[{1, 0, 1}, phi] + (11/(4*(-1 + phi)^2) - 4/(-1 + phi) + 
        2/phi^2 + 4/phi)*G[{1, 1, 0}, phi] + 
      (-11/2 - 1/(4*(-1 + phi)^2) + 8/(-1 + phi) - 1/(2*phi^2) - phi^(-1))*
       G[{1, 1, 1}, phi] + (-27/(8*(-1 + phi)^2) - 35/(2*(-1 + phi)) + 
        9/(16*phi^2) + 77/(4*phi) - (4*I)*Pi - (((5*I)/4)*Pi)/(-1 + phi)^2 + 
        ((6*I)*Pi)/(-1 + phi) - (((21*I)/8)*Pi)/phi^2 - ((4*I)*Pi)/phi - 
        Pi^2/12 + (61*Pi^2)/(12*(-1 + phi)^2) - (25*Pi^2)/(2*(-1 + phi)) + 
        (21*Pi^2)/(4*phi^2) + (13*Pi^2)/phi + (-8 + 7/(4*(-1 + phi)^2) - 
          3/(2*(-1 + phi)) - 27/(8*phi^2) + 19/(2*phi) - 
          (((13*I)/2)*Pi)/(-1 + phi)^2 + ((8*I)*Pi)/(-1 + phi) - 
          (((43*I)/4)*Pi)/phi^2 - ((8*I)*Pi)/phi)*G[{0}, phi] + 
        (8 - 27/(4*(-1 + phi)^2) - 23/(2*(-1 + phi)) + 3/phi^2 + 7/(2*phi) - 
          (((27*I)/2)*Pi)/(-1 + phi)^2 + ((7*I)*Pi)/(-1 + phi) - 
          (((7*I)/2)*Pi)/phi^2 - ((7*I)*Pi)/phi)*G[{1}, phi] + 
        (-11/(2*(-1 + phi)^2) + 7/(-1 + phi) - 11/(4*phi^2) - 7/phi)*
         G[{0, 0}, phi] + (-3/(-1 + phi)^2 + 3/(-1 + phi) - 3/(2*phi^2) - 
          3/phi)*G[{0, 1}, phi] + (-3/(-1 + phi)^2 + 3/(-1 + phi) - 
          3/(2*phi^2) - 3/phi)*G[{1, 0}, phi] + 
        (1/(2*(-1 + phi)^2) + 6/(-1 + phi) - 3/phi^2 - 6/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-53/8 + 15/(4*(-1 + phi)^2) + 7/(-1 + phi) + 
        37/(16*phi^2) + 21/(4*phi) - (3*I)*Pi + (((29*I)/4)*Pi)/
         (-1 + phi)^2 + (((41*I)/8)*Pi)/phi^2 + ((2*I)*Pi)/phi + 
        (-6 + 7/(4*(-1 + phi)^2) - (-1 + phi)^(-1) + 3/(8*phi^2) + 9/phi)*
         G[{0}, phi] + (6 - (-1 + phi)^(-2) - 11/(-1 + phi) + 3/(2*phi^2) + 
          3/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (-1 + 5/(4*(-1 + phi)^2) + 16/(3*(-1 + phi)) + 11/(24*phi^2) - 
        13/(3*phi))*Log[m2os]^3 - (15*Zeta[3])/2 + 
      (13*Zeta[3])/(4*(-1 + phi)^2) - (7*Zeta[3])/(-1 + phi) + 
      (7*Zeta[3])/(4*phi^2) + (14*Zeta[3])/phi)), 
 1/4 + eps*(m2os^2/(2*(-1 + phi)^2) - m2os/(-1 + phi) - (I/2)*Pi - 
    G[{1}, phi] + (3*Log[m2os])/2) + 
  eps^2*(2*Pi^2 - ((3*I)/2)*Pi*G[{0}, phi] - (3*I)*Pi*G[{1}, phi] - 
    G[{0, 0}, phi]/2 - G[{0, 1}, phi] - G[{1, 0}, phi] + 
    (((7*I)/2)*Pi + (3*G[{0}, phi])/2 - G[{1}, phi])*Log[m2os] + 
    (5*Log[m2os]^2)/4 + m2os*(3/(-1 + phi) + 1/(2*phi) + ((2*I)*Pi)/phi + 
      (-(-1 + phi)^(-1) + phi^(-1))*G[{0}, phi] + (3/(-1 + phi) + phi^(-1))*
       G[{1}, phi] + (-4/(-1 + phi) - 2/phi)*Log[m2os]) + 
    m2os^2*(3/(4*(-1 + phi)^2) - 3/(8*phi^2) - ((2*I)*Pi)/(-1 + phi) + 
      (I*Pi)/phi^2 + ((2*I)*Pi)/phi + (1/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 
        1/(2*phi^2) + phi^(-1))*G[{0}, phi] + 
      (-3/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 1/(2*phi^2) + phi^(-1))*
       G[{1}, phi] + (2/(-1 + phi)^2 + 2/(-1 + phi) - phi^(-2) - 2/phi)*
       Log[m2os])) + eps^3*(((4*I)/3)*Pi^3 + (7*Pi^2*G[{0}, phi])/6 + 
    6*Pi^2*G[{1}, phi] - ((5*I)/2)*Pi*G[{0, 0}, phi] - 
    (2*I)*Pi*G[{0, 1}, phi] - (2*I)*Pi*G[{1, 0}, phi] - 
    (3*I)*Pi*G[{1, 1}, phi] - (7*G[{0, 0, 0}, phi])/2 + 2*G[{0, 0, 1}, phi] + 
    2*G[{0, 1, 0}, phi] - 2*G[{0, 1, 1}, phi] + 2*G[{1, 0, 0}, phi] - 
    2*G[{1, 0, 1}, phi] - 2*G[{1, 1, 0}, phi] - G[{1, 1, 1}, phi] + 
    ((-19*Pi^2)/6 + ((3*I)/2)*Pi*G[{0}, phi] - I*Pi*G[{1}, phi] + 
      G[{0, 0}, phi]/2 - 2*G[{0, 1}, phi] - 2*G[{1, 0}, phi] + 
      3*G[{1, 1}, phi])*Log[m2os] + (((13*I)/4)*Pi + (9*G[{0}, phi])/4 - 
      (3*G[{1}, phi])/2)*Log[m2os]^2 + (7*Log[m2os]^3)/12 + 
    m2os^2*(-15/(8*(-1 + phi)^2) - 14/(-1 + phi) + 119/(16*phi^2) + 14/phi - 
      ((12*I)*Pi)/(-1 + phi) + (((21*I)/4)*Pi)/phi^2 + ((12*I)*Pi)/phi + 
      (19*Pi^2)/(6*(-1 + phi)^2) + (5*Pi^2)/(3*(-1 + phi)) - Pi^2/phi^2 - 
      (5*Pi^2)/(3*phi) + ((-1 + phi)^(-2) - 6/(-1 + phi) + 5/phi^2 + 6/phi - 
        ((3*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi^2 + 
        ((2*I)*Pi)/phi)*G[{0}, phi] + (-5/(2*(-1 + phi)^2) - 6/(-1 + phi) + 
        phi^(-2) + 6/phi - ((4*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (-(-1 + phi)^(-2) - 2/(-1 + phi) + 2/phi^2 + 2/phi)*G[{0, 0}, phi] + 
      (-3/(-1 + phi)^2 + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{0, 1}, phi] + 
      (-3/(-1 + phi)^2 + 2/(-1 + phi) - phi^(-2) - 2/phi)*G[{1, 0}, phi] + 
      (2/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1, 1}, phi] + 
      (3/(-1 + phi)^2 + 12/(-1 + phi) - 27/(4*phi^2) - 12/phi + 
        ((7*I)*Pi)/(-1 + phi)^2 - (I*Pi)/phi^2 + 
        (5/(-1 + phi)^2 - 2/(-1 + phi) + 2/phi)*G[{0}, phi] + 
        (-2/(-1 + phi)^2 - 2/(-1 + phi) + phi^(-2) + 2/phi)*G[{1}, phi])*
       Log[m2os] + (1/(2*(-1 + phi)^2) + 4/(-1 + phi) - 3/(2*phi^2) - 4/phi)*
       Log[m2os]^2) + m2os*(-(-1 + phi)^(-1) + 31/(2*phi) + 
      ((12*I)*Pi)/(-1 + phi) + ((9*I)*Pi)/phi - (19*Pi^2)/(3*(-1 + phi)) - 
      (2*Pi^2)/phi + (8/(-1 + phi) + 8/phi + ((6*I)*Pi)/(-1 + phi) + 
        ((4*I)*Pi)/phi)*G[{0}, phi] + 
      (-2/(-1 + phi) + ((8*I)*Pi)/(-1 + phi) + ((2*I)*Pi)/phi)*G[{1}, phi] + 
      (2/(-1 + phi) + 4/phi)*G[{0, 0}, phi] + (6/(-1 + phi) - 2/phi)*
       G[{0, 1}, phi] + (6/(-1 + phi) - 2/phi)*G[{1, 0}, phi] + 
      (-4/(-1 + phi) + 2/phi)*G[{1, 1}, phi] + 
      (-7/phi - ((14*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi - 
        (10*G[{0}, phi])/(-1 + phi) + (4/(-1 + phi) + 2/phi)*G[{1}, phi])*
       Log[m2os] + (-(-1 + phi)^(-1) - 3/phi)*Log[m2os]^2) - (5*Zeta[3])/2) + 
  eps^4*((-229*Pi^4)/180 + (37*Pi^2*G[{0, 0}, phi])/6 + 
    (46*Pi^2*G[{0, 1}, phi])/3 + (13*Pi^2*G[{1, 0}, phi])/3 - 
    (11*Pi^2*G[{1, 1}, phi])/3 + ((5*I)/2)*Pi*G[{0, 0, 0}, phi] - 
    (6*I)*Pi*G[{0, 0, 1}, phi] - (12*I)*Pi*G[{0, 1, 0}, phi] - 
    (14*I)*Pi*G[{0, 1, 1}, phi] - (3*I)*Pi*G[{1, 0, 0}, phi] - 
    (8*I)*Pi*G[{1, 0, 1}, phi] - (2*I)*Pi*G[{1, 1, 0}, phi] + 
    (11*I)*Pi*G[{1, 1, 1}, phi] + (31*G[{0, 0, 0, 0}, phi])/2 - 
    6*G[{0, 0, 0, 1}, phi] - 6*G[{0, 0, 1, 0}, phi] - 
    4*G[{0, 0, 1, 1}, phi] - 2*G[{0, 1, 0, 0}, phi] - 
    14*G[{0, 1, 0, 1}, phi] - 14*G[{0, 1, 1, 0}, phi] + 
    4*G[{0, 1, 1, 1}, phi] - 9*G[{1, 0, 0, 0}, phi] + 
    2*G[{1, 0, 0, 1}, phi] + 2*G[{1, 0, 1, 0}, phi] - 
    6*G[{1, 0, 1, 1}, phi] - 8*G[{1, 1, 0, 0}, phi] + 
    10*G[{1, 1, 0, 1}, phi] + 10*G[{1, 1, 1, 0}, phi] + 
    3*G[{1, 1, 1, 1}, phi] + (Pi^2 - ((5*I)/4)*Pi*G[{0}, phi] - 
      ((9*I)/2)*Pi*G[{1}, phi] + G[{0, 0}, phi]/4 - 6*G[{0, 1}, phi] - 
      6*G[{1, 0}, phi] + (9*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    (((37*I)/12)*Pi + (29*G[{0}, phi])/12 - G[{1}, phi]/2)*Log[m2os]^3 + 
    (3*Log[m2os]^4)/16 + Log[m2os]*(((-23*I)/3)*Pi^3 - 
      (55*Pi^2*G[{0}, phi])/6 + (Pi^2*G[{1}, phi])/3 - 
      ((3*I)/2)*Pi*G[{0, 0}, phi] + (10*I)*Pi*G[{0, 1}, phi] + 
      (7*I)*Pi*G[{1, 0}, phi] - (3*I)*Pi*G[{1, 1}, phi] - 
      (21*G[{0, 0, 0}, phi])/2 + 8*G[{0, 0, 1}, phi] + 8*G[{0, 1, 0}, phi] + 
      6*G[{0, 1, 1}, phi] + 11*G[{1, 0, 0}, phi] - 9*G[{1, 1, 1}, phi] - 
      17*Zeta[3]) + G[{0}, phi]*((3*I)*Pi^3 - 8*Zeta[3]) + (7*I)*Pi*Zeta[3] + 
    G[{1}, phi]*(((22*I)/3)*Pi^3 + 26*Zeta[3]) + 
    m2os^2*(45/2 + 143/(16*(-1 + phi)^2) - 221/(4*(-1 + phi)) + 
      641/(32*phi^2) + 127/(8*phi) + ((45*I)/2)*Pi - 
      ((12*I)*Pi)/(-1 + phi)^2 - ((63*I)*Pi)/(-1 + phi) + 
      (((149*I)/8)*Pi)/phi^2 + (((63*I)/2)*Pi)/phi - (23*Pi^2)/4 + 
      (47*Pi^2)/(4*(-1 + phi)^2) + (15*Pi^2)/(-1 + phi) - 
      (85*Pi^2)/(24*phi^2) - (33*Pi^2)/(4*phi) + (((5*I)/6)*Pi^3)/
       (-1 + phi)^2 + (((11*I)/3)*Pi^3)/(-1 + phi) - 
      (((13*I)/6)*Pi^3)/phi^2 - (((11*I)/3)*Pi^3)/phi + 
      (45/2 - 14/(-1 + phi)^2 - 31/(-1 + phi) + 15/(4*phi^2) - 1/(2*phi) - 
        ((12*I)*Pi)/(-1 + phi)^2 - (((9*I)/2)*Pi)/(-1 + phi) + 
        (((17*I)/4)*Pi)/phi^2 - (((9*I)/2)*Pi)/phi - 3*Pi^2 - 
        (7*Pi^2)/(6*(-1 + phi)^2) + (9*Pi^2)/(-1 + phi) - (4*Pi^2)/phi^2 - 
        (6*Pi^2)/phi)*G[{0}, phi] + (23/(4*(-1 + phi)^2) - 4/(-1 + phi) + 
        4/phi - ((10*I)*Pi)/(-1 + phi)^2 - ((9*I)*Pi)/(-1 + phi) - 
        ((3*I)*Pi)/phi^2 + ((9*I)*Pi)/phi + (10*Pi^2)/(3*(-1 + phi)^2) + 
        (46*Pi^2)/(3*(-1 + phi)) - (23*Pi^2)/(3*phi^2) - (46*Pi^2)/(3*phi))*
       G[{1}, phi] + (-3/(-1 + phi)^2 + 7/(2*(-1 + phi)) - 11/(4*phi^2) - 
        25/(2*phi) + (9*I)*Pi - ((I/2)*Pi)/(-1 + phi)^2 - 
        ((7*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi^2 - ((2*I)*Pi)/phi)*
       G[{0, 0}, phi] + (-11/(-1 + phi)^2 + 4/(-1 + phi) - 3/phi^2 - 4/phi - 
        (I*Pi)/(-1 + phi)^2 - ((6*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi^2 + 
        ((6*I)*Pi)/phi)*G[{0, 1}, phi] + (-11/(-1 + phi)^2 + 4/(-1 + phi) - 
        3/phi^2 - 4/phi - (9*I)*Pi - (I*Pi)/(-1 + phi)^2 - 
        ((6*I)*Pi)/(-1 + phi) + (((15*I)/2)*Pi)/phi^2 + ((15*I)*Pi)/phi)*
       G[{1, 0}, phi] + (6/(-1 + phi)^2 - (-1 + phi)^(-1) - 2/phi^2 + 
        phi^(-1) - ((14*I)*Pi)/(-1 + phi) + ((7*I)*Pi)/phi^2 + 
        ((14*I)*Pi)/phi)*G[{1, 1}, phi] + (9 - 11/(2*(-1 + phi)^2) + 
        3/(-1 + phi) - 9/phi^2 - 12/phi)*G[{0, 0, 0}, phi] + 
      (7/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{0, 0, 1}, phi] + 
      (7/(-1 + phi)^2 - 6/(-1 + phi) + 3/phi^2 + 6/phi)*G[{0, 1, 0}, phi] + 
      (-2/(-1 + phi)^2 - 4/(-1 + phi) + 2/phi^2 + 4/phi)*G[{0, 1, 1}, phi] + 
      (-9 + 2/(-1 + phi)^2 + 4/(-1 + phi) + 5/(2*phi^2) + 5/phi)*
       G[{1, 0, 0}, phi] + (3/(-1 + phi)^2 - 14/(-1 + phi) + 7/phi^2 + 
        14/phi)*G[{1, 0, 1}, phi] + (3/(-1 + phi)^2 - 14/(-1 + phi) + 
        7/phi^2 + 14/phi)*G[{1, 1, 0}, phi] + 
      (-7/(-1 + phi)^2 + 4/(-1 + phi) - 2/phi^2 - 4/phi)*G[{1, 1, 1}, phi] + 
      (-6 - 3/(4*(-1 + phi)^2) + 35/(2*(-1 + phi)) + 1/(4*phi^2) - 
        37/(4*phi) - (12*I)*Pi + ((19*I)*Pi)/(-1 + phi)^2 + 
        (((21*I)/2)*Pi)/(-1 + phi) + ((I/4)*Pi)/phi^2 - (((3*I)/2)*Pi)/phi - 
        (3*Pi^2)/2 - (17*Pi^2)/(6*(-1 + phi)^2) - (7*Pi^2)/(-1 + phi) + 
        (59*Pi^2)/(12*phi^2) + (17*Pi^2)/(2*phi) + 
        (-12 + 16/(-1 + phi)^2 - 9/(2*(-1 + phi)) + 39/(4*phi^2) + 
          27/(2*phi) - (((3*I)/2)*Pi)/(-1 + phi)^2 + ((3*I)*Pi)/(-1 + phi) + 
          (((3*I)/2)*Pi)/phi^2 - ((3*I)*Pi)/phi)*G[{0}, phi] + 
        (-3/(-1 + phi)^2 - 9/(-1 + phi) + 4/phi^2 + 9/phi - 
          ((4*I)*Pi)/(-1 + phi)^2 + ((10*I)*Pi)/(-1 + phi) - 
          ((5*I)*Pi)/phi^2 - ((10*I)*Pi)/phi)*G[{1}, phi] + 
        (-7/(2*(-1 + phi)^2) - (-1 + phi)^(-1) + 11/(2*phi^2) + phi^(-1))*
         G[{0, 0}, phi] + (-8/(-1 + phi)^2 + 8/(-1 + phi) - 4/phi^2 - 8/phi)*
         G[{0, 1}, phi] + (-8/(-1 + phi)^2 + 8/(-1 + phi) - 4/phi^2 - 8/phi)*
         G[{1, 0}, phi] + (8/(-1 + phi)^2 + 6/(-1 + phi) - 3/phi^2 - 6/phi)*
         G[{1, 1}, phi])*Log[m2os] + (-21/4 - 5/(4*(-1 + phi)^2) + 
        27/(2*(-1 + phi)) - 19/(2*phi^2) - 9/(4*phi) - (9*I)*Pi + 
        (((9*I)/2)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) + 
        ((5*I)*Pi)/phi + (-9 + 7/(-1 + phi)^2 + 2/(-1 + phi) + 7/phi)*
         G[{0}, phi] + (-7/(2*(-1 + phi)^2) - 6/(-1 + phi) + 3/phi^2 + 6/phi)*
         G[{1}, phi])*Log[m2os]^2 + (9/2 + 2/(3*(-1 + phi)^2) + 
        (-1 + phi)^(-1) - 5/(4*phi^2) - 11/(2*phi))*Log[m2os]^3 + 
      18*Zeta[3] + (2*Zeta[3])/(-1 + phi)^2 - (14*Zeta[3])/(-1 + phi) + 
      (3*Zeta[3])/phi^2 - (4*Zeta[3])/phi) + 
    m2os*(29/(-1 + phi) + 13/(2*phi) + (12*I)*Pi + ((32*I)*Pi)/(-1 + phi) + 
      ((21*I)*Pi)/phi - Pi^2 - (67*Pi^2)/(3*(-1 + phi)) - (59*Pi^2)/(6*phi) - 
      (((5*I)/3)*Pi^3)/(-1 + phi) - (((13*I)/3)*Pi^3)/phi + 
      (12 + 16/(-1 + phi) - 10/phi + ((20*I)*Pi)/(-1 + phi) + 
        ((3*I)*Pi)/phi - 2*Pi^2 + (7*Pi^2)/(3*(-1 + phi)) - (8*Pi^2)/phi)*
       G[{0}, phi] + (18/(-1 + phi) + ((8*I)*Pi)/(-1 + phi) - 
        (20*Pi^2)/(3*(-1 + phi)) - (46*Pi^2)/(3*phi))*G[{1}, phi] + 
      (4/(-1 + phi) - 13/phi + (6*I)*Pi + (I*Pi)/(-1 + phi) - ((4*I)*Pi)/phi)*
       G[{0, 0}, phi] + (((2*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*
       G[{0, 1}, phi] + ((-6*I)*Pi + ((2*I)*Pi)/(-1 + phi) + ((15*I)*Pi)/phi)*
       G[{1, 0}, phi] + (12/(-1 + phi) + ((14*I)*Pi)/phi)*G[{1, 1}, phi] + 
      (6 + 11/(-1 + phi) - 18/phi)*G[{0, 0, 0}, phi] + 
      (-14/(-1 + phi) + 6/phi)*G[{0, 0, 1}, phi] + (-14/(-1 + phi) + 6/phi)*
       G[{0, 1, 0}, phi] + (4/(-1 + phi) + 4/phi)*G[{0, 1, 1}, phi] + 
      (-6 - 4/(-1 + phi) + 5/phi)*G[{1, 0, 0}, phi] + 
      (-6/(-1 + phi) + 14/phi)*G[{1, 0, 1}, phi] + (-6/(-1 + phi) + 14/phi)*
       G[{1, 1, 0}, phi] + (14/(-1 + phi) - 4/phi)*G[{1, 1, 1}, phi] + 
      (-30/(-1 + phi) + 20/phi - ((16*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi - 
        Pi^2 + (17*Pi^2)/(3*(-1 + phi)) + (59*Pi^2)/(6*phi) + 
        (17/phi + ((3*I)*Pi)/(-1 + phi) + ((3*I)*Pi)/phi)*G[{0}, phi] + 
        (-16/(-1 + phi) + ((8*I)*Pi)/(-1 + phi) - ((10*I)*Pi)/phi)*
         G[{1}, phi] + (7/(-1 + phi) + 11/phi)*G[{0, 0}, phi] + 
        (16/(-1 + phi) - 8/phi)*G[{0, 1}, phi] + (16/(-1 + phi) - 8/phi)*
         G[{1, 0}, phi] + (-16/(-1 + phi) - 6/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-3 + 11/(-1 + phi) - 11/phi - (6*I)*Pi - 
        ((9*I)*Pi)/(-1 + phi) + (-6 - 14/(-1 + phi))*G[{0}, phi] + 
        (7/(-1 + phi) + 6/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (3 - 4/(3*(-1 + phi)) - 5/(2*phi))*Log[m2os]^3 + 12*Zeta[3] - 
      (4*Zeta[3])/(-1 + phi) + (6*Zeta[3])/phi)), 
 eps*(m2os^2*(-1/(2*(-1 + phi)^2) + 1/(2*phi^2)) + 
    m2os*((-1 + phi)^(-1) + phi^(-1)) - G[{0}, phi] + G[{1}, phi]) + 
  eps^2*((-2*I)*Pi*G[{0}, phi] + (2*I)*Pi*G[{1}, phi] + 
    (-2*G[{0}, phi] + 2*G[{1}, phi])*Log[m2os] + 
    m2os^2*(-(-1 + phi)^(-2) + phi^(-2) + (I*Pi)/(-1 + phi)^2 - 
      (I*Pi)/phi^2 - (2*G[{0}, phi])/phi^2 + (2*G[{1}, phi])/(-1 + phi)^2 + 
      (-3/(-1 + phi)^2 + 3/phi^2)*Log[m2os]) + 
    m2os*(-4/(-1 + phi) - 4/phi - ((2*I)*Pi)/(-1 + phi) - ((2*I)*Pi)/phi - 
      (4*G[{0}, phi])/phi - (4*G[{1}, phi])/(-1 + phi) + 
      (6/(-1 + phi) + 6/phi)*Log[m2os])) + 
  eps^3*((16*Pi^2*G[{0}, phi])/3 - (16*Pi^2*G[{1}, phi])/3 + 
    4*G[{0, 0, 0}, phi] - 4*G[{0, 0, 1}, phi] - 4*G[{0, 1, 0}, phi] + 
    4*G[{0, 1, 1}, phi] - 4*G[{1, 0, 0}, phi] + 4*G[{1, 0, 1}, phi] + 
    4*G[{1, 1, 0}, phi] - 4*G[{1, 1, 1}, phi] + 
    ((-4*I)*Pi*G[{0}, phi] + (4*I)*Pi*G[{1}, phi])*Log[m2os] + 
    (-2*G[{0}, phi] + 2*G[{1}, phi])*Log[m2os]^2 + 
    m2os^2*(43/(4*(-1 + phi)^2) - 43/(4*phi^2) + (((11*I)/2)*Pi)/
       (-1 + phi)^2 - (((11*I)/2)*Pi)/phi^2 - (13*Pi^2)/(3*(-1 + phi)^2) + 
      (13*Pi^2)/(3*phi^2) + (-15/(2*phi^2) + ((4*I)*Pi)/(-1 + phi)^2 - 
        ((7*I)*Pi)/phi^2)*G[{0}, phi] + (15/(2*(-1 + phi)^2) + 
        ((7*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/phi^2)*G[{1}, phi] + 
      (2/(-1 + phi)^2 - phi^(-2))*G[{0, 0}, phi] + (2/(-1 + phi)^2 - 2/phi^2)*
       G[{0, 1}, phi] + (2/(-1 + phi)^2 - 2/phi^2)*G[{1, 0}, phi] + 
      ((-1 + phi)^(-2) - 2/phi^2)*G[{1, 1}, phi] + 
      (-19/(2*(-1 + phi)^2) + 19/(2*phi^2) - ((9*I)*Pi)/(-1 + phi)^2 + 
        ((9*I)*Pi)/phi^2 + (-4/(-1 + phi)^2 - phi^(-2))*G[{0}, phi] + 
        ((-1 + phi)^(-2) + 4/phi^2)*G[{1}, phi])*Log[m2os] + 
      (-3/(2*(-1 + phi)^2) + 3/(2*phi^2))*Log[m2os]^2) + 
    m2os*(-14/(-1 + phi) - 14/phi - ((22*I)*Pi)/(-1 + phi) - 
      ((22*I)*Pi)/phi + (26*Pi^2)/(3*(-1 + phi)) + (26*Pi^2)/(3*phi) + 
      (-8/(-1 + phi) - 6/phi - ((8*I)*Pi)/(-1 + phi) - ((14*I)*Pi)/phi)*
       G[{0}, phi] + (-6/(-1 + phi) - 8/phi - ((14*I)*Pi)/(-1 + phi) - 
        ((8*I)*Pi)/phi)*G[{1}, phi] + (-4/(-1 + phi) - 2/phi)*
       G[{0, 0}, phi] + (-4/(-1 + phi) - 4/phi)*G[{0, 1}, phi] + 
      (-4/(-1 + phi) - 4/phi)*G[{1, 0}, phi] + (-2/(-1 + phi) - 4/phi)*
       G[{1, 1}, phi] + (6/(-1 + phi) + 6/phi + ((18*I)*Pi)/(-1 + phi) + 
        ((18*I)*Pi)/phi + (8/(-1 + phi) - 2/phi)*G[{0}, phi] + 
        (-2/(-1 + phi) + 8/phi)*G[{1}, phi])*Log[m2os] + 
      (3/(-1 + phi) + 3/phi)*Log[m2os]^2)) + 
  eps^4*((-67*Pi^4)/30 - 10*Pi^2*G[{0, 0}, phi] - 10*Pi^2*G[{0, 1}, phi] + 
    10*Pi^2*G[{1, 0}, phi] + 10*Pi^2*G[{1, 1}, phi] + 
    (8*I)*Pi*G[{0, 0, 0}, phi] + (4*I)*Pi*G[{0, 0, 1}, phi] + 
    (4*I)*Pi*G[{0, 1, 0}, phi] + (8*I)*Pi*G[{0, 1, 1}, phi] - 
    (8*I)*Pi*G[{1, 0, 0}, phi] - (4*I)*Pi*G[{1, 0, 1}, phi] - 
    (4*I)*Pi*G[{1, 1, 0}, phi] - (8*I)*Pi*G[{1, 1, 1}, phi] - 
    16*G[{0, 0, 0, 0}, phi] + 16*G[{0, 0, 0, 1}, phi] + 
    16*G[{0, 0, 1, 0}, phi] - 4*G[{0, 0, 1, 1}, phi] - 
    4*G[{0, 1, 0, 0}, phi] + 16*G[{0, 1, 0, 1}, phi] + 
    16*G[{0, 1, 1, 0}, phi] - 16*G[{0, 1, 1, 1}, phi] + 
    16*G[{1, 0, 0, 0}, phi] - 16*G[{1, 0, 0, 1}, phi] - 
    16*G[{1, 0, 1, 0}, phi] + 4*G[{1, 0, 1, 1}, phi] + 
    4*G[{1, 1, 0, 0}, phi] - 16*G[{1, 1, 0, 1}, phi] - 
    16*G[{1, 1, 1, 0}, phi] + 16*G[{1, 1, 1, 1}, phi] + 
    ((32*Pi^2*G[{0}, phi])/3 - (32*Pi^2*G[{1}, phi])/3 + 
      8*G[{0, 0, 0}, phi] - 8*G[{0, 0, 1}, phi] - 8*G[{0, 1, 0}, phi] + 
      8*G[{0, 1, 1}, phi] - 8*G[{1, 0, 0}, phi] + 8*G[{1, 0, 1}, phi] + 
      8*G[{1, 1, 0}, phi] - 8*G[{1, 1, 1}, phi])*Log[m2os] + 
    ((-4*I)*Pi*G[{0}, phi] + (4*I)*Pi*G[{1}, phi])*Log[m2os]^2 + 
    ((-4*G[{0}, phi])/3 + (4*G[{1}, phi])/3)*Log[m2os]^3 + 
    G[{1}, phi]*((-6*I)*Pi^3 - 34*Zeta[3]) - (12*I)*Pi*Zeta[3] + 
    G[{0}, phi]*((6*I)*Pi^3 + 34*Zeta[3]) + 
    m2os*(-42/(-1 + phi) - 42/phi - ((58*I)*Pi)/(-1 + phi) - 
      ((58*I)*Pi)/phi + (104*Pi^2)/(3*(-1 + phi)) + (104*Pi^2)/(3*phi) + 
      (((14*I)/3)*Pi^3)/(-1 + phi) + (((20*I)/3)*Pi^3)/phi + 
      (-16/(-1 + phi) - 14/phi - ((20*I)*Pi)/(-1 + phi) - ((14*I)*Pi)/phi + 
        (12*Pi^2)/(-1 + phi) + (50*Pi^2)/(3*phi))*G[{0}, phi] + 
      (-14/(-1 + phi) - 16/phi - ((14*I)*Pi)/(-1 + phi) - ((20*I)*Pi)/phi + 
        (50*Pi^2)/(3*(-1 + phi)) + (12*Pi^2)/phi)*G[{1}, phi] + 
      (-4/(-1 + phi) - 2/phi - ((12*I)*Pi)/(-1 + phi) + ((6*I)*Pi)/phi)*
       G[{0, 0}, phi] + (((-20*I)*Pi)/(-1 + phi) - ((8*I)*Pi)/phi)*
       G[{0, 1}, phi] + (((-8*I)*Pi)/(-1 + phi) - ((20*I)*Pi)/phi)*
       G[{1, 0}, phi] + (-2/(-1 + phi) - 4/phi + ((6*I)*Pi)/(-1 + phi) - 
        ((12*I)*Pi)/phi)*G[{1, 1}, phi] + (-4/(-1 + phi) + 10/phi)*
       G[{0, 0, 0}, phi] - (12*G[{0, 1, 1}, phi])/(-1 + phi) - 
      (12*G[{1, 0, 0}, phi])/phi + (10/(-1 + phi) - 4/phi)*
       G[{1, 1, 1}, phi] + (14/(-1 + phi) + 14/phi + ((14*I)*Pi)/(-1 + phi) + 
        ((14*I)*Pi)/phi - (52*Pi^2)/(3*(-1 + phi)) - (52*Pi^2)/(3*phi) + 
        (2/phi + ((4*I)*Pi)/(-1 + phi) - ((14*I)*Pi)/phi)*G[{0}, phi] + 
        (2/(-1 + phi) - ((14*I)*Pi)/(-1 + phi) + ((4*I)*Pi)/phi)*
         G[{1}, phi] + (-4/(-1 + phi) - 2/phi)*G[{0, 0}, phi] + 
        (-8/(-1 + phi) - 8/phi)*G[{0, 1}, phi] + (-8/(-1 + phi) - 8/phi)*
         G[{1, 0}, phi] + (-2/(-1 + phi) - 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (-(-1 + phi)^(-1) - phi^(-1) + ((11*I)*Pi)/(-1 + phi) + 
        ((11*I)*Pi)/phi + (8/(-1 + phi) - 3/phi)*G[{0}, phi] + 
        (-3/(-1 + phi) + 8/phi)*G[{1}, phi])*Log[m2os]^2 + 
      (7/(3*(-1 + phi)) + 7/(3*phi))*Log[m2os]^3 + (6*Zeta[3])/(-1 + phi) - 
      (6*Zeta[3])/phi) + m2os^2*(105/(8*(-1 + phi)^2) + 51/(2*(-1 + phi)) - 
      105/(8*phi^2) + 51/(2*phi) + (((137*I)/4)*Pi)/(-1 + phi)^2 + 
      ((30*I)*Pi)/(-1 + phi) - (((137*I)/4)*Pi)/phi^2 + ((30*I)*Pi)/phi - 
      (49*Pi^2)/(3*(-1 + phi)^2) - (7*Pi^2)/(-1 + phi) + 
      (49*Pi^2)/(3*phi^2) - (7*Pi^2)/phi - (((7*I)/3)*Pi^3)/(-1 + phi)^2 - 
      ((2*I)*Pi^3)/(-1 + phi) + (((10*I)/3)*Pi^3)/phi^2 + 
      (14/(-1 + phi)^2 + 27/(-1 + phi) + 5/(4*phi^2) + 3/phi + 
        ((9*I)*Pi)/(-1 + phi)^2 - ((12*I)*Pi)/(-1 + phi) - 
        (((35*I)/2)*Pi)/phi^2 + ((12*I)*Pi)/phi - (6*Pi^2)/(-1 + phi)^2 + 
        (16*Pi^2)/(3*(-1 + phi)) + (25*Pi^2)/(3*phi^2) - (28*Pi^2)/(3*phi))*
       G[{0}, phi] + (-5/(4*(-1 + phi)^2) + 3/(-1 + phi) - 14/phi^2 + 
        27/phi + (((35*I)/2)*Pi)/(-1 + phi)^2 + ((12*I)*Pi)/(-1 + phi) - 
        ((9*I)*Pi)/phi^2 - ((12*I)*Pi)/phi - (25*Pi^2)/(3*(-1 + phi)^2) - 
        (28*Pi^2)/(3*(-1 + phi)) + (6*Pi^2)/phi^2 + (16*Pi^2)/(3*phi))*
       G[{1}, phi] + ((-1 + phi)^(-2) - 12/(-1 + phi) + 11/(2*phi^2) + 
        12/phi + ((6*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + 
        ((3*I)*Pi)/phi^2 + ((16*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (8/(-1 + phi)^2 - 8/phi^2 + ((10*I)*Pi)/(-1 + phi)^2 - 
        ((12*I)*Pi)/(-1 + phi) - ((4*I)*Pi)/phi^2)*G[{0, 1}, phi] + 
      (8/(-1 + phi)^2 - 8/phi^2 + ((4*I)*Pi)/(-1 + phi)^2 - 
        ((10*I)*Pi)/phi^2 - ((12*I)*Pi)/phi)*G[{1, 0}, phi] + 
      (-11/(2*(-1 + phi)^2) + 12/(-1 + phi) - phi^(-2) - 12/phi - 
        ((3*I)*Pi)/(-1 + phi)^2 + ((16*I)*Pi)/(-1 + phi) - ((6*I)*Pi)/phi^2 - 
        ((4*I)*Pi)/phi)*G[{1, 1}, phi] + (2/(-1 + phi)^2 + 4/(-1 + phi) + 
        5/phi^2 + 8/phi)*G[{0, 0, 0}, phi] + (-8/(-1 + phi) + 8/phi)*
       G[{0, 0, 1}, phi] + (-8/(-1 + phi) + 8/phi)*G[{0, 1, 0}, phi] + 
      (6/(-1 + phi)^2 - 4/(-1 + phi) - 8/phi)*G[{0, 1, 1}, phi] + 
      (-8/(-1 + phi) - 6/phi^2 - 4/phi)*G[{1, 0, 0}, phi] + 
      (8/(-1 + phi) - 8/phi)*G[{1, 0, 1}, phi] + (8/(-1 + phi) - 8/phi)*
       G[{1, 1, 0}, phi] + (-5/(-1 + phi)^2 + 8/(-1 + phi) - 2/phi^2 + 4/phi)*
       G[{1, 1, 1}, phi] + (5/(4*(-1 + phi)^2) - 3/(-1 + phi) - 5/(4*phi^2) - 
        3/phi - (((43*I)/2)*Pi)/(-1 + phi)^2 - ((12*I)*Pi)/(-1 + phi) + 
        (((43*I)/2)*Pi)/phi^2 - ((12*I)*Pi)/phi + 
        (26*Pi^2)/(3*(-1 + phi)^2) - (2*Pi^2)/(-1 + phi) - 
        (26*Pi^2)/(3*phi^2) - (2*Pi^2)/phi + 
        (-12/(-1 + phi)^2 - 6/(-1 + phi) - 19/(2*phi^2) - 6/phi - 
          ((2*I)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - 
          ((7*I)*Pi)/phi^2 - ((4*I)*Pi)/phi)*G[{0}, phi] + 
        (19/(2*(-1 + phi)^2) - 6/(-1 + phi) + 12/phi^2 - 6/phi + 
          ((7*I)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + 
          ((2*I)*Pi)/phi^2 + ((4*I)*Pi)/phi)*G[{1}, phi] + 
        (2/(-1 + phi)^2 + 4/(-1 + phi) - phi^(-2) - 4/phi)*G[{0, 0}, phi] + 
        (4/(-1 + phi)^2 - 4/phi^2)*G[{0, 1}, phi] + 
        (4/(-1 + phi)^2 - 4/phi^2)*G[{1, 0}, phi] + 
        ((-1 + phi)^(-2) - 4/(-1 + phi) - 2/phi^2 + 4/phi)*G[{1, 1}, phi])*
       Log[m2os] + (-27/(4*(-1 + phi)^2) - 9/(-1 + phi) + 27/(4*phi^2) - 
        9/phi - (((11*I)/2)*Pi)/(-1 + phi)^2 - ((12*I)*Pi)/(-1 + phi) + 
        (((11*I)/2)*Pi)/phi^2 - ((12*I)*Pi)/phi + 
        (-4/(-1 + phi)^2 - 8/(-1 + phi) - 3/(2*phi^2) - 4/phi)*G[{0}, phi] + 
        (3/(2*(-1 + phi)^2) - 4/(-1 + phi) + 4/phi^2 - 8/phi)*G[{1}, phi])*
       Log[m2os]^2 + (-7/(6*(-1 + phi)^2) + 6/(-1 + phi) + 7/(6*phi^2) + 
        6/phi)*Log[m2os]^3 - (3*Zeta[3])/(-1 + phi)^2 + 
      (36*Zeta[3])/(-1 + phi) - (3*Zeta[3])/phi^2 + (24*Zeta[3])/phi)), 
 -1/2 + eps*(m2os^2*(-1/(4*(-1 + phi)^2) + 1/(8*phi^2)) + 
    m2os*(1/(2*(-1 + phi)) + 1/(4*phi)) - ((3*I)/4)*Pi - G[{0}, phi]/4 + 
    G[{1}, phi]/2 - (5*Log[m2os])/4) + 
  eps^2*((7*Pi^2)/6 - ((3*I)/4)*Pi*G[{0}, phi] - G[{0, 0}, phi]/4 - 
    G[{1, 1}, phi] + (((-3*I)/4)*Pi - G[{0}, phi]/4 + 2*G[{1}, phi])*
     Log[m2os] - (21*Log[m2os]^2)/8 + m2os^2*(3/2 - 3/(4*(-1 + phi)^2) + 
      3/(16*phi^2) + ((I/2)*Pi)/(-1 + phi)^2 - ((I/4)*Pi)/phi^2 - 
      G[{0}, phi]/(2*phi^2) + G[{1}, phi]/(-1 + phi)^2 + 
      (-3 - 3/(2*(-1 + phi)^2) + 3/(4*phi^2))*Log[m2os]) + 
    m2os*(2 - (-1 + phi)^(-1) - 5/(4*phi) - (I*Pi)/(-1 + phi) - 
      ((I/2)*Pi)/phi - G[{0}, phi]/phi - (2*G[{1}, phi])/(-1 + phi) + 
      (-2 + 3/(-1 + phi) + 3/(2*phi))*Log[m2os])) + 
  eps^3*(((3*I)/2)*Pi^3 + (37*Pi^2*G[{0}, phi])/12 + Pi^2*G[{1}, phi] - 
    ((7*I)/4)*Pi*G[{0, 0}, phi] - (2*I)*Pi*G[{0, 1}, phi] - 
    (2*I)*Pi*G[{1, 0}, phi] - (3*I)*Pi*G[{1, 1}, phi] + 
    (3*G[{0, 0, 0}, phi])/4 - 2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] - 
    2*G[{1, 0, 0}, phi] - G[{1, 1, 1}, phi] + 
    ((-5*Pi^2)/6 + ((9*I)/4)*Pi*G[{0}, phi] + (5*I)*Pi*G[{1}, phi] + 
      (3*G[{0, 0}, phi])/4 + 2*G[{0, 1}, phi] + 2*G[{1, 0}, phi] - 
      G[{1, 1}, phi])*Log[m2os] + (((-43*I)/8)*Pi - (13*G[{0}, phi])/8 + 
      (3*G[{1}, phi])/2)*Log[m2os]^2 - (9*Log[m2os]^3)/8 + 
    m2os^2*(-35/2 + 4/(-1 + phi)^2 + 2/(-1 + phi) - 109/(32*phi^2) - 2/phi + 
      (3*I)*Pi + (((7*I)/4)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) - 
      (((5*I)/2)*Pi)/phi^2 - ((4*I)*Pi)/phi + (17*Pi^2)/6 - 
      (2*Pi^2)/(-1 + phi)^2 + (5*Pi^2)/(12*phi^2) + 
      (-1/(2*(-1 + phi)^2) + 2/(-1 + phi) - 19/(8*phi^2) - 2/phi + 
        ((2*I)*Pi)/(-1 + phi)^2 - (((5*I)/4)*Pi)/phi^2)*G[{0}, phi] + 
      (15/(4*(-1 + phi)^2) + 2/(-1 + phi) - 1/(2*phi^2) - 2/phi + 
        (((5*I)/2)*Pi)/(-1 + phi)^2)*G[{1}, phi] + 
      ((-1 + phi)^(-2) - 1/(4*phi^2))*G[{0, 0}, phi] + 
      G[{0, 1}, phi]/(-1 + phi)^2 + G[{1, 0}, phi]/(-1 + phi)^2 - 
      G[{1, 1}, phi]/(2*(-1 + phi)^2) + (39/4 - 19/(4*(-1 + phi)^2) - 
        4/(-1 + phi) + 13/(4*phi^2) + 4/phi - (6*I)*Pi - 
        (((7*I)/2)*Pi)/(-1 + phi)^2 + (((3*I)/4)*Pi)/phi^2 + 
        (-2/(-1 + phi)^2 - 3/(4*phi^2))*G[{0}, phi] + 
        (3*G[{1}, phi])/(2*(-1 + phi)^2))*Log[m2os] + 
      (11/2 - 5/(4*(-1 + phi)^2) + 9/(8*phi^2))*Log[m2os]^2) + 
    m2os*(-8 - 8/(-1 + phi) - 13/(4*phi) + (4*I)*Pi - ((7*I)*Pi)/(-1 + phi) - 
      ((6*I)*Pi)/phi + (5*Pi^2)/3 + (4*Pi^2)/(-1 + phi) + (5*Pi^2)/(6*phi) + 
      (-2/(-1 + phi) - 3/(2*phi) - ((4*I)*Pi)/(-1 + phi) - 
        (((5*I)/2)*Pi)/phi)*G[{0}, phi] + 
      (-3/(-1 + phi) - 2/phi - ((5*I)*Pi)/(-1 + phi))*G[{1}, phi] + 
      (-2/(-1 + phi) - 1/(2*phi))*G[{0, 0}, phi] - (2*G[{0, 1}, phi])/
       (-1 + phi) - (2*G[{1, 0}, phi])/(-1 + phi) + 
      G[{1, 1}, phi]/(-1 + phi) + (1 + 3/(-1 + phi) + phi^(-1) - (4*I)*Pi + 
        ((7*I)*Pi)/(-1 + phi) + (((3*I)/2)*Pi)/phi + 
        (4/(-1 + phi) - 3/(2*phi))*G[{0}, phi] - (3*G[{1}, phi])/(-1 + phi))*
       Log[m2os] + (3 + 5/(2*(-1 + phi)) + 9/(4*phi))*Log[m2os]^2) + 
    (15*Zeta[3])/2) + eps^4*((29*Pi^4)/30 + (65*Pi^2*G[{0, 0}, phi])/12 + 
    4*Pi^2*G[{1, 0}, phi] + (32*Pi^2*G[{1, 1}, phi])/3 - 
    ((37*I)/4)*Pi*G[{0, 0, 0}, phi] - (6*I)*Pi*G[{0, 0, 1}, phi] - 
    ((5*I)/2)*Pi*G[{1, 0, 0}, phi] - (2*I)*Pi*G[{1, 0, 1}, phi] - 
    (5*I)*Pi*G[{1, 1, 0}, phi] - (9*I)*Pi*G[{1, 1, 1}, phi] - 
    (43*G[{0, 0, 0, 0}, phi])/4 - 2*G[{0, 0, 1, 1}, phi] - 
    2*G[{0, 1, 0, 0}, phi] + 6*G[{0, 1, 0, 1}, phi] + 
    6*G[{0, 1, 1, 0}, phi] - 6*G[{0, 1, 1, 1}, phi] + 
    (7*G[{1, 0, 0, 0}, phi])/2 - 2*G[{1, 0, 0, 1}, phi] - 
    2*G[{1, 0, 1, 0}, phi] + 3*G[{1, 1, 0, 0}, phi] - 
    8*G[{1, 1, 0, 1}, phi] - 8*G[{1, 1, 1, 0}, phi] + G[{1, 1, 1, 1}, phi] + 
    ((125*Pi^2)/24 - ((19*I)/8)*Pi*G[{0}, phi] + ((3*I)/2)*Pi*G[{1}, phi] - 
      (17*G[{0, 0}, phi])/8 + 3*G[{0, 1}, phi] + 3*G[{1, 0}, phi] - 
      (9*G[{1, 1}, phi])/2)*Log[m2os]^2 + 
    (((-13*I)/8)*Pi - (7*G[{0}, phi])/8 + (3*G[{1}, phi])/2)*Log[m2os]^3 - 
    (73*Log[m2os]^4)/96 + G[{1}, phi]*(((5*I)/6)*Pi^3 - 10*Zeta[3]) + 
    ((31*I)/2)*Pi*Zeta[3] + G[{0}, phi]*(((5*I)/2)*Pi^3 + (19*Zeta[3])/2) + 
    Log[m2os]*(((5*I)/2)*Pi^3 - (11*Pi^2*G[{0}, phi])/4 - 
      (26*Pi^2*G[{1}, phi])/3 + ((35*I)/4)*Pi*G[{0, 0}, phi] + 
      (2*I)*Pi*G[{0, 1}, phi] + (I/2)*Pi*G[{1, 0}, phi] + 
      (5*I)*Pi*G[{1, 1}, phi] + (37*G[{0, 0, 0}, phi])/4 - 
      2*G[{0, 0, 1}, phi] - 2*G[{0, 1, 0}, phi] - (11*G[{1, 0, 0}, phi])/2 + 
      2*G[{1, 0, 1}, phi] + 2*G[{1, 1, 0}, phi] + 5*G[{1, 1, 1}, phi] + 
      (43*Zeta[3])/2) + m2os*(5 - 79/(4*phi) - (22*I)*Pi - 
      ((37*I)*Pi)/(-1 + phi) + ((7*I)*Pi)/phi - Pi^2 + 
      (64*Pi^2)/(3*(-1 + phi)) - (11*Pi^2)/(4*phi) + ((16*I)/3)*Pi^3 + 
      ((3*I)*Pi^3)/(-1 + phi) + (((4*I)/3)*Pi^3)/phi + 
      (-6 - 24/(-1 + phi) - 5/(2*phi) - ((15*I)*Pi)/(-1 + phi) + 
        ((11*I)*Pi)/phi + Pi^2 + (9*Pi^2)/(2*(-1 + phi)) - (17*Pi^2)/(6*phi))*
       G[{0}, phi] + (3/(-1 + phi) + 16/phi - ((15*I)*Pi)/(-1 + phi) + 
        ((2*I)*Pi)/phi + (34*Pi^2)/(3*(-1 + phi)) + (2*Pi^2)/phi)*
       G[{1}, phi] + (4 - (-1 + phi)^(-1) + 4/phi + I*Pi - 
        (((7*I)/2)*Pi)/(-1 + phi) + (((27*I)/2)*Pi)/phi)*G[{0, 0}, phi] + 
      (-4 - 10/(-1 + phi) + 10/phi - (4*I)*Pi - ((6*I)*Pi)/(-1 + phi) + 
        ((2*I)*Pi)/phi)*G[{0, 1}, phi] + (-4 - 10/(-1 + phi) + 10/phi - 
        I*Pi - ((6*I)*Pi)/(-1 + phi) - (((11*I)/2)*Pi)/phi)*G[{1, 0}, phi] + 
      (4 + (-1 + phi)^(-1) - 4/phi + (4*I)*Pi - ((7*I)*Pi)/(-1 + phi) - 
        ((4*I)*Pi)/phi)*G[{1, 1}, phi] + (1 - 3/(2*(-1 + phi)) + 21/(2*phi))*
       G[{0, 0, 0}, phi] + (2/(-1 + phi) + 4/phi)*G[{0, 0, 1}, phi] + 
      (2/(-1 + phi) + 4/phi)*G[{0, 1, 0}, phi] + (-4 - 4/(-1 + phi) - 2/phi)*
       G[{0, 1, 1}, phi] + (-1 + 2/(-1 + phi) - 7/(2*phi))*
       G[{1, 0, 0}, phi] + (-4/(-1 + phi) - 2/phi)*G[{1, 0, 1}, phi] + 
      (-4/(-1 + phi) - 2/phi)*G[{1, 1, 0}, phi] + (4 - 5/(-1 + phi) - 2/phi)*
       G[{1, 1, 1}, phi] + (-17/2 + 5/(-1 + phi) - 13/(2*phi) + (2*I)*Pi + 
        ((19*I)*Pi)/(-1 + phi) - ((16*I)*Pi)/phi + (17*Pi^2)/12 - 
        (28*Pi^2)/(3*(-1 + phi)) + (3*Pi^2)/(4*phi) + 
        (10/(-1 + phi) - 8/phi + (((3*I)/2)*Pi)/(-1 + phi) - ((13*I)*Pi)/phi)*
         G[{0}, phi] + (3/(-1 + phi) - 10/phi + ((3*I)*Pi)/(-1 + phi) + 
          ((2*I)*Pi)/phi)*G[{1}, phi] + (-4 - 9/(2*(-1 + phi)) - 8/phi)*
         G[{0, 0}, phi] + (4 - 2/(-1 + phi) - 2/phi)*G[{0, 1}, phi] + 
        (4 - 2/(-1 + phi) - 2/phi)*G[{1, 0}, phi] + 
        (-4 + 11/(-1 + phi) + 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (4 - 7/(2*(-1 + phi)) + 25/(4*phi) + (9*I)*Pi + 
        (((5*I)/2)*Pi)/(-1 + phi) + (((19*I)/4)*Pi)/phi + 
        (3 + 5/(-1 + phi) + 5/(4*phi))*G[{0}, phi] + 
        (-15/(2*(-1 + phi)) - phi^(-1))*G[{1}, phi])*Log[m2os]^2 + 
      (-7/12 + 5/(2*(-1 + phi)) + 7/(6*phi))*Log[m2os]^3 + 11*Zeta[3] - 
      (3*Zeta[3])/(-1 + phi) - (3*Zeta[3])/(2*phi)) + 
    m2os^2*(61/16 + 87/(2*(-1 + phi)) - 827/(64*phi^2) - 249/(16*phi) - 
      ((185*I)/4)*Pi + (((129*I)/8)*Pi)/(-1 + phi)^2 + 
      (((99*I)/4)*Pi)/(-1 + phi) - (((39*I)/8)*Pi)/phi^2 - ((9*I)*Pi)/phi - 
      (7*Pi^2)/3 - (10*Pi^2)/(-1 + phi)^2 - (35*Pi^2)/(12*(-1 + phi)) - 
      (43*Pi^2)/(48*phi^2) - (47*Pi^2)/(24*phi) + ((26*I)/3)*Pi^3 - 
      (((3*I)/2)*Pi^3)/(-1 + phi)^2 + ((I/3)*Pi^3)/(-1 + phi) + 
      (((2*I)/3)*Pi^3)/phi^2 - ((I/3)*Pi^3)/phi + 
      (-45/4 + 11/(-1 + phi)^2 + 57/(4*(-1 + phi)) - 33/(16*phi^2) - 
        7/(2*phi) + (((31*I)/4)*Pi)/(-1 + phi)^2 - (((13*I)/4)*Pi)/
         (-1 + phi) + ((I/2)*Pi)/phi^2 + (((23*I)/4)*Pi)/phi + (3*Pi^2)/2 - 
        (9*Pi^2)/(4*(-1 + phi)^2) + (7*Pi^2)/(6*(-1 + phi)) - 
        (17*Pi^2)/(12*phi^2) - (5*Pi^2)/phi)*G[{0}, phi] + 
      (-23/(8*(-1 + phi)^2) + 13/(2*(-1 + phi)) + 4/phi^2 - 3/(2*phi) + 
        (((35*I)/4)*Pi)/(-1 + phi)^2 + ((4*I)*Pi)/(-1 + phi) + 
        (((5*I)/2)*Pi)/phi^2 - ((2*I)*Pi)/phi - (17*Pi^2)/(3*(-1 + phi)^2) + 
        Pi^2/(3*(-1 + phi)) + Pi^2/phi^2 + (2*Pi^2)/phi)*G[{1}, phi] + 
      (3 + 5/(4*(-1 + phi)^2) - 9/(4*(-1 + phi)) + 7/(4*phi^2) + 19/(4*phi) + 
        ((3*I)/2)*Pi + (((7*I)/4)*Pi)/(-1 + phi)^2 + ((I/2)*Pi)/(-1 + phi) + 
        (((27*I)/4)*Pi)/phi^2 + ((8*I)*Pi)/phi)*G[{0, 0}, phi] + 
      (-3 + 15/(2*(-1 + phi)^2) - 5/(-1 + phi) + 7/(2*phi^2) + 5/phi - 
        (6*I)*Pi + ((3*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) + 
        (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{0, 1}, phi] + 
      (-3 + 15/(2*(-1 + phi)^2) - 5/(-1 + phi) + 7/(2*phi^2) + 5/phi - 
        ((3*I)/2)*Pi + ((3*I)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/(-1 + phi) - 
        (((11*I)/4)*Pi)/phi^2 - (((5*I)/2)*Pi)/phi)*G[{1, 0}, phi] + 
      (3 - 25/(4*(-1 + phi)^2) + 5/(-1 + phi) - 3/phi + (6*I)*Pi + 
        (((7*I)/2)*Pi)/(-1 + phi)^2 - ((2*I)*Pi)/phi^2 - ((4*I)*Pi)/phi)*
       G[{1, 1}, phi] + (3/2 + 3/(4*(-1 + phi)^2) + 5/(2*(-1 + phi)) + 
        21/(4*phi^2) + 4/phi)*G[{0, 0, 0}, phi] + 
      (-(-1 + phi)^(-2) - 2/(-1 + phi) + 2/phi^2 + 4/phi)*G[{0, 0, 1}, phi] + 
      (-(-1 + phi)^(-2) - 2/(-1 + phi) + 2/phi^2 + 4/phi)*G[{0, 1, 0}, phi] + 
      (-6 + 2/(-1 + phi)^2 - phi^(-2) - 2/phi)*G[{0, 1, 1}, phi] + 
      (-3/2 - (-1 + phi)^(-2) - 2/(-1 + phi) - 7/(4*phi^2) - 1/(2*phi))*
       G[{1, 0, 0}, phi] + (2/(-1 + phi)^2 - phi^(-2) - 2/phi)*
       G[{1, 0, 1}, phi] + (2/(-1 + phi)^2 - phi^(-2) - 2/phi)*
       G[{1, 1, 0}, phi] + (6 + 5/(2*(-1 + phi)^2) - phi^(-2) - 2/phi)*
       G[{1, 1, 1}, phi] + (-31/16 - 1/(8*(-1 + phi)^2) - 16/(-1 + phi) - 
        23/(16*phi^2) + 119/(8*phi) + ((51*I)/2)*Pi - 
        (((55*I)/4)*Pi)/(-1 + phi)^2 - ((I/4)*Pi)/(-1 + phi) - 
        (((17*I)/4)*Pi)/phi^2 - (((17*I)/4)*Pi)/phi + (47*Pi^2)/24 + 
        (14*Pi^2)/(3*(-1 + phi)^2) - (3*Pi^2)/(-1 + phi) + 
        (3*Pi^2)/(8*phi^2) + (9*Pi^2)/(4*phi) + 
        (6 - 21/(2*(-1 + phi)^2) + 15/(4*(-1 + phi)) - 25/(4*phi^2) - 
          25/(4*phi) - (((3*I)/4)*Pi)/(-1 + phi)^2 + (((3*I)/2)*Pi)/
           (-1 + phi) - (((13*I)/2)*Pi)/phi^2 - (((11*I)/2)*Pi)/phi)*
         G[{0}, phi] + (25/(4*(-1 + phi)^2) + 4/(-1 + phi) - 9/(2*phi^2) - 
          6/phi - (((3*I)/2)*Pi)/(-1 + phi)^2 + ((2*I)*Pi)/(-1 + phi) + 
          (I*Pi)/phi^2 + ((2*I)*Pi)/phi)*G[{1}, phi] + 
        (-6 + 9/(4*(-1 + phi)^2) - 1/(2*(-1 + phi)) - 4/phi^2 - 7/(2*phi))*
         G[{0, 0}, phi] + (6 + (-1 + phi)^(-2) + 2/(-1 + phi) - phi^(-2) - 
          2/phi)*G[{0, 1}, phi] + (6 + (-1 + phi)^(-2) + 2/(-1 + phi) - 
          phi^(-2) - 2/phi)*G[{1, 0}, phi] + (-6 - 11/(2*(-1 + phi)^2) + 
          2/phi^2 + 4/phi)*G[{1, 1}, phi])*Log[m2os] + 
      (5/4 - 21/(8*(-1 + phi)^2) - 9/(-1 + phi) + 99/(16*phi^2) - 9/(8*phi) + 
        ((31*I)/2)*Pi - (((5*I)/4)*Pi)/(-1 + phi)^2 - ((4*I)*Pi)/(-1 + phi) + 
        (((19*I)/8)*Pi)/phi^2 - ((I/2)*Pi)/phi + 
        (9/2 - 5/(2*(-1 + phi)^2) - 3/(-1 + phi) + 5/(8*phi^2) + 1/(2*phi))*
         G[{0}, phi] + (15/(4*(-1 + phi)^2) - (-1 + phi)^(-1) - 1/(2*phi^2) - 
          phi^(-1))*G[{1}, phi])*Log[m2os]^2 + 
      (-3/8 - 5/(4*(-1 + phi)^2) + 4/(3*(-1 + phi)) + 7/(12*phi^2) + 
        11/(12*phi))*Log[m2os]^3 + (37*Zeta[3])/2 + 
      (3*Zeta[3])/(2*(-1 + phi)^2) + (2*Zeta[3])/(-1 + phi) - 
      (3*Zeta[3])/(4*phi^2) + (7*Zeta[3])/phi))}

